Improved methods for empirical Bayes multivariate multiple testing and effect size estimation

Estimating the sharing of genetic effects across different conditions is important to many statistical analyses of genomic data. The patterns of sharing arising from these data are often highly heterogeneous. To flexibly model these heterogeneous sharing patterns, Urbut et al. (2019) proposed the multivariate adaptive shrinkage (MASH) method to jointly analyze genetic effects across multiple conditions. However, multivariate analyses using MASH (as well as other multivariate analyses) require good estimates of the sharing patterns, and estimating these patterns efficiently and accurately remains challenging. Here we describe new empirical Bayes methods that provide improvements in speed and accuracy over existing methods. The two key ideas are: (1) adaptive regularization to improve accuracy in settings with many conditions; (2) improving the speed of the model fitting algorithms by exploiting analytical results on covariance estimation. In simulations, we show that the new methods provide better model fits, better out-of-sample performance, and improved power and accuracy in detecting the true underlying signals. In an analysis of eQTLs in 49 human tissues, our new analysis pipeline achieves better model fits and better out-of-sample performance than the existing MASH analysis pipeline. We have implemented the new methods, which we call ``Ultimate Deconvolution'', in an R package, udr, available on GitHub.

==> anc/supplementary_code/udr-paper/README.md <==
# udr-paper

A [workflowr][] project.

[workflowr]: https://github.com/jdblischak/workflowr


==> anc/supplementary_code/udr-paper/_workflowr.yml <==
# workflowr options
# Version 1.6.2

# The seed to use for random number generation. See ?set.seed for details.
seed: 20221016
# The working directory to build the R Markdown files. The path is relative to
# _workflowr.yml. See ?rmarkdown::render for details.
knit_root_dir: "."


==> anc/supplementary_code/udr-paper/analysis/_site.yml <==
name: udr-paper
output_dir: ../docs
navbar:
  title: udr-paper
  left:
  - text: Home
    href: index.html
  - text: About
    href: about.html
  - text: License
    href: license.html
  right:
  - icon: fa-github
    text: Source code
    href: https://github.com/yunqiyang0215/udr-paper
output:
  workflowr::wflow_html:
    toc: yes
    toc_float: yes
    theme: cosmo
    highlight: textmate


==> anc/supplementary_code/udr-paper/analysis/about.Rmd <==
---
title: "About"
output:
  workflowr::wflow_html:
    toc: false
editor_options:
  chunk_output_type: console
---

Describe your project.


==> anc/supplementary_code/udr-paper/analysis/debug_tpr.Rmd <==
---
title: "True positive rate calculation"
author: "Yunqi Yang"
date: "10/17/2022"
output: html_document
---

#### Description: the minimal working example for calculating true positive rate. 

The true positive rate is defined as significant signals which estimated signs are the same as true theta. 

## Function for tpr calculation 
```{r}
#' Function to compare lfsr under fitted parameters vs. true means, theta.
#' @param dat: a data object from simulate_mixture_ebnm() containing X, theta, Z.
#' @param g.fitted: an object created for mash input under fitted parameters
#' @param mc: a mash object
#' @param threshold: a threshold for lfsr. Usually it's 0.95, but can be more stringent. 
#' @returns ppv: positive predictive value; tpr: true positive rate. This is different from the traditional definition
compare_lfsr_fitted_vs_truth <- function(dat, g.fitted, mc, threshold){
  

  res.fitted <- mashr::mash_compute_posterior_matrices(g.fitted, mc)
  
  # Calculate probability that an effect is positive
  res.fitted$PositiveProb = 1 - res.fitted$NegativeProb - res.fitted$lfdr
  
  # number of true positives, true discoveries with correct signs
  tp = sum(sum((dat$theta > 0) & (res.fitted$PositiveProb >= threshold)) + 
             sum((dat$theta < 0) & (res.fitted$NegativeProb >= threshold)))
  
  
  # ns.true: non-signals
  # ns.fitted: non-signals under fitted param
  ns.true = dat$theta == 0
  ns.fitted = (res.fitted$NegativeProb < threshold) & (res.fitted$PositiveProb < threshold)
  
  # fp(false positives): real non-signals classified as signals under fitted param + signals with wrong signs compared to truth
  fp = sum(ns.true) - sum(ns.true & ns.fitted) + 
    sum((dat$theta > 0) & (res.fitted$NegativeProb >= threshold)) +
    sum((dat$theta < 0) & (res.fitted$PositiveProb >= threshold))
  
  tpr =  tp/ sum(sum(dat$theta > 0) + sum(dat$theta<0))
  ppv = tp/(tp + fp)
  res <- c(tpr, ppv)
  names(res) = c("tpr", "ppv")
  return(res)
}
```



```{r}
#### Load packages
library(udr)
library(mashr)
library(mvtnorm)
library(LaplacesDemon)
source("./code/simulation_func.R")
```

```{r }
#### True param in simulation
K = 10
R = 5
s = 5
n.train = 100
threshold = 0.95
param = list(w = rep(1/K, K), U = list(), V = diag(R))
```

## Simulation: True $U$s contains 5 singleton matrix + 5 unconstrained matrix. 
```{r }

# Simulate data
set.seed(1)
param$U <-  sim_U_true(R, s, null.mat = FALSE, identity = TRUE, num_singleton = 5, num_unconstrained = 4)
dat.train <- simulate_mixture_ebnm(n.train, param$w,param$U,param$V)
mc <- mash_set_data(dat.train$X, Shat = 1)
      
# Initialization
set.seed(888)
U.init = c()
for (k in 1:K){
  U.init[[k]] <- udr:::sim_unconstrained(R)
}

f0 = ud_init(X = dat.train$X, V = param$V, U_scaled = NULL, U_unconstrained = U.init, n_rank1 = 0)
      
# Fit ED
fit = ud_fit(f0, control = list(unconstrained.update = "ed", resid.update = 'none',
                                      tol = 1e-02, tol.lik = 1e-2, n0 = 0, lambda = 0, maxiter = 5e3), verbose=FALSE)
```

## Compute TPR and PPV. 
```{r}
U <- lapply(fit$U,function (e) "[["(e,"mat"))
g.fitted <- create_g(fit$w, U)
res <- compare_lfsr_fitted_vs_truth(dat.train, g.fitted, mc, threshold = threshold)
res
```





==> anc/supplementary_code/udr-paper/analysis/gtex_data_overview.Rmd <==
---
title: "GTEx V8 data"
author: "Yunqi Yang"
date: "11/21/2022"
output: html_document
---

#### Description: GTEx V8 data overview. 

Directory: /project2/compbio/GTEx_eQTL/mashr_flashr_workflow_output

```{r}
dat <- readRDS("/project2/compbio/GTEx_eQTL/mashr_flashr_workflow_output/FastQTLSumStats.mash.rds")
```

```{r}
names(dat)
```

```{r}
random.z = dat[[1]]
strong.z = dat[[3]]
dim(random.z)
dim(strong.z)
```

```{r}
sum(is.na(random.z))
sum(is.na(strong.z))
```

```{r}
Vhat <- readRDS("/project2/compbio/GTEx_eQTL/mashr_flashr_workflow_output/FastQTLSumStats.mash.Vhat.rds")
```







==> anc/supplementary_code/udr-paper/analysis/index.Rmd <==
---
title: "Home"
Date: October, 2022
site: workflowr::wflow_site
output: workflowr::wflow_html
---


+ [Test code for true positive rate](test_tpr_code.html)

+ [Working example for true positive rate calculation](debug_tpr.html)

+ [Plot power vs. false discovery rate](power_vs_fdr.html)

+ [Assess calibration of lfsr empirically](lfsr_calibration.html)

+ [Vary number of components](vary_ncomp.html)

+ [Scale invariant property](scale_invariant.html)

+ [Scale invariant property 2](scale_invariant_A.html)

+ [Compare test loglikelihood using simulation from real data](simulation_real_data.html)

+ [GTEx V8 data overview](gtex_data_overview.html)


==> anc/supplementary_code/udr-paper/analysis/lfsr_calibration.Rmd <==
---
title: "lfsr_calibration"
author: "Yunqi Yang"
date: "11/2/2022"
output: html_document
---

#### Description: assess the calibration of lfsr at 0.05. 

The local range = c(0.045, 0.055). I try different sample size, where n.train = c(1e2, 5e3). 

Under each case, I simulate 20 datasets, and calculate among  0.045<lfsr<0.055, the proportion of false discoveries. 

```{r}
source("./code/simulation_func.R")
library(udr)
library(mashr)
library(mvtnorm)
library(LaplacesDemon)
```

```{r}
#### True param in simulation
K = 10
R = 5
s = 5
n.train = c(1e2, 5e3)
range = c(0.045, 0.055)
param = list(w = rep(1/K, K), U = list(), V = diag(R))
seeds = c(1:20)
```


```{r}
output.oracle <- list()
for (i in 1:length(n.train)){
  empirical_est <- c()
  for (seed in seeds){
      set.seed(seed)
      param$U <-  sim_U_true(R, s, null.mat = FALSE, identity = TRUE, num_singleton = 5, num_unconstrained = 4)
      dat.train <- simulate_mixture_ebnm(n.train[i], param$w,param$U,param$V)
      mc <- mash_set_data(dat.train$X, Shat = 1)
      theta_mat = dat.train$theta
      
      g.fitted <- create_g(param$w, param$U)
      res <- mash(mc, g = g.fitted, fixg = TRUE)
      lfsr_mat <- res$result$lfsr
      
      signals <- sum(lfsr_mat >= range[1] & lfsr_mat <= range[2])
      if (signals != 0){
        false_signals <- sum((lfsr_mat >= range[1] & lfsr_mat <= range[2]) & theta_mat == 0)
        fpr_empirical = false_signals/ signals
        empirical_est <- c(empirical_est, fpr_empirical)
      }
  }
  output.oracle[[i]] = empirical_est
}
```

```{r}
output.ed1 <- list()
for (i in 1:length(n.train)){
  empirical_est <- c()
  for (seed in seeds){
      set.seed(seed)
      param$U <-  sim_U_true(R, s, null.mat = FALSE, identity = TRUE, num_singleton = 5, num_unconstrained = 4)
      dat.train <- simulate_mixture_ebnm(n.train[i], param$w,param$U,param$V)
      mc <- mash_set_data(dat.train$X, Shat = 1)
      
      theta_mat = dat.train$theta
      
      set.seed(888)
      U.init = c()
      for (k in 1:K){
        U.init[[k]] <- udr:::sim_unconstrained(R)
      }
      f0 = ud_init(X = dat.train$X, V = param$V, U_scaled = NULL, U_unconstrained = U.init, n_rank1 = 0)
      # Fit ED
      fit = ud_fit(f0, control = list(unconstrained.update = "ed", resid.update = 'none',
                                      tol = 1e-02, tol.lik = 1e-2, n0 = 0, lambda = 0, maxiter = 5e3), verbose=FALSE)
      U <- lapply(fit$U,function (e) "[["(e,"mat"))
      g.fitted <- create_g(fit$w, U)
      res <- mash(mc, g = g.fitted, fixg = TRUE)
      lfsr_mat<- res$result$lfsr
      signals <- sum(lfsr_mat >= range[1] & lfsr_mat <= range[2])
      if (signals != 0){
        false_signals <- sum((lfsr_mat >= range[1] & lfsr_mat <= range[2]) & theta_mat == 0)
        fpr_empirical = false_signals/ signals
        empirical_est <- c(empirical_est, fpr_empirical)
      }
  } 
  output.ed1[[i]] <- empirical_est
}
```



```{r}
output.ted1 <- list()
for (i in 1:length(n.train)){
  empirical_est <- c()
  for (seed in seeds){
      set.seed(seed)
      param$U <-  sim_U_true(R, s, null.mat = FALSE, identity = TRUE, num_singleton = 5, num_unconstrained = 4)
      dat.train <- simulate_mixture_ebnm(n.train[i], param$w,param$U,param$V)
      mc <- mash_set_data(dat.train$X, Shat = 1)
      
      theta_mat = dat.train$theta
      
      set.seed(888)
      U.init = c()
      for (k in 1:K){
        U.init[[k]] <- udr:::sim_unconstrained(R)
      }
      f0 = ud_init(X = dat.train$X, V = param$V, U_scaled = NULL, U_unconstrained = U.init, n_rank1 = 0)
      # Fit ED
      fit = ud_fit(f0, control = list(unconstrained.update = "ted", resid.update = 'none',
                                      tol = 1e-02, tol.lik = 1e-2, n0 = 0, lambda = 0, maxiter = 5e3), verbose=FALSE)
      U <- lapply(fit$U,function (e) "[["(e,"mat"))
      g.fitted <- create_g(fit$w, U)
      res <- mash(mc, g = g.fitted, fixg = TRUE)
      lfsr_mat<- res$result$lfsr
      signals <- sum(lfsr_mat >= range[1] & lfsr_mat <= range[2])
      if (signals != 0){
        false_signals <- sum((lfsr_mat >= range[1] & lfsr_mat <= range[2]) & theta_mat == 0)
        fpr_empirical = false_signals/ signals
        empirical_est <- c(empirical_est, fpr_empirical)
      }
  } 
  output.ted1[[i]] <- empirical_est
}
```

## Empirical fpr under truth

```{r}
par(mfrow = c(1,2))
plot(output.oracle[[1]], ylab = "empirical fpr", main = "Oracle: n = 100")
abline(h = 0.05, col = 2)
plot(output.oracle[[2]], ylab = "empirical fpr", main = "Oracle: n = 5000")
abline(h = 0.05, col = 2)
```

## Empirical fpr under ED fit

```{r}
par(mfrow = c(1,2))
plot(output.ed1[[1]], ylab = "empirical fpr", main = "ED: n = 100")
abline(h = 0.05, col = 2)
plot(output.ed1[[2]], ylab = "empirical fpr", main = "ED: n = 5000")
abline(h = 0.05, col = 2)
```


## Empirical fpr under TED fit

```{r}
par(mfrow = c(1,2))
plot(output.ted1[[1]], ylab = "empirical fpr", main = "TED: n = 100")
abline(h = 0.05, col = 2)
plot(output.ted1[[2]], ylab = "empirical fpr", main = "TED: n = 5000")
abline(h = 0.05, col = 2)
```




==> anc/supplementary_code/udr-paper/analysis/license.Rmd <==
---
title: "License"
output:
  workflowr::wflow_html:
    toc: false
editor_options:
  chunk_output_type: console
---

What license are you using for your code? See [choosealicense.com][choose] for
help deciding. It's a convention to save a file `LICENSE` in the root of your
Git repo that contains the license text.

What license are you using for the written content on your site? It is
traditional to choose a [Creative Commons][cc] license for this type of content.

[choose]: http://choosealicense.com/
[cc]: https://creativecommons.org/choose/

How should others cite your work? It's a convention to save a file `CITATION`
in the root of your Git repo that contains the citation information.


==> anc/supplementary_code/udr-paper/analysis/power_vs_fdr.Rmd <==
---
title: "Plot power vs. fdr"
author: "Yunqi Yang"
date: "10/19/2022"
output: html_document
---

### Description: plot power vs. fdr by comparing lfsr with true means, varying training sample size. 

#### Simulating data parameter settings:
1. K = 5, Vj=I.
2. True Us: identity + 5 singletons. 

```{r include = FALSE}
knitr::opts_chunk$set(comment = "#",
                      results = "hold",
                      collapse = TRUE,
                      fig.align = "center",
                      warning = FALSE,
                      message = FALSE)
```


3. The scale of U, $s$ set to be 5.
4. R = 5, scale of U = 5
5. n.train = c(50, 100, 500, 2e3)
6. 50 data replicates


```{r}
# Create a data frame used to plot a power vs. FDR curve. Input
# argument "true" is a logical vector in which true[i] is TRUE if and
# only if the ith element is a true discovery; input argument "pval"
# may be either a vector of p-values of the same length as "true", or
# an equivalent ranking in which the discoveries with the strongest
# support are ordered first in an ordering obtained from order(pval).
# The output is a data frame with three columns: "power", "fdr" (false
# discovery rate") and "t", the latter being the threshold used to
# calculate power and FDR. Note power = TP/(TP + TN) and fdr = FP/(TP
# + FP), where TP is the number of true positives, FP is the number of
# false positives, and TN is the number of true negatives. The number
# of rows should be equal to either length.out or the number of unique
# p-values, whichever is smaller.
create_fdr_vs_power_curve <- function (pval, true, length.out = 200) {
  pval[is.na(pval)] <- max(pval,na.rm = TRUE)
  t <- unique(pval)
  if (length.out < length(t))
    t <- quantile(t,seq(0,1,length.out = length.out))
  else
    t <- sort(t)
  n   <- length(t)
  out <- data.frame(t = t,power = 0,fdr = 0)
  for (i in 1:n) {
    pos <- pval <= t[i]
    tp  <- sum(pos & true)
    fp  <- sum(pos & !true)
    fn  <- sum(!pos & true)
    out[i,"power"] <- tp/(tp + fn)
    out[i,"fdr"]   <- fp/(tp + fp)
  }
  return(out)
}
```


```{r}
source("./code/simulation_func.R")
library(udr)
library(mashr)
library(mvtnorm)
library(LaplacesDemon)
```

```{r}
K = 10
R = 5
s = 5
n.train = c(50, 100, 500, 2e3)
param = list(w = rep(1/K, K), U = list(), V = diag(R))
seeds = c(1:50)

```

```{r cache = TRUE}

output.oracle <- list()
for (i in 1:length(n.train)){
  theta_mat = list()
  lfsr_mat = list()
  for (seed in seeds){
      set.seed(seed)
      param$U <-  sim_U_true(R, s, null.mat = FALSE, identity = TRUE, num_singleton = 5, num_unconstrained = 4)
      dat.train <- simulate_mixture_ebnm(n.train[i], param$w,param$U,param$V)
      mc <- mash_set_data(dat.train$X, Shat = 1)
      
      theta_mat[[seed]] = dat.train$theta
      
      g.fitted <- create_g(param$w, param$U)
      res <- mash(mc, g = g.fitted, fixg = TRUE)
      lfsr_mat[[seed]] <- res$result$lfsr
    }
  output.oracle[[i]] <- create_fdr_vs_power_curve(unlist(lfsr_mat), unlist(theta_mat), length.out = 50)
}

```


#### Use ED algorithm to fit. 
```{r cache = TRUE}

output.ed1 <- list()
for (i in 1:length(n.train)){
  theta_mat = list()
  lfsr_mat = list()
  for (seed in seeds){
      set.seed(seed)
      param$U <-  sim_U_true(R, s, null.mat = FALSE, identity = TRUE, num_singleton = 5, num_unconstrained = 4)
      dat.train <- simulate_mixture_ebnm(n.train[i], param$w,param$U,param$V)
      mc <- mash_set_data(dat.train$X, Shat = 1)
      
      theta_mat[[seed]] = dat.train$theta
      
      set.seed(888)
      U.init = c()
      for (k in 1:K){
        U.init[[k]] <- udr:::sim_unconstrained(R)
      }
      f0 = ud_init(X = dat.train$X, V = param$V, U_scaled = NULL, U_unconstrained = U.init, n_rank1 = 0)
      # Fit ED
      fit = ud_fit(f0, control = list(unconstrained.update = "ed", resid.update = 'none',
                                      tol = 1e-02, tol.lik = 1e-2, n0 = 0, lambda = 0, maxiter = 5e3), verbose=FALSE)
      U <- lapply(fit$U,function (e) "[["(e,"mat"))
      g.fitted <- create_g(fit$w, U)
      res <- mash(mc, g = g.fitted, fixg = TRUE)
      lfsr_mat[[seed]] <- res$result$lfsr
    }
  output.ed1[[i]] <- create_fdr_vs_power_curve(unlist(lfsr_mat), unlist(theta_mat), length.out = 50)
}

```

#### Use TED algorithm to fit. 
```{r cache = TRUE}

output.ted1 <- list()
for (i in 1:length(n.train)){
  theta_mat = list()
  lfsr_mat = list()
  for (seed in seeds){
      set.seed(seed)
      param$U <-  sim_U_true(R, s, null.mat = FALSE, identity = TRUE, num_singleton = 5, num_unconstrained = 4)
      dat.train <- simulate_mixture_ebnm(n.train[i], param$w,param$U,param$V)
      mc <- mash_set_data(dat.train$X, Shat = 1)
      
      theta_mat[[seed]] = dat.train$theta
      
      set.seed(888)
      U.init = c()
      for (k in 1:K){
        U.init[[k]] <- udr:::sim_unconstrained(R)
      }
      f0 = ud_init(X = dat.train$X, V = param$V, U_scaled = NULL, U_unconstrained = U.init, n_rank1 = 0)
      # Fit ED
      fit = ud_fit(f0, control = list(unconstrained.update = "ted", resid.update = 'none',
                                      tol = 1e-02, tol.lik = 1e-2, n0 = 0, lambda = 0, maxiter = 5e3), verbose=FALSE)
      U <- lapply(fit$U,function (e) "[["(e,"mat"))
      g.fitted <- create_g(fit$w, U)
      res <- mash(mc, g = g.fitted, fixg = TRUE)
      lfsr_mat[[seed]] <- res$result$lfsr
    }
  output.ted1[[i]] <- create_fdr_vs_power_curve(unlist(lfsr_mat), unlist(theta_mat), length.out = 50)
}

```

```{r}

plot(output.ed1[[1]]$fdr, output.ed1[[1]]$power, col = 1, type = "b",  pch = 20, cex = 0.5,
     ylab = "power", xlab = "fdr", main = "ED fit")
points(output.ed1[[2]]$fdr, output.ed1[[2]]$power, col = 2, type = "b", pch = 20, cex = 0.5)
points(output.ed1[[3]]$fdr, output.ed1[[3]]$power, col = 3, type = "b", pch = 20, cex = 0.5)
points(output.ed1[[4]]$fdr, output.ed1[[4]]$power, col = 4, type = "b", pch = 20, cex = 0.5)
legend("topleft", legend = c("n: 50", "n: 100", "n: 500", "n: 2e3"), 
       col = c(1:4), lty=1)


plot(output.ted1[[1]]$fdr, output.ted1[[1]]$power, col = 1, type = "b",  pch = 20, cex = 0.5,
     ylab = "power", xlab = "fdr", main = "TED fit")
points(output.ted1[[2]]$fdr, output.ted1[[2]]$power, col = 2, type = "b", pch = 20, cex = 0.5)
points(output.ted1[[3]]$fdr, output.ted1[[3]]$power, col = 3, type = "b", pch = 20, cex = 0.5)
points(output.ted1[[4]]$fdr, output.ted1[[4]]$power, col = 4, type = "b", pch = 20, cex = 0.5)
legend("topleft", legend = c("n: 50", "n: 100", "n: 500", "n: 2e3"), 
       col = c(1:4), lty=1)
```

```{r fig.width=8, fig.height=8}
par(mfrow = c(2,2))

for (i in 1:4){
  main = paste0("Compare with oracle: n = ", n.train[i])
  plot(output.oracle[[i]]$fdr, output.oracle[[i]]$power, col = 1, type = "b",  pch = 20, cex = 0.5,
     ylab = "power", xlab = "fdr", main = main)
points(output.ed1[[i]]$fdr, output.ed1[[i]]$power, col = 2, type = "b",  pch = 20, cex = 0.5)
points(output.ted1[[i]]$fdr, output.ted1[[i]]$power, col = 3, type = "b",  pch = 20, cex = 0.5)
legend("topleft", legend = c("oracle", "ed", "ted"), col = c(1:3), lty=1, cex = 0.8)
}

```

```{r}
plot(output.oracle[[1]]$fdr, output.oracle[[1]]$power, col = 1, type = "b",  pch = 20, cex = 0.5,
     ylab = "power", xlab = "fdr", main = "Oracle")
points(output.oracle[[2]]$fdr, output.oracle[[2]]$power, col = 2, type = "b", pch = 20, cex = 0.5)
points(output.oracle[[3]]$fdr, output.oracle[[3]]$power, col = 3, type = "b", pch = 20, cex = 0.5)
points(output.oracle[[4]]$fdr, output.oracle[[4]]$power, col = 4, type = "b", pch = 20, cex = 0.5)
legend("topleft", legend = c("n: 50", "n: 100", "n: 500", "n: 2e3"), 
       col = c(1:4), lty=1)
```



==> anc/supplementary_code/udr-paper/analysis/scale_invariant.Rmd <==
---
title: "Check scale invariant"
output: html_document
date: '2024-04-25'
---

## Description: 

Check scale invariant property from the fitting results using the single component model. Check for a single scaler $s=5$ and a matrix $A$. 

```{r}
library(udr)
library(mashr)
library(mvtnorm)
source("/Users/nicholeyang/Downloads/udr-paper/code/simulation_func.R")
```

### 1. Simulate data 

```{r}
set.seed(1)
R = 5
U = list()
U[[1]] = diag(seq(1:5))

# Non-diagonal V
V <- matrix(1, ncol =5, nrow = 5)
diag(V) <- 2

K = length(U)
w = rep(1/K, K)
n_train = 1e4
dat_train = simulate_mixture_ebnm(n_train, w, U, V)
print(U)
```


### 2. Check scale invariant for TED, single scalar. Large n & small R. Scale invariant holds. 
```{r}
# fit 1: original fit
maxiter = 2e3
U.init = list()

# The scalar 
s = 5 
set.seed(1)
for (k in 1:K){
  U.init[[k]] <- udr:::sim_unconstrained(R)
}

f0 = ud_init(dat_train$X, V = V, U_scaled = NULL, U_unconstrained = U.init, n_rank1 = 0)
fit1 = ud_fit(f0, control = list(unconstrained.update = "ted", resid.update = 'none',
                                tol = 1e-02, tol.lik = 1e-2, lambda = 0, maxiter = maxiter), verbose=FALSE)

for (k in 1:K){
  U.init[[k]] <- s^2*U.init[[k]]
}
# fit2: scaled fit
f0 = ud_init(s* dat_train$X, V = s^2*V, U_scaled = NULL, U_unconstrained = U.init, n_rank1 = 0)
fit2 = ud_fit(f0, control = list(unconstrained.update = "ted", resid.update = 'none',
                                tol = 1e-02, tol.lik = 1e-2, lambda = 0, maxiter = maxiter), verbose=FALSE)

U1 <- lapply(fit1$U,function (e) "[["(e,"mat"))
U2 <- lapply(fit2$U,function (e) "[["(e,"mat"))
```

```{r}
U1
U2[[1]]/25
```


### 3. Check scale invariant for TED.iw, single scalar. Smaller n & strong penalty. Scale invariant holds. 
```{r   }
##  2. Check scale invariant for TED.iw
# fit 1: original fit
maxiter = 2e3
dat_train = simulate_mixture_ebnm(500, w, U, V)
lambda = 100*R
U.init = list()
for (k in 1:K){
  U.init[[k]] <- udr:::sim_unconstrained(R)
}

f0 = ud_init(dat_train$X, V = V, U_scaled = NULL, U_unconstrained = U.init, n_rank1 = 0)
fit1 = ud_fit(f0, control = list(unconstrained.update = "ted", resid.update = 'none',
                                 tol = 1e-02, tol.lik = 1e-2, lambda = lambda, maxiter = maxiter, penalty = "iw"), verbose=FALSE)

# fit 2: scaled fit
for (k in 1:K){
  U.init[[k]] <- s^2*U.init[[k]]
}

s = 5
f0 = ud_init(s* dat_train$X, V = s^2*V, U_scaled = NULL, U_unconstrained = U.init, n_rank1 = 0)
fit2 = ud_fit(f0, control = list(unconstrained.update = "ted", resid.update = 'none',
                                 tol = 1e-02, tol.lik = 1e-2, lambda = lambda, maxiter = maxiter, penalty = "iw"), verbose=FALSE)

U1 <- lapply(fit1$U,function (e) "[["(e,"mat"))
U2 <- lapply(fit2$U,function (e) "[["(e,"mat"))
```

```{r}
U1
U2[[1]]/25
```


### 4. Check scale invariant for TED, a non-diagonal matrix A. Large n & small R. Scale invariant holds. 
```{r}
# fit 1: original fit
maxiter = 2e3
U.init = list()
# The matrix A 
A = rbind(c(1, 0, 0, 0, 0), c(2, 1, 0, 0, 0))
  
for (k in 1:K){
  U.init[[k]] <- udr:::sim_unconstrained(R)
}

f0 = ud_init(dat_train$X, V = V, U_scaled = NULL, U_unconstrained = U.init, n_rank1 = 0)
fit1 = ud_fit(f0, control = list(unconstrained.update = "ted", resid.update = 'none',
                                tol = 1e-02, tol.lik = 1e-2, lambda = 0, maxiter = maxiter), verbose=FALSE)

for (k in 1:K){
  U.init[[k]] <- A %*% U.init[[k]] %*% t(A)
}

# fit2: scaled fit
f0 = ud_init(dat_train$X %*% t(A), V = A %*% V %*% t(A), U_scaled = NULL, U_unconstrained = U.init, n_rank1 = 0)
fit2 = ud_fit(f0, control = list(unconstrained.update = "ted", resid.update = 'none',
                                tol = 1e-02, tol.lik = 1e-2, lambda = 0, maxiter = maxiter), verbose=FALSE)

U1 <- lapply(fit1$U,function (e) "[["(e,"mat"))
U2 <- lapply(fit2$U,function (e) "[["(e,"mat"))
```

```{r}
A %*% U1[[1]] %*% t(A)
U2
```


### 5. Check scale invariant for TED.iw, a non-diagonal matrix A. Smaller n & strong penalty. Scale invariant doesn't hold. 

```{r}
# fit 1: original fit
maxiter = 2e3
U.init = list()
# The matrix A 
A = rbind(c(1, 0, 0, 0, 0), c(2, 1, 0, 0, 0))

maxiter = 2e3
dat_train = simulate_mixture_ebnm(500, w, U, V)
lambda = 100*R
U.init = list()

for (k in 1:K){
  U.init[[k]] <- udr:::sim_unconstrained(R)
}

f0 = ud_init(dat_train$X, V = V, U_scaled = NULL, U_unconstrained = U.init, n_rank1 = 0)
fit1 = ud_fit(f0, control = list(unconstrained.update = "ted", resid.update = 'none',
                                tol = 1e-02, tol.lik = 1e-2, lambda = lambda, maxiter = maxiter, penalty = "iw"), verbose=FALSE)


for (k in 1:K){
  U.init[[k]] <- A %*% U.init[[k]] %*% t(A)
}

# fit2: scaled fit
f0 = ud_init(dat_train$X %*% t(A), V = A %*% V %*% t(A), U_scaled = NULL, U_unconstrained = U.init, n_rank1 = 0)
fit2 = ud_fit(f0, control = list(unconstrained.update = "ted", resid.update = 'none',
                                tol = 1e-02, tol.lik = 1e-2, lambda = lambda, maxiter = maxiter, penalty = "iw"), verbose=FALSE)

U1 <- lapply(fit1$U,function (e) "[["(e,"mat"))
U2 <- lapply(fit2$U,function (e) "[["(e,"mat"))
```

```{r}
A %*% U1[[1]] %*% t(A)
U2
```






### 6. Check scale invariant for TED, a diagonal matrix A. Large n & small R. Scale invariant holds. 
```{r}
# fit 1: original fit
maxiter = 2e3
U.init = list()
# The matrix A 
A = diag(c(1,3,2,4,0.1))
  
for (k in 1:K){
  U.init[[k]] <- udr:::sim_unconstrained(R)
}

f0 = ud_init(dat_train$X, V = V, U_scaled = NULL, U_unconstrained = U.init, n_rank1 = 0)
fit1 = ud_fit(f0, control = list(unconstrained.update = "ted", resid.update = 'none',
                                tol = 1e-02, tol.lik = 1e-2, lambda = 0, maxiter = maxiter), verbose=FALSE)

for (k in 1:K){
  U.init[[k]] <- A %*% U.init[[k]] %*% t(A)
}

# fit2: scaled fit
f0 = ud_init(dat_train$X %*% t(A), V = A %*% V %*% t(A), U_scaled = NULL, U_unconstrained = U.init, n_rank1 = 0)
fit2 = ud_fit(f0, control = list(unconstrained.update = "ted", resid.update = 'none',
                                tol = 1e-02, tol.lik = 1e-2, lambda = 0, maxiter = maxiter), verbose=FALSE)

U1 <- lapply(fit1$U,function (e) "[["(e,"mat"))
U2 <- lapply(fit2$U,function (e) "[["(e,"mat"))
```

```{r}
A %*% U1[[1]] %*% t(A)
U2
```


### 7. Check scale invariant for TED.iw, a diagonal matrix A. Smaller n & strong penalty. Scale invariant doesn't hold. 

```{r}
# fit 1: original fit
maxiter = 2e3
U.init = list()
# The matrix A 
A = diag(c(1,3,2,4,0.1))

maxiter = 2e3
dat_train = simulate_mixture_ebnm(500, w, U, V)
lambda = 100*R
U.init = list()

for (k in 1:K){
  U.init[[k]] <- udr:::sim_unconstrained(R)
}

f0 = ud_init(dat_train$X, V = V, U_scaled = NULL, U_unconstrained = U.init, n_rank1 = 0)
fit1 = ud_fit(f0, control = list(unconstrained.update = "ted", resid.update = 'none',
                                tol = 1e-02, tol.lik = 1e-2, lambda = lambda, maxiter = maxiter, penalty = "iw"), verbose=FALSE)


for (k in 1:K){
  U.init[[k]] <- A %*% U.init[[k]] %*% t(A)
}

# fit2: scaled fit
f0 = ud_init(dat_train$X %*% t(A), V = A %*% V %*% t(A), U_scaled = NULL, U_unconstrained = U.init, n_rank1 = 0)
fit2 = ud_fit(f0, control = list(unconstrained.update = "ted", resid.update = 'none',
                                tol = 1e-02, tol.lik = 1e-2, lambda = lambda, maxiter = maxiter, penalty = "iw"), verbose=FALSE)

U1 <- lapply(fit1$U,function (e) "[["(e,"mat"))
U2 <- lapply(fit2$U,function (e) "[["(e,"mat"))
```

```{r}
A %*% U1[[1]] %*% t(A)
U2
```




==> anc/supplementary_code/udr-paper/analysis/scale_invariant_A.Rmd <==
---
title: "Check scale invariant with matrix"
output: html_document
date: '2024-04-25'
---

## Description: 

Check scale invariant property from the fitting results. Check for a matrix $A$. 

1. In large n/R + running TED, the scale invariance property satisfies.

2. In smaller n/R + running TED.iw (very strong penalty), there is one matrix that doesn't satisfy scale invariance property. 


```{r}
library(udr)
library(mashr)
library(mvtnorm)
source("/Users/nicholeyang/Downloads/udr-paper/code/simulation_func.R")
```

### 1. Simulate data 

```{r}
set.seed(1)
R = 5
U = list()
U[[1]] = diag(seq(1:5))
U[[2]] = matrix(0, ncol = R, nrow = R)
U[[2]][1,1] = 1
u = rnorm(R)
U[[3]] = u %*% t(u)

# Non-diagonal V
V <- matrix(1, ncol =5, nrow = 5)
diag(V) <- 2

K = length(U)
w = rep(1/K, K)
n_train = 1e4
dat_train = simulate_mixture_ebnm(n_train, w, U, V)
print(U)
```


### Check scale invariant for TED. Large n & small R
```{r}
# fit 1: original fit
maxiter = 2e3
U.init = list()
# The matrix A 
A = rbind(c(1, 0, 0, 0, 0), c(2, 1, 0, 0, 0))
  
for (k in 1:K){
  U.init[[k]] <- udr:::sim_unconstrained(R)
}

f0 = ud_init(dat_train$X, V = V, U_scaled = NULL, U_unconstrained = U.init, n_rank1 = 0)
fit1 = ud_fit(f0, control = list(unconstrained.update = "ted", resid.update = 'none',
                                tol = 1e-02, tol.lik = 1e-2, lambda = 0, maxiter = maxiter), verbose=FALSE)

for (k in 1:K){
  U.init[[k]] <- A %*% U.init[[k]] %*% t(A)
}

# fit2: scaled fit
f0 = ud_init(dat_train$X %*% t(A), V = A %*% V %*% t(A), U_scaled = NULL, U_unconstrained = U.init, n_rank1 = 0)
fit2 = ud_fit(f0, control = list(unconstrained.update = "ted", resid.update = 'none',
                                tol = 1e-02, tol.lik = 1e-2, lambda = 0, maxiter = maxiter), verbose=FALSE)

U1 <- lapply(fit1$U,function (e) "[["(e,"mat"))
U2 <- lapply(fit2$U,function (e) "[["(e,"mat"))
```

```{r}
lapply(1:3, function(i)  A %*% U1[[i]] %*% t(A))
U2
```


### Check scale invariant for TED.iw. Smaller n & strong penalty

```{r}
# fit 1: original fit
maxiter = 2e3
U.init = list()
# The matrix A 
A = rbind(c(1, 0, 0, 0, 0), c(2, 1, 0, 0, 0))

maxiter = 2e3
dat_train = simulate_mixture_ebnm(500, w, U, V)
lambda = 100*R
U.init = list()
for (k in 1:K){
  U.init[[k]] <- udr:::sim_unconstrained(R)
}
  


f0 = ud_init(dat_train$X, V = V, U_scaled = NULL, U_unconstrained = U.init, n_rank1 = 0)
fit1 = ud_fit(f0, control = list(unconstrained.update = "ted", resid.update = 'none',
                                tol = 1e-02, tol.lik = 1e-2, lambda = lambda, maxiter = maxiter, penalty = "iw"), verbose=FALSE)

for (k in 1:K){
  U.init[[k]] <- A %*% U.init[[k]] %*% t(A)
}

# fit2: scaled fit
f0 = ud_init(dat_train$X %*% t(A), V = A %*% V %*% t(A), U_scaled = NULL, U_unconstrained = U.init, n_rank1 = 0)
fit2 = ud_fit(f0, control = list(unconstrained.update = "ted", resid.update = 'none',
                                tol = 1e-02, tol.lik = 1e-2, lambda = lambda, maxiter = maxiter, penalty = "iw"), verbose=FALSE)

U1 <- lapply(fit1$U,function (e) "[["(e,"mat"))
U2 <- lapply(fit2$U,function (e) "[["(e,"mat"))
```

```{r}
lapply(1:3, function(i)  A %*% U1[[i]] %*% t(A))
U2
```



==> anc/supplementary_code/udr-paper/analysis/simulation_real_data.Rmd <==
---
title: "Simulate from real data"
output: html_document
date: '2024-04-26'
---

## Description:

Simulate data from patterns found by ED.iw from GTEx strong sets. 

```{r}
res = readRDS("/project2/mstephens/yunqiyang/udr-paper/test-udr/sim_real_data/loglik.rds")
loglik.test = res[res$evaluate == "loglik_test", ] 
```

```{r}
nrep = 10
ntest = 5e3
algorithms = c( "ted", "ed", "ted.iw", "ed.iw")
res = matrix(NA, ncol = length(algorithms), nrow = nrep)
colnames(res) = algorithms

for (i in 1:length(algorithms)){
  val = loglik.test$evaluate.loglik[loglik.test$fit.prior_cov_update == "oracle"] - loglik.test$evaluate.loglik[loglik.test$fit.prior_cov_update == algorithms[i]]
  res[, i] = val/ntest
}
```

```{r}
boxplot(res, ylab = "KL divergence")
```



==> anc/supplementary_code/udr-paper/analysis/test_tpr_code.Rmd <==
---
title: "test_tpr_code"
author: "Yunqi Yang"
date: "10/17/2022"
output: html_document
---

### Description:

Change sample size and see how true positive rate change. Threshold is chosen to be $0.95$ and we consider the sign of estimated effects. If the estimated effects (non-null) have different sign as true theta, it is not true positive. 

1. Simulation: True $U$s contains 5 singleton matrix + 5 unconstrained matrix. 


```{r knitr, echo=FALSE}
knitr::opts_chunk$set(comment = "#",results = "hold",collapse = TRUE,
                      fig.align = "center", warning = FALSE, message = FALSE)
```

```{r}
source("./code/simulation_func.R")
library(udr)
library(mashr)
library(mvtnorm)
library(LaplacesDemon)
library(ggplot2)
```

```{r }
#### True param in simulation
K = 10
R = 5
s = 5
n.train = c(1e2, 5e2, 1e3, 5e3)
threshold = 0.95
param = list(w = rep(1/K, K), U = list(), V = diag(R))
```

## Simulation: True $U$s contains 5 singleton matrix + 5 unconstrained matrix. 
```{r  }
#### Simulation and fitting
seeds = c(1:20)

oracle <- matrix(0, ncol = 4, nrow = length(seeds))
ed1 <- matrix(0, ncol = 4, nrow = length(seeds))
ted1 <- matrix(0, ncol = 4, nrow = length(seeds))
ed2 <- matrix(0, ncol = 4, nrow = length(seeds))
ted2 <- matrix(0, ncol = 4, nrow = length(seeds))
fa <- matrix(0, ncol = 4, nrow = length(seeds))


for (i in 1:length(n.train)){
  for (seed in seeds){
  # Simulate data
      set.seed(seed)
      param$U <-  sim_U_true(R, s, null.mat = FALSE, identity = TRUE, cov_structured = FALSE,
                             num_singleton = 5, num_unconstrained = 4)
      dat.train <- simulate_mixture_ebnm(n.train[i], param$w,param$U,param$V)
      mc <- mash_set_data(dat.train$X, Shat = 1)
      ## Oracle tpr
      g.fitted <- create_g(param$w, param$U)
      oracle[seed, i] = oracle[seed, i] + compare_lfsr_fitted_vs_truth(dat.train, g.fitted, mc, threshold = threshold)[[1]]
      
      # Initialization
      set.seed(888)
      U.init = c()
      for (k in 1:K){
        U.init[[k]] <- udr:::sim_unconstrained(R)
      }
      f0 = ud_init(X = dat.train$X, V = param$V, U_scaled = NULL, U_unconstrained = U.init, n_rank1 = 0)
      
      # Fit ED
      fit = ud_fit(f0, control = list(unconstrained.update = "ed", resid.update = 'none',
                                      tol = 1e-02, tol.lik = 1e-2, n0 = 0, lambda = 0, maxiter = 5e3), verbose=FALSE)
      U <- lapply(fit$U,function (e) "[["(e,"mat"))
      g.fitted <- create_g(fit$w, U)
      ed1[seed, i] = ed1[seed, i] + compare_lfsr_fitted_vs_truth(dat.train, g.fitted, mc, threshold = threshold)[[1]]
  
      # Fit TED
      fit = ud_fit(f0, control = list(unconstrained.update = "ted", resid.update = 'none',
                                      tol = 1e-02, tol.lik = 1e-2, n0 = 0, lambda = 0, maxiter = 5e3), verbose=FALSE)
      
      U <- lapply(fit$U,function (e) "[["(e,"mat"))
      g.fitted <- create_g(fit$w, U)
      ted1[seed, i] = ted1[seed, i] + compare_lfsr_fitted_vs_truth(dat.train, g.fitted, mc, threshold = threshold)[[1]]
  
      # Fit ED.reg
      fit = ud_fit(f0, control = list(unconstrained.update = "ed", resid.update = 'none',
                                      tol = 1e-02, tol.lik = 1e-2, n0 = round(R/2), lambda = 0, maxiter = 5e3), verbose=FALSE)
      
      U <- lapply(fit$U,function (e) "[["(e,"mat"))
      g.fitted <- create_g(fit$w, U)
      ed2[seed, i] = ed2[seed, i] + compare_lfsr_fitted_vs_truth(dat.train, g.fitted, mc, threshold = threshold)[[1]]

  
      # Fit TED.reg
      fit = ud_fit(f0, control = list(unconstrained.update = "ted", resid.update = 'none',
                                      tol = 1e-02, tol.lik = 1e-2, n0 = 0, lambda = round(R/2), maxiter = 5e3), verbose=FALSE)
      U <- lapply(fit$U,function (e) "[["(e,"mat"))
      g.fitted <- create_g(fit$w, U)
      ted2[seed, i] = ted2[seed, i] + compare_lfsr_fitted_vs_truth(dat.train, g.fitted, mc, threshold = threshold)[[1]]
    }
}


```

```{r}
par(mfrow = c(2,2))
boxplot(oracle, names = n.train, xlab = "n.train", ylab = "true positive rate", main = "Oracle")
boxplot(ed1, names = n.train, xlab = "n.train", ylab = "true positive rate", main = "ED")
boxplot(ted1, names = n.train, xlab = "n.train", ylab = "true positive rate", main = "TED")
boxplot(ed2, names = n.train, xlab = "n.train", ylab = "true positive rate", main = "ED.reg")
#boxplot(ted2, names = n.train, xlab = "n.train", ylab = "true positive rate", main = "TED.reg")

```

## Plot the distribution of thetas under different sample sizes. One data example.

```{r}
set.seed(2)
dat.train = list()
param$U <-  sim_U_true(R, s, null.mat = FALSE, identity = TRUE, num_singleton = 5, num_unconstrained = 4)

for (i in 1:length(n.train)){
  dat.train[[i]] <- simulate_mixture_ebnm(n.train[i], param$w,param$U,param$V)
}
```

```{r}
par(mfrow = c(2,2))
for (i in 1:length(n.train)){
  hist(dat.train[[i]]$theta, xlab = "theta", main = paste0("n = ", n.train[i]), breaks = 20, freq = FALSE)
}
```

#### The proportion of strong signals (defined as abs(theta) > 1):
```{r}
strong_signals <- rep(NA, length(n.train))
for (i in 1:length(n.train)){
  num_effects = n.train[i] * R
  strong_signals[i] = sum(abs(dat.train[[i]]$theta) > 1)/ num_effects
}
strong_signals
```

## Plot for true theta: n = 100
```{r}
df <- expand.grid(x = 0:4, y = 0:99)
df$z <- c(t(dat.train[[1]]$theta))
ggplot(df, aes(x = x, y = y, fill = z)) +
  geom_tile(color = "black") +
  scale_fill_gradient2(low = "#075AFF",
                       mid = "#FFFFCC",
                       high = "#FF0000")
```

## Plot for true theta: n = 500
```{r}

df <- expand.grid(x = 0:4, y = 0:499)
df$z <- c(t(dat.train[[2]]$theta))
ggplot(df, aes(x = x, y = y, fill = z)) +
  geom_tile(color = "black") +
  scale_fill_gradient2(low = "#075AFF",
                       mid = "#FFFFCC",
                       high = "#FF0000")
```




==> anc/supplementary_code/udr-paper/analysis/vary_ncomp.Rmd <==
---
title: "Regularized fitting varying components"
author: "Yunqi Yang"
date: "11/17/2022"
output: html_document
---

#### Description: 

This file try to assess why regularized methods is stable across different number of components. I compare the patterns between fitted Us (top 6 patterns) and the truth.

The truth contains 6 different patterns. First, I initialize 6 components for TED.reg, ED.reg and TED. Then I initialize 100 components for all the algorithms: TED.reg, ED.reg and TED. 

```{r include = FALSE}
knitr::opts_chunk$set(comment = "#",
                      results = "hold",
                      collapse = TRUE,
                      fig.align = "center",
                      warning = FALSE,
                      message = FALSE)
```


```{r}
source("./code/simulation_func.R")
library(udr)
library(mashr)
library(mvtnorm)
library(LaplacesDemon)
library(ggplot2)
require(gridExtra)
library(cowplot)
```

```{r}
#### True param in simulation
K = 6
R = 50
s = 5
n.train = 1e3
param = list(w = rep(1/K, K), U = list(), V = diag(R))
```

```{r}
set.seed(4)
# True Us: 1 singleton + equal_effect + identity + 3 partial shared + 4 rinvWishart.
param$U <- sim_U_true(R, s, identity = TRUE, partial_sharing = TRUE,
                       equal_effect = TRUE, num_singleton = 1)
X.train <- simulate_ud_data(n.train, param$w,param$U,param$V)
```

## True patterns
```{r}
plot.true <- list()
for (i in 1:6) {
  df <- expand.grid(x = 0:49, y = 0:49)
  df$z <- c(t(param$U[[i]]))
  p <- ggplot(df, aes(x = x, y = y, fill = z)) + geom_tile(color = "black") +
    scale_fill_gradient2(low = "#075AFF",
                        mid = "#FFFFCC",
                        high = "#FF0000")
  plot.true[[i]] <- p 
}
```

```{r fig.width = 8, fig.height = 12}
plot_grid(plot.true[[1]], plot.true[[2]], plot.true[[3]], 
          plot.true[[4]], plot.true[[5]], plot.true[[6]],
          ncol = 2, byrow = TRUE)
```

# Fit 6 components 
```{r  }

# Initialization
ncomp = 6
set.seed(888)
U.init = c()
for (k in 1:ncomp){
  U.init[[k]] <- udr:::sim_unconstrained(R)
}

f0 = ud_init(X = X.train, V = param$V, U_scaled = NULL, U_unconstrained = U.init, n_rank1 = 0)

fit.ted_reg = ud_fit(f0, control = list(unconstrained.update = "ted", resid.update = 'none',
                                        tol = 1e-02, tol.lik = 1e-2, n0 = 0, lambda = round(R), maxiter = 5e3), verbose=FALSE)

fit.ed_reg = ud_fit(f0, control = list(unconstrained.update = "ed", resid.update = 'none',
                                    tol = 1e-02, tol.lik = 1e-2, n0 = round(R), lambda = 0, maxiter = 5e3), verbose=FALSE)
fit.ted = ud_fit(f0, control = list(unconstrained.update = "ted", resid.update = 'none',
                                        tol = 1e-02, tol.lik = 1e-2, n0 = 0, lambda = 0, maxiter = 5e3), verbose=FALSE)
```

#### Check mixture model weights
```{r }
fit.ted_reg$w 
fit.ed_reg$w 
fit.ted$w
```

```{r}
U.ted_reg <- lapply(fit.ted_reg$U,function (e) "[["(e,"mat"))
U.ed_reg <- lapply(fit.ed_reg$U,function (e) "[["(e,"mat"))
U.ted <- lapply(fit.ed_reg$U,function (e) "[["(e,"mat"))
```

```{r}
ted_reg <- list() 
ed_reg <- list()
ted <- list()

for (i in 1:6) {
  U <- U.ted_reg[[i]]
  df <- expand.grid(x = 0:49, y = 0:49)
  df$z <- c(t(U))
  p <- ggplot(df, aes(x = x, y = y, fill = z)) + geom_tile(color = "black") +
    scale_fill_gradient2(low = "#075AFF",
                        mid = "#FFFFCC",
                        high = "#FF0000")
  ted_reg[[i]] <- p 
}

for (i in 1:6) {
  U <- U.ed_reg[[i]]
  df <- expand.grid(x = 0:49, y = 0:49)
  df$z <- c(t(U))
  p <- ggplot(df, aes(x = x, y = y, fill = z)) + geom_tile(color = "black") +
    scale_fill_gradient2(low = "#075AFF",
                        mid = "#FFFFCC",
                        high = "#FF0000")
  ed_reg[[i]] <- p 
}

for (i in 1:6) {
  U <- U.ted[[i]]
  df <- expand.grid(x = 0:49, y = 0:49)
  df$z <- c(t(U))
  p <- ggplot(df, aes(x = x, y = y, fill = z)) + geom_tile(color = "black") +
    scale_fill_gradient2(low = "#075AFF",
                        mid = "#FFFFCC",
                        high = "#FF0000")
  ted[[i]] <- p 
}

```

## TED.reg patterns from 6 components fit
```{r fig.width = 8, fig.height = 12}
plot_grid(ted_reg[[1]], ted_reg[[2]], ted_reg[[3]],
          ted_reg[[4]], ted_reg[[5]], ted_reg[[6]],
          ncol = 2, byrow = TRUE)
```


## ED.reg patterns from 6 components fit
```{r fig.width = 8, fig.height = 12}
plot_grid(ed_reg[[1]], ed_reg[[2]], ed_reg[[3]],
          ed_reg[[4]], ed_reg[[5]], ed_reg[[6]],
          ncol = 2, byrow = TRUE)
```


## TED patterns from 6 components fit
```{r fig.width = 8, fig.height = 12}
plot_grid(ted[[1]], ted[[2]], ted[[3]],
          ted[[4]], ted[[5]], ted[[6]],
          ncol = 2, byrow = TRUE)
```


# 100 components
```{r  cache = TRUE}
# Initialization
ncomp = 100
set.seed(888)
U.init = c()
for (k in 1:ncomp){
  U.init[[k]] <- udr:::sim_unconstrained(R)
}

f0 = ud_init(X = X.train, V = param$V, U_scaled = NULL, U_unconstrained = U.init, n_rank1 = 0)

fit.ted_reg = ud_fit(f0, control = list(unconstrained.update = "ted", resid.update = 'none',
                                        tol = 1e-02, tol.lik = 1e-2, n0 = 0, lambda = round(R), maxiter = 5e3), verbose=FALSE)
fit.ed_reg = ud_fit(f0, control = list(unconstrained.update = "ed", resid.update = 'none',
                                    tol = 1e-02, tol.lik = 1e-2, n0 = round(R), lambda = 0, maxiter = 5e3), verbose=FALSE)
fit.ted = ud_fit(f0, control = list(unconstrained.update = "ted", resid.update = 'none',
                                        tol = 1e-02, tol.lik = 1e-2, n0 = 0, lambda = 0, maxiter = 5e3), verbose=FALSE)
```

#### Check mixture model weights
```{r}
sum(fit.ted_reg$w > 1e-2)
sum(fit.ed_reg$w > 1e-2)
sum(fit.ted$w > 1e-2)
```

```{r}
U.ted_reg <- lapply(fit.ted_reg$U,function (e) "[["(e,"mat"))
U.ed_reg <- lapply(fit.ed_reg$U,function (e) "[["(e,"mat"))
U.ted <- lapply(fit.ed_reg$U,function (e) "[["(e,"mat"))

indx1 = order(fit.ted_reg$w, decreasing = TRUE)[1:6]
indx2 = order(fit.ed_reg$w, decreasing = TRUE)[1:6]
indx3 = order(fit.ted$w, decreasing = TRUE)[1:6]
```

```{r}
ted_reg <- list() 
ed_reg <- list()
ted <- list()

for (i in 1:6) {
  U <- U.ted_reg[[indx1[i]]]
  df <- expand.grid(x = 0:49, y = 0:49)
  df$z <- c(t(U))
  p <- ggplot(df, aes(x = x, y = y, fill = z)) + geom_tile(color = "black") +
    scale_fill_gradient2(low = "#075AFF",
                        mid = "#FFFFCC",
                        high = "#FF0000")
  ted_reg[[i]] <- p 
}

for (i in 1:6) {
  U <- U.ed_reg[[indx2[i]]]
  df <- expand.grid(x = 0:49, y = 0:49)
  df$z <- c(t(U))
  p <- ggplot(df, aes(x = x, y = y, fill = z)) + geom_tile(color = "black") +
    scale_fill_gradient2(low = "#075AFF",
                        mid = "#FFFFCC",
                        high = "#FF0000")
  ed_reg[[i]] <- p 
}

for (i in 1:6) {
  U <- U.ted[[indx3[i]]]
  df <- expand.grid(x = 0:49, y = 0:49)
  df$z <- c(t(U))
  p <- ggplot(df, aes(x = x, y = y, fill = z)) + geom_tile(color = "black") +
    scale_fill_gradient2(low = "#075AFF",
                        mid = "#FFFFCC",
                        high = "#FF0000")
  ted[[i]] <- p 
}

```

## TED.reg patterns top 6 from 100 components
```{r fig.width = 8, fig.height = 12}
plot_grid(ted_reg[[1]], ted_reg[[2]], ted_reg[[3]],
          ted_reg[[4]], ted_reg[[5]], ted_reg[[6]],
          ncol = 2, byrow = TRUE)
```


## ED.reg patterns top 6 from 100 components
```{r fig.width = 8, fig.height = 12}
plot_grid(ed_reg[[1]], ed_reg[[2]], ed_reg[[3]],
          ed_reg[[4]], ed_reg[[5]], ed_reg[[6]],
          ncol = 2, byrow = TRUE)
```


## TED patterns top 6 from 100 components
```{r fig.width = 8, fig.height = 12}
plot_grid(ted[[1]], ted[[2]], ted[[3]],
          ted[[4]], ted[[5]], ted[[6]],
          ncol = 2, byrow = TRUE)
```




==> anc/supplementary_code/udr-paper/code/README.md <==
# Code

Save command-line scripts and shared R code here.


==> anc/supplementary_code/udr-paper/code/simulation_func.R <==
#' Function to simulate data from multivariate EBNM models
#' with true mean (\theta) stored.
#' @param n: number of observations
#' @param w: component weight for each mixture
#' @param U: a list of prior covariance matrices
#' @param V: residual covariance matrix
simulate_mixture_ebnm <- function (n, w, U, V) {

  # Get the dimension of the data points (m) and the number of
  # mixture components (k).
  if (is.matrix(U))
    U <- list(U = U)
  m <- nrow(U[[1]])
  k <- length(U)
  if (n < 2)
    stop("n should be 2 or greater")
  if (m < 2)
    stop("The univariate case (m = 1) is not implemented")

  # Check the residual covariance matrix.
  if (missing(V))
    V <- diag(nrow(U[[1]]))
  if (!udr:::issemidef(V))
    stop("Input argument \"V\" should be a positive semi-definite matrix")

  # Check the prior covariance matrices.
  for (i in 1:k)
    if (!udr:::issemidef(U[[i]]))
      stop("All \"U\" matrices should be positive semi-definite")

  # Check the mixture weights.
  if (missing(w))
    w <- rep(1/k,k)
  if (!(is.numeric(w) & length(w) == k & all(w >= 0)))
    stop("Input argument \"w\" should be a vector of length \"k\" ",
         "containing non-negative weights")
  w <- w/sum(w)

  # Draw mixture components according to the mixture weights.
  z <- sample(k,n,replace = TRUE,prob = w)

  # Draw the data points.
  X <- matrix(0,n,m)
  theta <- matrix(0, n, m)
  for (j in 1:k) {
    i <- which(z == j)
    if (length(i) > 0) {
      theta[i, ] = rmvnorm(length(i),sigma = U[[j]])
      for (s in i){
        X[s, ] = rmvnorm(1, theta[s, ], sigma = V)
      }
    }
  }
  rownames(X) <- paste0("s",1:n)
  colnames(X) <- rownames(V)
  rownames(theta) <- paste0("s",1:n)
  colnames(theta) <- rownames(V)
  return(list(X=X, theta = theta, z = z))
}

#' Function to simulate data from EBNM model for one component.
#' It first simulate the true mean and then observed data.
#' @param n Number of data points to simulate.
#' @param U Prior covariance matrix
#' @param V Residual covariance matrix
simulate_ebnm_data <- function(n, U, V){
  m = ncol(U)
  X = matrix(NA, nrow = n, ncol = m)
  theta <- rmvnorm(n, sigma = U)
  for (i in 1:n)
    X[i, ] <- rmvnorm(1, theta[i, ], sigma = V)
  return(list(X = X, theta = theta))
}


#' Function to create the fit object "g", which is the same as in mashr
#' @param w: the vector for mixture component weights
#' @param U: a list of prior covariance matrices
create_g <- function(w, U){
  g = list(w, U, c(1), FALSE)
  names(g) = c("pi", "Ulist", "grid", "usepointmass")
  return(g)
}


#' @param X: observed data matrix of n by R
#' @param theta: data matrix of true means of n by R.
#' @param W: the posterior weight matrix
#' @param U: a list of prior covariance matrices estimated from udr
#' @param V: the residual covariance
compute_posterior_loglik2 <- function(X, theta, W, U, V){
  K = ncol(W)
  m = ncol(X)
  n = nrow(X)
  posterior_mean <- array(0, dim = c(n, m, K))
  posterior_cov <- array(0, dim = c(m, m, K))
  log_post_mat = matrix(NA, nrow = n, ncol = K)

  for (k in 1:K){
    # For each mixture component, compute posterior mean for each observation,
    # and compute posterior covariance.
    posterior_mean[,,k] <- t(apply(X, 1, function(x) udr:::compute_posterior_mvtnorm(x, U[[k]], V)$mu1))
    posterior_cov[,,k] <- solve(U[[k]] %*% solve(V) + diag(m)) %*% U[[k]]
    for (i in 1:n){
      log_post_mat[i,k] <- log(W[i, k]) + dmvnorm(theta[i, ], mean = posterior_mean[i,,k],
                                                  sigma = posterior_cov[,,k], log = TRUE)
    }
  }
  log_post <- sum(apply(log_post_mat, 1, udr:::log_sum_exp))
  return(log_post)
}


#' @param X: observed data matrix of n by R
#' @param theta: data matrix of true means of n by R.
#' @param W: the posterior weight matrix
#' @param U: a list of prior covariance matrices estimated from udr
#' @param V: the residual covariance
compute_posterior_loglik <- function(X, theta, W, U, V){
  K = ncol(W)
  m = ncol(X)
  n = nrow(X)
  posterior_mean <- array(0, dim = c(n, m, K))
  posterior_cov <- array(0, dim = c(m, m, K))
  log_post_mat = matrix(NA, nrow = n, ncol = K)

  for (k in 1:K){
    # For each mixture component, compute posterior mean for each observation,
    # and compute posterior covariance.
    posterior_mean[,,k] <- t(apply(X, 1, function(x) udr:::compute_posterior_mvtnorm(x, U[[k]], V)$mu1))
    posterior_cov[,,k] <- solve(U[[k]] %*% solve(V) + diag(m)) %*% U[[k]]

    log_post_mat[ ,k] <- sapply(1:n, function(i) log(W[i, k]) + dmvnorm(theta[i, ], mean = posterior_mean[i,,k],
                                                                        sigma = posterior_cov[,,k], log = TRUE))
  }
  log_post <- sum(apply(log_post_mat, 1, udr:::log_sum_exp))
  return(log_post)
}


#' Function for computing evaluation metrics
#' @param fit: fit object from udr
#' @param dat: data object contains observed data X and true mean theta
#' @param param: a list contains true parameter values for simulating object dat.
compute_metrics <- function(fit, dat, param){
  # compute data log-likelihood difference between truth
  U <- lapply(fit$U,function (e) "[["(e,"mat"))
  loglik <- udr:::loglik_ud_iid_helper(dat$X, fit$w, simplify2array(U), param$V) -
    udr:::loglik_ud_iid_helper(dat$X, param$w, simplify2array(param$U), param$V)
  # Set mash data
  g.fitted <- create_g(fit$w, U)
  g.true <- create_g(param$w, param$U)
  mc <- mash_set_data(dat$X, Shat = 1)
  mc.fit <- mash(mc, g = g.fitted, fixg = TRUE)
  mc.true <- mash(mc, g = g.true, fixg = TRUE)

  # Compare lfsr
  res.lfsr <- compare_lfsr_fitted_vs_truth(dat, g.fitted, mc, threshold = 0.95)

  # Compute posterior fit
  logpost <- compute_posterior_loglik(dat$X, dat$theta, mc.fit$posterior_weights, U, param$V) -
    compute_posterior_loglik(dat$X, dat$theta, mc.true$posterior_weights, param$U, param$V)

  res = c(loglik, logpost, res.lfsr[1], res.lfsr[2])
  names(res) = c("loglik", "logpost", names(res.lfsr)[1], names(res.lfsr)[2])
  return(res)
}


#' Function to compare lfsr obtained under true parameters vs fitted parameters.
#' @param g.true: an object created for mash input under true parameters
#' @param g.fitted: an object created for mash input under fitted parameters
#' @param mc: a mash object
#' @returns ppv: positive predictive value; tpr: true positive rate. This is different from the traditional definition
compare_lfsr_fitted_vs_true_param <- function(g.true, g.fitted, mc){

  res.true <- mashr::mash_compute_posterior_matrices(g.true, mc)
  res.fitted <- mashr::mash_compute_posterior_matrices(g.fitted, mc)

  # Calculate probability that an effect is positive
  res.true$PositiveProb = 1 - res.true$NegativeProb - res.true$lfdr
  res.fitted$PositiveProb = 1 - res.fitted$NegativeProb - res.fitted$lfdr

  # number of true positives, true discoveries with correct signs
  tp = sum(sum((res.true$PositiveProb >= 0.95) & (res.fitted$PositiveProb >= 0.95)) +
             sum((res.true$NegativeProb >= 0.95) & (res.fitted$NegativeProb >= 0.95)))
  # ns.true: non-signals under truth
  # ns.fitted: non-signals under fitted param
  ns.true = (res.true$NegativeProb < 0.95) & (res.true$PositiveProb < 0.95)
  ns.fitted = (res.fitted$NegativeProb < 0.95) & (res.fitted$PositiveProb < 0.95)

  # fp(false positives): real non-signals classified as signals under fitted param + signals with wrong signs compared to truth
  fp = sum(ns.true) - sum(ns.true & ns.fitted) +
    sum((res.true$PositiveProb >= 0.95) & (res.fitted$NegativeProb >= 0.95)) +
    sum((res.true$NegativeProb >= 0.95) & (res.fitted$PositiveProb >= 0.95))

  tpr =  tp/ sum(sum(res.true$PositiveProb >= 0.95) + sum(res.true$NegativeProb >= 0.95))
  ppv = tp/(tp + fp)
  res <- c(tpr, ppv)
  names(res) = c("tpr", "ppv")
  return(res)
}


#' Function to compare lfsr under fitted parameters vs. true means, theta.
#' @param dat: a data object from simulate_mixture_ebnm() containing X, theta, Z.
#' @param g.fitted: an object created for mash input under fitted parameters
#' @param mc: a mash object
#' @param threshold: a threshold for lfsr. Usually it's 0.95.
#' @returns ppv: positive predictive value; tpr: true positive rate. This is different from the traditional definition
compare_lfsr_fitted_vs_truth <- function(dat, g.fitted, mc, threshold){


  res.fitted <- mashr::mash_compute_posterior_matrices(g.fitted, mc)

  # Calculate probability that an effect is positive
  res.fitted$PositiveProb = 1 - res.fitted$NegativeProb - res.fitted$lfdr

  # number of true positives, true discoveries with correct signs
  tp = sum((dat$theta > 0) & (res.fitted$PositiveProb >= threshold)) +
             sum((dat$theta < 0) & (res.fitted$NegativeProb >= threshold))


  # ns.true: non-signals
  # ns.fitted: non-signals under fitted param
  ns.true = dat$theta == 0
  ns.fitted = (res.fitted$NegativeProb < threshold) & (res.fitted$PositiveProb < threshold)

  # fp(false positives): real non-signals classified as signals under fitted param + signals with wrong signs compared to truth
  fp = sum(ns.true) - sum(ns.true & ns.fitted) +
    sum((dat$theta > 0) & (res.fitted$NegativeProb >= threshold)) +
    sum((dat$theta < 0) & (res.fitted$PositiveProb >= threshold))

  tpr =  tp/(sum(dat$theta > 0) + sum(dat$theta<0))
  ppv = tp/(tp + fp)
  res <- c(tpr, ppv)
  names(res) = c("tpr", "ppv")
  return(res)
}



# Simulate single condition covariance matrix.
# @param R: covariance dimension
# @param s: scale of the matrix
# @param num: number of matrices to simulate
cov_singletons = function(R, s, num){
  Ulist = list()
  if (num == 0) {
    return(Ulist)
  }
  if (num >= R) {num = R}
  for (i in 1:num){
    U = matrix(0, ncol = R, nrow = R)
    U[i, i] = s
    Ulist[[i]] = U
  }
  return(Ulist)
}



# Create partial sharings where sharing only occurs in half of the conditions.
# @param R: number of conditions.
# @param s: the scaling factor
# @param corr: strength of sharing
cov_structured_sharing = function(R, s, corr=c(0.25,0.5,0.75)){
  U <- list()
  r = round(R/2)
  for(i in 1:length(corr)){
    start <- sample(1:(R-r), 1)
    mat <- matrix(0, ncol = R, nrow =R)
    mat[start:(start+r),  start:(start+r)] <- corr[i]
    diag(mat[start:(start+r),  start:(start+r)]) <-1
    U[[i]] <- mat*s
  }
  return(U)
}


# Function to simulate various Us.
# @param R: data dimension
# @param s: scale of the matrix
sim_U_true <- function(R, s, null.mat = FALSE, identity = FALSE, partial_sharing = FALSE,
                       equal_effect = FALSE, num_singleton = 0, num_unconstrained = 0){

  U.unconstrained <- list()
  U.c <- list()
  U.structured <- list()
  U.singletons <- cov_singletons(R, s, num_singleton)

  if (num_unconstrained != 0){
    for (i in 1:num_unconstrained){
      U.unconstrained[[i]] <- sim_invwishart(R, nu = R + 2, s = s)
    }
  }
  if (null.mat == TRUE){
    U.null <- matrix(0, ncol = R, nrow = R)
    U.c = c(U.c, list(U.null))
  }
  if (identity == TRUE){
    U.identity = s*diag(R)
    U.c = c(U.c, list(U.identity))
  }
  if (equal_effect == TRUE){
    U1 <- s*matrix(1, ncol = R, nrow = R)
    U.c = c(U.c, list(U1))
  }
  if (partial_sharing == TRUE){
    U.structured <- cov_structured_sharing(R, s)
  }

  Ulist = c(U.unconstrained, U.singletons, U.c, U.structured)
  return(Ulist)
}





# Function to simulate from inverse Wishart distribution
# @param nu: degree of freedom
# @param R: matrix dimension
# @param s: scale of the matrix
# @return U
sim_invwishart <- function(R, nu = R + 2, s = 5){
  # With the standard parameterization, U <- rinvwishart(nu, S), E(U) = S/(nu-R - 1).
  # If we want E(U) <- s*I, then
  S <- s*(nu- R - 1)*diag(R)
  U <- rinvwishart(nu, S)
  return(U)
}

## Function to compute empirical lfsr. That is, around a threshold t for lfsr,
## the proportion of units with wrong signs.
# @param theta: a matrix of underlying true means
# @param posterior_mean: a matrix of posterior means
# @param lfsr: a matrix contains the lfsr for each unit.
# @param range: a vector of length 2 containing the local range around a threshold t.
compute_empirical_lfsr <- function(theta, posterior_mean, lfsr, range){
  lfsr.empirical <- NA
  indx <- (lfsr >= range[1] & lfsr <= range[2])
  n <- sum(indx)   # total number of units in the range.
  if (n != 0){
    theta.lc <- theta[indx]
    posterior_mean.lc <- posterior_mean[indx]
    # Units with wrong signs.
    # If the estimated sign is wrong, then theta*posterior_mean <= 0.
    # (except when theta == posterior_mean == 0)
    m <- sum( theta.lc * posterior_mean.lc <= 0) - sum(theta.lc == 0 & posterior_mean.lc == 0)
    lfsr.empirical <- m/n
  }
  return(lfsr.empirical)
}


## Function to compute empirical fsr. That is, for all lfsr <= t, the proportion of
## lfsr with wrong signs.
# @param theta: a matrix of underlying true means
# @param posterior_mean: a matrix of posterior means
# @param lfsr: a matrix contains the lfsr for each unit.
# @param t: a threshold for lfsr
compute_empirical_fsr <- function(theta, posterior_mean, lfsr, t){
  fsr.empirical <- NA
  indx <- (lfsr <= t)
  n <- sum(indx)   # total number of units in the range.
  if (n != 0){
    theta.tail <- theta[indx]
    posterior_mean.tail <- posterior_mean[indx]
    # Units with wrong signs.
    # If the estimated sign is wrong, then theta*posterior_mean <= 0.
    # (except when theta == posterior_mean == 0)
    m <- sum( theta.tail * posterior_mean.tail <= 0) - sum(theta.tail == 0 & posterior_mean.tail == 0)
    fsr.empirical <- m/n
  }
  return(fsr.empirical)
}


## Function to compute nominal fsr. That is, mean(lfsr <= t)
# @param lfsr: a matrix contains the lfsr for each unit.
# @param t: a threshold for lfsr
compute_nominal_fsr <- function(lfsr, t){
  fsr.nominal <- NA
  if (sum(lfsr <= t) != 0){
    fsr.nominal <- mean(lfsr[lfsr <= t])
  }
  return(fsr.nominal)
}


## Function to compute true positive rate & false discovery rate
## at a given threshold t.
# @param theta: a matrix of underlying true means
# @param posterior_mean: a matrix of posterior means
# @param lfsr: a matrix contains the lfsr for each unit.
# @param t: a threshold for lfsr
create_tpr_vs_fdr_curve <- function(theta, posterior_mean, lfsr, t){
  res <- c(0, 0)
  names(res) = c("tpr", "fdr")
  indx <- (lfsr <= t)
  n <- sum(indx) # total number of units in the range.
  if (n != 0){
    theta.subset <- theta[indx]
    posterior_mean.subset <- posterior_mean[indx]
    ## Number of true positives
    tp <- sum(theta.subset * posterior_mean.subset > 0)
    tpr <-  tp/(sum(theta > 0) + sum(theta<0))
    # Units with wrong signs within all significant units at t.
    fp <- sum(theta.subset * posterior_mean.subset <= 0) - sum(theta.subset == 0 & posterior_mean.subset == 0)
    fdr <- fp / (fp + tp)
    res[1] <- tpr
    res[2] <- fdr
  }
  return(res)
}





==> anc/supplementary_code/udr-paper/data/README.md <==
# Data

Save raw data files here.


==> anc/supplementary_code/udr-paper/script/data_analysis/analysis1.R <==

# Description: GTEx data application
# 1. Compare train log-likelihood between ED + specialized initialization vs. TED + random initialization
# 2. Compare regularized vs. unregularized by init with K=100 and see how many components are selected out..

smart_initialization <- function(mash_data){
  X.center = apply(mash_data$Bhat, 2, function(x) x - mean(x))
  XtX <- t(X.center) %*% X.center / nrow(X.center)
  # From mashr vignette
  U.f = cov_flash(mash_data, factors="nonneg", tag="non_neg", var_type="constant")
  U.pca = cov_pca(mash_data, 5)
  U.init = c(U.f, U.pca, list(XtX))
  return(U.init)
}

# load package
library(Matrix)
library(mvtnorm)
library(ashr)
library(udr)
library(mashr)
library(flashr)
library(LaplacesDemon)


# set directory
dat = readRDS('/project2/mstephens/yunqiyang/udr-data-application/mvSuSiE_output/GTEx_V8_strong_z.rds')


# set mashr data object
bhat = dat$strong.z
sbhat = bhat
sbhat[!is.na(sbhat)] = 1
mash_data = mashr::mash_set_data(bhat,sbhat)

U.smart <- smart_initialization(mash_data)
K = length(U.smart)
R <- nrow(U.smart[[1]])
# penalty strength
lambda <- R
print(K)

set.seed(215)
U.random <- list()
for (k in 1:K){
  U.random[[k]] <- udr:::sim_unconstrained(R)
}


# Smart initialization 
## Run ED & ED.iw
f0 = ud_init(dat$strong.z, V = dat$null.cor, U_scaled = NULL, U_unconstrained = U.smart, n_rank1 = 0)
ed = ud_fit(f0, control = list(unconstrained.update = "ed", resid.update = 'none',
                               tol = 1e-02, tol.lik = 1e-2, lambda = 0, maxiter = 5e3), verbose=TRUE)
ed.iw = ud_fit(f0, control = list(unconstrained.update = "ed", resid.update = 'none', penalty.type = "iw",
                                  tol = 1e-02, tol.lik = 1e-2, lambda = lambda, maxiter = 5e3), verbose=TRUE)


## Run TED & TED.iw
f0 = ud_init(dat$strong.z, V = dat$null.cor, U_scaled = NULL, U_unconstrained = U.smart, n_rank1 = 0)
ted = ud_fit(f0, control = list(unconstrained.update = "ted", resid.update = 'none', penalty.type = "iw",
                                tol = 1e-02, tol.lik = 1e-2, lambda = 0, maxiter = 5e3), verbose=TRUE)
ted.iw = ud_fit(f0, control = list(unconstrained.update = "ted", resid.update = 'none',
                                   tol = 1e-02, tol.lik = 1e-2, lambda = lambda, penalty.type = "iw", maxiter = 5e3), verbose=TRUE)

res1 = list(ed, ed.iw, ted, ted.iw)

# Random initialization
## Run ED & ED.iw
f0 = ud_init(dat$strong.z, V = dat$null.cor, U_scaled = NULL, U_unconstrained = U.random, n_rank1 = 0)
ed = ud_fit(f0, control = list(unconstrained.update = "ed", resid.update = 'none',
                               tol = 1e-02, tol.lik = 1e-2, lambda = 0, maxiter = 5e3), verbose=TRUE)
ed.iw = ud_fit(f0, control = list(unconstrained.update = "ed", resid.update = 'none', penalty.type = "iw",
                                  tol = 1e-02, tol.lik = 1e-2, lambda = lambda, maxiter = 5e3), verbose=TRUE)


## Run TED & TED.iw
f0 = ud_init(dat$strong.z, V = dat$null.cor, U_scaled = NULL, U_unconstrained = U.random, n_rank1 = 0)
ted = ud_fit(f0, control = list(unconstrained.update = "ted", resid.update = 'none', penalty.type = "iw",
                                tol = 1e-02, tol.lik = 1e-2, lambda = 0, maxiter = 5e3), verbose=TRUE)
ted.iw = ud_fit(f0, control = list(unconstrained.update = "ted", resid.update = 'none',
                                   tol = 1e-02, tol.lik = 1e-2, lambda = lambda, penalty.type = "iw", maxiter = 5e3), verbose=TRUE)

res2 = list(ed, ed.iw, ted, ted.iw)
result = list(res1, res2)
names(result) = c("smart", "random")
saveRDS(result, '/project2/mstephens/yunqiyang/udr-paper/result202306/data_analysis/analysis1.rds')


==> anc/supplementary_code/udr-paper/script/data_analysis/analysis2.R <==
## Description: Compare old workflow with new workflow
setwd('/project2/mstephens/yunqiyang/udr-data-application')

#### Load packages

library(Matrix)
library(mvtnorm)
library(ashr)
library(udr)
library(mashr)
library(flashr)
library(LaplacesDemon)


smart_initialization <- function(mash_data){
  X.center = apply(mash_data$Bhat, 2, function(x) x - mean(x))
  XtX <- t(X.center) %*% X.center / nrow(X.center)
  # From mashr vignette
  U.f = cov_flash(mash_data, factors="nonneg", tag="non_neg", var_type="constant")
  U.pca = cov_pca(mash_data, 5)
  U.init = c(U.f, U.pca, list(XtX))
  return(U.init)
}


# set directory
dat = readRDS('/project2/mstephens/yunqiyang/udr-data-application/mvSuSiE_output/GTEx_V8_strong_z.rds')

# Fixed parameters
tol = 0.01
tol.lik = 0.01
R = nrow(dat$strong.z)


# split data
set.seed(999)
n = nrow(dat$strong.z)
output = list()

nfold <- 5
split_points <- round(seq(from = 0, to = n, length.out = nfold + 1))


for (i in 1:nfold) {
  # split data
  indx = c((split_points[i]+1):split_points[i+1])
  dat.test = dat$strong.z[indx, ]
  dat.train = dat$strong.z[-indx, ]
  
  # set mashr data object
  mash_data = mashr::mash_set_data(dat.train, V = dat$null.cor)
  
  # initialization
  V = dat$null.cor
  t1 = proc.time()
  U.smart <- smart_initialization(mash_data)
  t2 = proc.time()
  K = length(U.smart)
  R <- nrow(U.smart[[1]])
  lambda <- R
  
  U.random <- list()
  for (k in 1:K){
    U.random[[k]] <- udr:::sim_unconstrained(R)
  }
  
  
  # Smart initialization 
  ## Run ED & ED.iw
  f0 = ud_init(dat.train, V = dat$null.cor, U_scaled = NULL, U_unconstrained = U.smart, n_rank1 = 0)
  ed = ud_fit(f0, control = list(unconstrained.update = "ed", resid.update = 'none',
                                 tol = 1e-02, tol.lik = 1e-2, lambda = 0, maxiter = 5e3), verbose=TRUE)
  ed.iw = ud_fit(f0, control = list(unconstrained.update = "ed", resid.update = 'none', penalty.type = "iw",
                                    tol = 1e-02, tol.lik = 1e-2, lambda = lambda, maxiter = 5e3), verbose=TRUE)
  
  
  ## Run TED & TED.iw
  f0 = ud_init(dat.train, V = dat$null.cor, U_scaled = NULL, U_unconstrained = U.smart, n_rank1 = 0)
  ted = ud_fit(f0, control = list(unconstrained.update = "ted", resid.update = 'none', penalty.type = "iw",
                                  tol = 1e-02, tol.lik = 1e-2, lambda = 0, maxiter = 5e3), verbose=TRUE)
  ted.iw = ud_fit(f0, control = list(unconstrained.update = "ted", resid.update = 'none',
                                     tol = 1e-02, tol.lik = 1e-2, lambda = lambda, penalty.type = "iw", maxiter = 5e3), verbose=TRUE)
  
  res1 = list(ed, ed.iw, ted, ted.iw)
  
  # Random initialization
  ## Run ED & ED.iw
  f0 = ud_init(dat.train, V = dat$null.cor, U_scaled = NULL, U_unconstrained = U.random, n_rank1 = 0)
  ed = ud_fit(f0, control = list(unconstrained.update = "ed", resid.update = 'none',
                                 tol = 1e-02, tol.lik = 1e-2, lambda = 0, maxiter = 5e3), verbose=TRUE)
  ed.iw = ud_fit(f0, control = list(unconstrained.update = "ed", resid.update = 'none', penalty.type = "iw",
                                    tol = 1e-02, tol.lik = 1e-2, lambda = lambda, maxiter = 5e3), verbose=TRUE)
  
  ## Run TED & TED.iw
  f0 = ud_init(dat.train, V = dat$null.cor, U_scaled = NULL, U_unconstrained = U.random, n_rank1 = 0)
  ted = ud_fit(f0, control = list(unconstrained.update = "ted", resid.update = 'none', penalty.type = "iw",
                                  tol = 1e-02, tol.lik = 1e-2, lambda = 0, maxiter = 5e3), verbose=TRUE)
  ted.iw = ud_fit(f0, control = list(unconstrained.update = "ted", resid.update = 'none',
                                     tol = 1e-02, tol.lik = 1e-2, lambda = lambda, penalty.type = "iw", maxiter = 5e3), verbose=TRUE)
  
  time.init = t2 - t1
  res2 = list(ed, ed.iw, ted, ted.iw)
  result = list(res1, res2, dat.test, time.init)
  names(result) = c("smart", "random", "test", "time")
  output[[i]] = result
}

saveRDS(output, "/project2/mstephens/yunqiyang/udr-paper/result202306/data_analysis/result2.rds")







==> anc/supplementary_code/udr-paper/script/data_analysis/result2.R <==
library(udr)

# Summarize cross-validation result
compute_loglik_per_test_dat <- function(model.fit, test.data, V){
  n = nrow(test.data)
  U <- lapply(fit$U,function (e) "[["(e,"mat"))
  loglik <- udr:::loglik_ud_iid_helper(test.data, fit$w, simplify2array(U), V)
  return(loglik/n)
}

res = readRDS("/project2/mstephens/yunqiyang/udr-paper/result202306/data_analysis/result2.rds")

test.loglik.smart <- matrix(NA, ncol = 4, nrow = length(res))
colnames(test.loglik.smart) = c("ed", "ed.iw", "ted", "ted.iw")
test.loglik.random <- matrix(NA, ncol = 4, nrow = length(res))
colnames(test.loglik.random) = c("ed", "ed.iw", "ted", "ted.iw")

iteration.random <- matrix(NA, ncol = 4, nrow = length(res))
iteration.smart <- matrix(NA, ncol = 4, nrow = length(res))

time.random <- matrix(NA, ncol = 4, nrow = length(res))
time.smart <- matrix(NA, ncol = 4, nrow = length(res))



for (i in 1:length(res)){
  res.fold <- res[[i]]
  smart = res.fold[[1]]
  random = res.fold[[2]]
  test.data = res.fold[[3]]
  for (j in 1:length(smart)){
    fit = smart[[j]]
    iteration.smart[i, j] = nrow(fit$progress)
    time.smart[i, j] = mean(fit$progress$timing)
    test.loglik.smart[i, j] = compute_loglik_per_test_dat(fit, test.data, fit$V)
  }
  
  for (j in 1:length(random)){
    fit = random[[j]]
    iteration.random[i, j] = nrow(fit$progress)
    time.random[i, j] = mean(fit$progress$timing)
    test.loglik.random[i, j] = compute_loglik_per_test_dat(fit, test.data, fit$V)
  }
}

average_test_loglik <- c(apply(test.loglik.smart, 2, mean), apply(test.loglik.random, 2, mean))
average_iteration <- c(apply(iteration.smart, 2, mean), apply(iteration.random, 2, mean))
average_time <- c(apply(time.smart, 2, mean), apply(time.random, 2, mean))




==> anc/supplementary_code/udr-paper/script/plotting/Fig1.Rmd <==
---
title: "Figure 1 plot"
author: "Yunqi Yang"
date: "6/30/2023"
output: html_document
---

### Compare convergence behavior of different algorithms

### The code of correct version: 
```{r}
plot_likelihood <- function(loglik1, loglik2, names, cols, xlab, ylab, pch = 20, cex = 1, type = "l", lty = 1){
  ymin <- min(loglik1, loglik2)
  ymax <- max(loglik1, loglik2)
  xmax <- max(length(loglik1), length(loglik2))
  plot(1:length(loglik1), loglik1, col = cols[1], xlab = xlab, ylab = ylab, xlim = c(0, xmax + 2), ylim = c(ymin-2, ymax + 2), pch = pch, cex = cex, type)
  lines(1:length(loglik2), loglik2, col = cols[2], pch = pch, cex = cex, type)
  legend("bottomright", legend = names, col = cols, lty)
}
```


### Simulated data
```{r}
res <- readRDS("/Users/nicholeyang/Desktop/udr_related/udr_simulation202306/Fig1/res202309.rds")
res_progress <- readRDS("/Users/nicholeyang/Desktop/udr_related/udr_simulation202306/Fig1/res202309_progress.rds")
```


```{r}
res1_ted = res_progress$fit.progress[res_progress$simulate.p == 5 & res_progress$fit.prior_cov_update == 'ted']
res1_ed = res_progress$fit.progress[res_progress$simulate.p == 5 & res_progress$fit.prior_cov_update == 'ed']
res1_fa = res_progress$fit.progress[res_progress$simulate.p == 5 & res_progress$fit.prior_cov_update == 'fa']
res1_tediw = res_progress$fit.progress[res_progress$simulate.p == 5 & res_progress$fit.prior_cov_update == 'ted.iw']
res1_ediw = res_progress$fit.progress[res_progress$simulate.p == 5 & res_progress$fit.prior_cov_update == 'ed.iw']


res2_ted = res_progress$fit.progress[res_progress$simulate.p == 50 & res_progress$fit.prior_cov_update == 'ted']
res2_ed = res_progress$fit.progress[res_progress$simulate.p == 50 & res_progress$fit.prior_cov_update == 'ed']
res2_fa = res_progress$fit.progress[res_progress$simulate.p == 50 & res_progress$fit.prior_cov_update == 'fa']
res2_tediw = res_progress$fit.progress[res_progress$simulate.p == 50 & res_progress$fit.prior_cov_update == 'ted.iw']
res2_ediw = res_progress$fit.progress[res_progress$simulate.p == 50 & res_progress$fit.prior_cov_update == 'ed.iw']

```


#### Convergence plot
```{r}
pdf("fig1_convergence.pdf", width = 8, height = 8)
par(mfrow = c(2,2), mar = c(4, 5, 3, 2) + 0.1, oma = c(3, 1, 0, 0) + 0.1) # c(bottom, left, top, right)

# Row 1-2 plot 
ted = res1_ted[[3]][-c(1:20)]
ed = res1_ed[[3]][-c(1:20)]
fa = res1_fa[[3]][-c(1:20)]
ymin = min(ted, ed, fa)
ymax = max(ted, ed, fa)
plot(1:length(ted), ted, type = "l", col = "#D62728", xlim = c(0, 2000), 
     ylim = c(ymin-1, ymax + 1), xlab = "iteration", ylab = "Log-likelihood")
lines(1:length(ed), ed, col = "#17BECF")
lines(1:length(fa), fa)
legend("bottomright", legend = c("TED", "ED", "FA"), col = c("#D62728", "#17BECF", 1), lty = 1)
mtext("(a)", side = 1, line = 4.5)
mtext("Large n/R", side = 3, line = 1)


ted = res2_ted[[4]][-c(1:20)]
ed = res2_ed[[4]][-c(1:20)]
fa = res2_fa[[4]][-c(1:20)]
ymin = min(ted, ed, fa)
ymax = max(ted, ed, fa)
plot(1:length(ted), ted, type = "l", col = "#D62728", xlim = c(0, 2000), 
     ylim = c(ymin-1, ymax + 1), xlab = "iteration", ylab = "Log-likelihood")
lines(1:length(ed), ed, col = "#17BECF")
lines(1:length(fa), fa)
legend("bottomright", legend = c("TED", "ED", "FA"), col = c("#D62728", "#17BECF", 1), lty = 1)
mtext("(b)", side = 1, line = 4.5)
mtext("Small n/R", side = 3, line = 1)

tediw = res1_tediw[[3]][-c(1:20)]
ediw = res1_ediw[[3]][-c(1:20)]
ymin = min(tediw, ediw)
ymax = max(tediw, ediw)
plot(1:length(tediw), tediw, type = "l", col = "#D62728", xlim = c(0, 2000), 
     ylim = c(ymin-1, ymax + 1), xlab = "iteration", ylab = "Penalized log-likelihood")
lines(1:length(ediw), ediw, col = "#17BECF")
legend("bottomright", legend = c("TED.iw", "ED.iw"), col = c("#D62728", "#17BECF"), lty = 1)
mtext("(c)", side = 1, line = 4.5)


tediw = res1_tediw[[4]][-c(1:20)]
ediw = res1_ediw[[4]][-c(1:20)]
ymin = min(tediw, ediw)
ymax = max(tediw, ediw)
plot(1:length(tediw), tediw, type = "l", col = "#D62728", xlim = c(0, 2000), 
     ylim = c(ymin-1, ymax + 1), xlab = "iteration", ylab = "Penalized log-likelihood")
lines(1:length(ediw), ediw, col = "#17BECF")
legend("bottomright", legend = c("TED.iw", "ED.iw"), col = c("#D62728", "#17BECF"), lty = 1)
mtext("(d)", side = 1, line = 4.5)

```


#### Compare TED and ED
```{r fig.width = 10, fig.height = 16}
pdf("fig1_hist.pdf", width = 8, height = 10)
par(mfrow = c(3,2), mar = c(4, 5, 3, 2) + 0.1, oma = c(3, 1, 0, 0) + 0.1) # c(bottom, left, top, right)
### Histogram 
n_replicates = 100
algorithms = unique(res$fit.prior_cov_update)

diff1 = res$fit.loglik[res$simulate.p == 5 & res$fit.prior_cov_update == "ted"] - res$fit.loglik[res$simulate.p == 5 & res$fit.prior_cov_update == "ed"]
diff2 = res$fit.loglik[res$simulate.p == 50 & res$fit.prior_cov_update == "ted"] - res$fit.loglik[res$simulate.p == 50 & res$fit.prior_cov_update == "ed"]
diff3 = res$fit.loglik[res$simulate.p == 5 & res$fit.prior_cov_update == "ted"] - res$fit.loglik[res$simulate.p == 5 & res$fit.prior_cov_update == "fa"]
diff4 = res$fit.loglik[res$simulate.p == 50 & res$fit.prior_cov_update == "ted"] - res$fit.loglik[res$simulate.p == 50 & res$fit.prior_cov_update == "fa"]
diff5 = res$fit.loglik_pen[res$simulate.p == 5 & res$fit.prior_cov_update == "ted.iw"] - res$fit.loglik_pen[res$simulate.p == 5 & res$fit.prior_cov_update == "ed.iw"]
diff6 = res$fit.loglik_pen[res$simulate.p == 50 & res$fit.prior_cov_update == "ted.iw"] - res$fit.loglik_pen[res$simulate.p == 50 & res$fit.prior_cov_update == "ed.iw"]


hist(diff3, main = "", 
     xlab = "Log-likelihood difference: TED - FA", xlim = c(-50, 200))
abline(v = 0, lty = 2, col = "red")
mtext("(a)", side = 1, line = 4.5)
mtext("Large n/R", side = 3, line = 1)

hist(diff4, main = "", breaks = 15,
     xlab = "Log-likelihood difference: TED - FA", xlim = c(-1000, 2000))
abline(v = 0, lty = 2, col = "red")
mtext("(b)", side = 1, line = 4.5)
mtext("Small n/R", side = 3, line = 1)


hist(diff1, main = "", 
     xlab = "Log-likelihood difference: TED - ED", xlim = c(-50, 200))
abline(v = 0, lty = 2, col = "red")
mtext("(c)", side = 1, line = 4.5)

hist(diff2, main = "", breaks =5,
     xlab = "Log-likelihood difference: TED - ED", xlim = c(-1000, 2000))
abline(v = 0, lty = 2, col = "red")
mtext("(d)", side = 1, line = 4.5)


hist(diff5, main = "", 
     xlab = "Penalized log-likelihood difference: TED.iw - ED.iw")
abline(v = 0, lty = 2, col = "red")
mtext("(e)", side = 1, line = 4.5)

hist(diff6, 
     main = "", xlab = "Penalized log-likelihood difference: TED.iw - ED.iw")
abline(v = 0, lty = 2, col = "red")
mtext("(f)", side = 1, line = 4.5)

```


#### Compare TED and FA

```{r}
res.fa = res_progress$fit.progress[res_progress$simulate.p == 50 & res_progress$fit.prior_cov_update == 'fa']
res.ted = res_progress$fit.progress[res_progress$simulate.p == 50 & res_progress$fit.prior_cov_update == 'ted']
```

```{r fig.width = 10, fig.height = 16}
pdf("fig_ted_fa.pdf", width = 10, height = 8)
par(mfrow = c(2,2), mar = c(4, 5, 3, 2) + 0.1, oma = c(3, 1, 0, 0) + 0.1) # c(bottom, left, top, right)

### Row 1 plot 
plot_likelihood(example1[[2]]$progress$loglik[-c(1:20)], example1[[3]]$progress$loglik[-c(1:20)], names = c("TED", "FA"), 
                cols = c("#D62728", "#17BECF"), xlab = "iteration", ylab = "Log-likelihood", pch = 20)
mtext("Large n/R", side = 3, line = 1)
mtext("(a)", side = 1, line = 4.5)


plot_likelihood(res.ted[[1]][-c(1:20)], res.fa[[1]][-c(1:20)], names = c("TED", "FA"), 
                cols = c("#D62728", "#17BECF"), xlab = "iteration", ylab = "Log-likelihood", pch = 20)
mtext("Small n/R", side = 3, line = 1)
mtext("(b)", side = 1, line = 4.5)



```

#### Compare TED and ED-TED
```{r}
diff1 = res$fit.loglik[res$simulate.p == 5 & res$fit.prior_cov_update == "ted"] - res$fit.loglik[res$simulate.p == 5 & res$fit.prior_cov_update == "ed_ted"]
diff2 = res$fit.loglik[res$simulate.p == 50 & res$fit.prior_cov_update == "ted"] - res$fit.loglik[res$simulate.p == 50 & res$fit.prior_cov_update == "ed_ted"]
diff3 = res$fit.loglik_pen[res$simulate.p == 5 & res$fit.prior_cov_update == "ted.iw"] - res$fit.loglik_pen[res$simulate.p == 5 & res$fit.prior_cov_update == "ed.iw_ted.iw"]
diff4 = res$fit.loglik_pen[res$simulate.p == 50 & res$fit.prior_cov_update == "ted.iw"] - res$fit.loglik_pen[res$simulate.p == 50 & res$fit.prior_cov_update == "ed.iw_ted.iw"]
```

```{r fig.height = 8, fig.width=8}
pdf("fig_ed_ted.pdf", width = 10, height = 8) 
par(mfrow = c(2,2))
hist(diff1, breaks = 20, main = "Large n/R", 
     xlab = "(a) Log-likelihood difference: TED - ED+TED")
abline(v = 0, lty = 2, col = "red")
hist(diff2, breaks = 20, main = "Small n/R", 
     xlab = "(b) Log-likelihood difference: TED - ED+TED")
abline(v = 0, lty = 2, col = "red")
hist(diff3, breaks = 20, main = "Large n/R", 
     xlab = "(c) Penalized log-likelihood difference: TED.iw - ED.iw+TED.iw")
abline(v = 0, lty = 2, col = "red")
hist(diff4, breaks = 20, 
     main = "Small n/R", xlab = "(d) Penalized log-likelihood difference: TED.iw - ED.iw+TED.iw")
abline(v = 0, lty = 2, col = "red")
#dev.off()
```








#### Compare TED and FA
```{r fig.height = 8, fig.width=8}
pdf("fig1_fa.pdf", width = 8, height = 8) 
par(mfrow = c(2,2))
diff1 = res$fit.loglik[res$simulate.p == 5 & res$fit.prior_cov_update == "fa_ted"] - res$fit.loglik[res$simulate.p == 5 & res$fit.prior_cov_update == "fa"]
diff2 = res$fit.loglik[res$simulate.p == 50 & res$fit.prior_cov_update == "fa_ted"] - res$fit.loglik[res$simulate.p == 50 & res$fit.prior_cov_update == "fa"]

diff3 = res$fit.loglik[res$simulate.p == 5 & res$fit.prior_cov_update == "ed_ted"] - res$fit.loglik[res$simulate.p == 5 & res$fit.prior_cov_update == "ed_fa"]
diff4 = res$fit.loglik[res$simulate.p == 50 & res$fit.prior_cov_update == "ed_ted"] - res$fit.loglik[res$simulate.p == 50 & res$fit.prior_cov_update == "ed_fa"]


par(mfrow = c(2,2))
hist(diff1, breaks= 10, main = "Large n/R", 
     xlab = "(a) FA-TED - FA-FA")
abline(v = 0, lty = 2, col = "red")
hist(diff2, breaks = 10, main = "Small n/R", 
     xlab = "(b) FA-TED - FA-FA")
abline(v = 0, lty = 2, col = "red")

hist(diff3, breaks= 10, main = "Large n/R", 
     xlab = "(c) ED-TED - ED-FA")
abline(v = 0, lty = 2, col = "red")
hist(diff4, breaks = 10, main = "Small n/R", 
     xlab = "(d) ED-TED - ED-FA")
abline(v = 0, lty = 2, col = "red")
```



### Compare iterations taken by ED and TED
```{r}
res = readRDS("/Users/nicholeyang/Desktop/udr_related/udr_simulation202306/Fig1/res202309_progress.rds")
```

```{r}
progress.ted = res$fit.progress[res$simulate.p == 5 & res$fit.prior_cov_update == "ted"]
loglik.ted = matrix(NA, nrow = length(progress.ted), ncol = 2)
for (i in 1:nrow(loglik.ted)){
  niter = length(progress.ted[[i]])
  loglik.ted[i, ] = c(niter, tail(progress.ted[[i]], 1))
}

progress.ed = res$fit.progress[res$simulate.p == 5 & res$fit.prior_cov_update == "ed"]
loglik.ed = matrix(NA, nrow = length(progress.ed), ncol = 2)
for (i in 1:nrow(loglik.ed)){
  niter = length(progress.ed[[i]])
  loglik.ed[i, ] = c(niter, tail(progress.ed[[i]], 1))
}
```

```{r}
diff = (loglik.ted - loglik.ed)
hist(-diff[which(diff[,2] < 10),1], breaks = 20, xlab = "", main = "Iteration(ED-TED) within 10 log-likelihood difference")
```




==> anc/supplementary_code/udr-paper/script/plotting/Fig2_main.Rmd <==
---
title: "Figure 2"
author: "Yunqi Yang"
date: "12/15/2022"
output: html_document
---

```{r}
setwd("/Users/nicholeyang/Desktop/udr_related/udr_simulation202306/Fig2")
```

```{r}
source("/Users/nicholeyang/Desktop/udr_related/udr-paper/code/simulation_func.R")
loglik = readRDS("loglik.rds")
post1 <- readRDS("post1.rds")
post3 <- readRDS("post3.rds")
```

## Measurement 1: test log-likelihood
```{r}
n_replicates = 20
algorithms = c("ted", "ed", "ted.nu", "ted.iw", "ed.iw", "ted.rank1" )
n.test = 1e4
```

```{r}

loglik.sub= loglik[loglik$simulate.p == 5 & loglik$simulate.U_true_pattern == "varied", ]
res1 = matrix(NA, ncol = length(algorithms), nrow = n_replicates)
colnames(res1) = c("ted", "ed", "ted.nn", "ted.iw", "ed.iw", "ted.rank1" )

for (i in 1:length(algorithms)){
  val = loglik.sub$evaluate.loglik[loglik.sub$fit.prior_cov_update == algorithms[i] & loglik.sub$evaluate == "loglik_test"] - loglik.sub$evaluate.loglik[loglik.sub$fit.prior_cov_update == "oracle" & loglik.sub$evaluate == "loglik_test"]
  res1[,i] = -val/n.test
}
```

```{r}

loglik.sub = loglik[loglik$simulate.p == 50 & loglik$simulate.U_true_pattern == "varied", ]
res3 = matrix(NA, ncol = length(algorithms), nrow = n_replicates)
colnames(res3) = c("ted", "ed", "ted.nn", "ted.iw", "ed.iw", "ted.rank1" )

for (i in 1:length(algorithms)){
  val = loglik.sub$evaluate.loglik[loglik.sub$fit.prior_cov_update == algorithms[i] & loglik.sub$evaluate == "loglik_test"] - loglik.sub$evaluate.loglik[loglik.sub$fit.prior_cov_update == "oracle" & loglik.sub$evaluate == "loglik_test"]
  res3[,i] = -val/n.test
}
```

## Measurement 2: tpr vs. fdr

```{r}
n_replicates = 20
algorithms = c("oracle", "ted", "ed", "fa", "ted.iw", "ted.nu", "ed.iw", "ted.rank1" )
```

```{r}
ts = seq(-1e-4, 0.5, length.out = 50)
```

```{r}
# Scenario 1
mat1.all <- list()
for (i in 1:length(algorithms)){
  mat <- matrix(0, ncol = 2, nrow = length(ts))
  # This is based on the sequence that dsc runs
  rep_indx = seq(1 + (i-1)*20, i*20)
  for (j in 1:length(ts)){
    for (rep in rep_indx){
      lfsr <- post1[["lfsr"]][[rep]]
      theta <- post1[["theta"]][[rep]]
      posterior_mean <- post1[["posterior_mean"]][[rep]]
      mat[j, ] = mat[j, ] + create_tpr_vs_fdr_curve(theta, posterior_mean, lfsr, ts[j])
    }
  }
  mat = mat / n_replicates
  mat1.all[[i]] <- mat 
}

```

```{r}
mat3.all <- list()
for (i in 1:length(algorithms)){
  mat <- matrix(0, ncol = 2, nrow = length(ts))
  rep_indx = seq(1 + (i-1)*20, i*20)
  for (j in 1:length(ts)){
    for (rep in rep_indx){
      lfsr <- post3[["lfsr"]][[rep]]
      theta <- post3[["theta"]][[rep]]
      posterior_mean <- post3[["posterior_mean"]][[rep]]
      mat[j, ] = mat[j, ] + create_tpr_vs_fdr_curve(theta, posterior_mean, lfsr, ts[j])
    }
  }
  mat = mat / n_replicates
  mat3.all[[i]] <- mat 
}
```


## Measurement 3: fsr at 0.05
```{r}
t <- 0.05
range <- c(t-5e-3, t+5e-3)
fsr1 <- matrix(NA, ncol = length(algorithms), nrow  = n_replicates)
colnames(fsr1) <- c("oracle", "ted", "ed", "fa", "ted.iw", "ted.nn", "ed.iw", "ted.rank1" )

for (i in 1:length(algorithms)){
  rep_indx = seq(1 + (i-1)*20, i*20)
  for (j in 1:length(rep_indx)){
    rep <- rep_indx[j]
    lfsr <- post1[["lfsr"]][[rep]]
    theta <- post1[["theta"]][[rep]]
    posterior_mean <- post1[["posterior_mean"]][[rep]]
    fsr1[j,i] <- compute_empirical_fsr(theta, posterior_mean, lfsr, t)
  }
}
```

```{r}
t <- 0.05
range <- c(t-5e-3, t+5e-3)
fsr3 <- matrix(NA, ncol = length(algorithms), nrow  = n_replicates)
colnames(fsr3) <- c("oracle", "ted", "ed", "fa", "ted.iw", "ted.nn", "ed.iw", "ted.rank1" )

for (i in 1:8){
  rep_indx = seq(1 + (i-1)*20, i*20)
  for (j in 1:length(rep_indx)){
    rep <- rep_indx[j]
     lfsr <- post3[["lfsr"]][[rep]]
     theta <- post3[["theta"]][[rep]]
    posterior_mean <- post3[["posterior_mean"]][[rep]]
    fsr3[j,i] <- compute_empirical_fsr(theta, posterior_mean, lfsr, t)
  }
}
```


## Measurement 4: fsr across all ranges
```{r}
ts = seq(0.01, 0.5, length.out = 50)
```

```{r}

fsr1.all <- matrix(0, ncol = length(algorithms), nrow  = length(ts))
fsr.nominal1 <- matrix(0, ncol = length(algorithms), nrow  = length(ts))
colnames(fsr1.all) <- c("oracle", "ted", "ed", "fa", "ted.iw", "ted.nn", "ed.iw", "ted.rank1" )
colnames(fsr.nominal1) <- c("oracle", "ted", "ed", "fa", "ted.iw", "ted.nn", "ed.iw", "ted.rank1" )

for (j in 1:length(ts)){
  range = c(ts[j] - 5e-3, ts[j] + 5e-3)
  for (i in 1:8){
    rep_indx = seq(1 + (i-1)*20, i*20)
    for (rep in rep_indx){
      lfsr <- post1[["lfsr"]][[rep]]
      theta <- post1[["theta"]][[rep]]
      posterior_mean <- post1[["posterior_mean"]][[rep]]
      fsr1.all[j,i] <- fsr1.all[j,i] + compute_empirical_fsr(theta, posterior_mean, lfsr, ts[j])
      fsr.nominal1[j, i] <- fsr.nominal1[j,i] + compute_nominal_fsr(lfsr, ts[j])
    }
  }
}

fsr1.all <- fsr1.all/n_replicates
fsr.nominal1 <- fsr.nominal1/n_replicates
```

```{r}

fsr3.all <- matrix(0, ncol = length(algorithms), nrow  = length(ts))
fsr.nominal3 <- matrix(0, ncol = length(algorithms), nrow  = length(ts))
colnames(fsr3.all) <- c("oracle", "ted", "ed", "fa", "ted.iw", "ted.nn", "ed.iw", "ted.rank1" )
colnames(fsr.nominal3) <- c("oracle", "ted", "ed", "fa", "ted.iw", "ted.nn", "ed.iw", "ted.rank1" )

for (j in 1:length(ts)){
  range = c(ts[j] - 5e-3, ts[j] + 5e-3)
  for (i in 1:8){
    rep_indx = seq(1 + (i-1)*20, i*20)
    for (rep in rep_indx){
      lfsr <- post3[["lfsr"]][[rep]]
      theta <- post3[["theta"]][[rep]]
      posterior_mean <- post3[["posterior_mean"]][[rep]]
      fsr3.all[j,i] <- fsr3.all[j,i] + compute_empirical_fsr(theta, posterior_mean, lfsr, ts[j])
      fsr.nominal3[j, i] <- fsr.nominal3[j,i] + compute_nominal_fsr(lfsr, ts[j])
    }
  }
}

fsr3.all <- fsr3.all/n_replicates
fsr.nominal3 <- fsr.nominal3/n_replicates
```

```{r}
cols = c("#616161", "#D62728", "#17BECF", "#FF7F0E", "#D62728", "#17BECF", "#9467BD")
names(cols) = c("oracle", "ted", "ed", "ted.nn", "ted.iw", "ed.iw", "ted.rank1")
```

```{r  fig.height=9, fig.width=9}
pdf("fig2_main.pdf", width = 10, height = 12)
par(mfrow = c(3,2), mar = c(4, 5, 3, 2) + 0.1, oma = c(3, 1, 0, 0) + 0.1) # c(bottom, left, top, right)
# Measure1
boxplot(res1, boxwex=0.5, ylab = "Estimated KL divergence")
mtext("Large n/R", side = 3, line = 1)
mtext("(a)", side = 1, line = 3)
boxplot(res3, boxwex=0.5, ylim = c(0, 25), ylab = "Estimated KL divergence")
mtext("Small n/R", side = 3, line = 1)
mtext("(b)", side = 1, line = 3)

# Measure2
indx = c(1,2,3, 6, 5,7,8)
plot(mat1.all[[1]][,2], mat1.all[[1]][,1], xlim = c(0, 0.2), ylim = c(0,0.9), xlab = "False discovery rate", ylab = "True positive rate", type = "l", lwd = 2, lty = 1, pch = 20, col = cols[1])
lines(mat1.all[[2]][,2], mat1.all[[2]][,1], type = "l", lwd = 2, lty = 2, pch = 20, col = cols[2])
lines(mat1.all[[3]][,2], mat1.all[[3]][,1], type = "l", lwd = 2, lty = 2, pch = 20, col = cols[3])
lines(mat1.all[[6]][,2], mat1.all[[6]][,1], type = "l", lwd = 2, lty = 1, pch = 20, col = cols[4])
lines(mat1.all[[5]][,2], mat1.all[[5]][,1], type = "l", lwd = 2, lty = 1, pch = 20, col = cols[5])
lines(mat1.all[[7]][,2], mat1.all[[7]][,1], type = "l", lwd = 2, lty = 1, pch = 20, col = cols[6])
lines(mat1.all[[8]][,2], mat1.all[[8]][,1], type = "l", lwd = 2, lty = 1, pch = 20, col = cols[7])
legend("topleft", legend = c("oracle", "ted", "ed", "ted.nn", "ted.iw", "ed.iw", "ted.rank1"), col = cols, lty = c(1,2,2,1,1,1,1), lwd = 2)
mtext("(c)", side = 1, line = 4.5)


plot(mat3.all[[1]][,2], mat3.all[[1]][,1], xlim = c(0, 0.2), ylim = c(0,0.9), xlab = "False discovery rate", ylab = "True positive rate", type = "l", lwd = 2, lty = 1, pch = 20, col = cols[1])
lines(mat3.all[[2]][,2], mat3.all[[2]][,1], type = "l", lwd = 2, lty = 2, pch = 20, col = cols[2])
lines(mat3.all[[3]][,2], mat3.all[[3]][,1], type = "l", lwd = 2, lty = 2, pch = 20, col = cols[3])
lines(mat3.all[[6]][,2], mat3.all[[6]][,1], type = "l", lwd = 2, lty = 1, pch = 20, col = cols[4])
lines(mat3.all[[5]][,2], mat3.all[[5]][,1], type = "l", lwd = 2, lty = 1, pch = 20, col = cols[5])
lines(mat3.all[[7]][,2], mat3.all[[7]][,1], type = "l", lwd = 2, lty = 1, pch = 20, col = cols[6])
lines(mat3.all[[8]][,2], mat3.all[[8]][,1], type = "l", lwd = 2, lty = 1, pch = 20, col = cols[7])
mtext("(d)", side = 1, line = 4.5)

# Measure4
fsr1 = fsr1[, indx]
fsr3 = fsr3[, indx]
boxplot(fsr1, boxwex =0.5, xlab = "Empirical fsr at 0.05", cex = 0.6, ylim = c(0, 0.15))
abline(h = 0.05, lty = 2, col = "red")
mtext("(e)", side = 1, line = 4.5)
boxplot(fsr3, boxwex =0.5, xlab = "Empirical fsr at 0.05", cex = 0.6)
abline(h = 0.05, lty = 2, col = "red")
mtext("(f)", side = 1, line = 4.5)
dev.off()
```


```{r}
pdf("calibration.pdf", width = 10, height = 6)
# Measure3: nominal fsr vs. empirical fsr
par(mfrow = c(1,2), mar = c(4, 5, 3, 2) + 0.1, oma = c(3, 1, 0, 0) + 0.1) # c(bottom, left, top, right)


plot(fsr.nominal1[,1], fsr1.all[,1], ylab = "Empirical fsr", type = "l", ylim = c(0, 0.4), xlab = "Nominal fsr", main = "Large n/R", col = cols[1], lwd = 2)
abline(a = 0, b = 1, lty = 4)
lines(fsr.nominal1[,2], fsr1.all[,2], type = "l", lty = 2,  col = cols[2], lwd = 2)
lines(fsr.nominal1[,3], fsr1.all[,3], type = "l", lty = 2, col = cols[3], lwd = 2)
lines(fsr.nominal1[,6], fsr1.all[,6], type = "l", col = cols[4], lwd = 2)
lines(fsr.nominal1[,5], fsr1.all[,5], type = "l", col = cols[5], lwd = 2)
lines(fsr.nominal1[,7], fsr1.all[,7], type = "l", col = cols[6], lwd = 2)
lines(fsr.nominal1[,8], fsr1.all[,8], type = "l", col = cols[7], lwd = 2)
legend("bottomright", legend = c("oracle", "ted", "ed", "ted.nn", "ted.iw", "ed.iw", "ted.rank1"), col = cols, lty = c(1,2,2,1,1,1,1), cex = 0.8, lwd = 2)
mtext("(a)", side = 1, line = 4.5)

plot(fsr.nominal3[,1], fsr3.all[,1], ylab = "Empirical fsr", type = "l", ylim = c(0, 0.4), xlab = "Nominal fsr", main = "Small n/R", col = cols[1], lwd = 2)
abline(a = 0, b = 1, lty = 4)
lines(fsr.nominal3[,2], fsr3.all[,2], type = "l", lty = 2, col = cols[2], lwd = 2)
lines(fsr.nominal3[,3], fsr3.all[,3], type = "l", lty = 2, col = cols[3], lwd = 2)
lines(fsr.nominal3[,6], fsr3.all[,6], type = "l", col = cols[4], lwd = 2)
lines(fsr.nominal3[,5], fsr3.all[,5], type = "l", col = cols[5], lwd = 2)
lines(fsr.nominal3[,7], fsr3.all[,7], type = "l", col = cols[6], lwd = 2)
lines(fsr.nominal3[,8], fsr3.all[,8], type = "l", col = cols[7], lwd = 2)
mtext("(b)", side = 1, line = 4.5)
```



==> anc/supplementary_code/udr-paper/script/plotting/Fig2_supple.Rmd <==
---
title: "Figure 2: supplementary"
author: "Yunqi Yang"
date: "12/15/2022"
output: html_document
---

```{r}
setwd("/Users/nicholeyang/Desktop/udr_related/udr_simulation202306/Fig2")
```

```{r}
source("/Users/nicholeyang/Desktop/udr_related/udr-paper/code/simulation_func.R")
loglik = readRDS("loglik.rds")
post2 <- readRDS("post2.rds")
post4 <- readRDS("post4.rds")
```

## Measurement 1: test log-likelihood
```{r}
n_replicates = 20
algorithms = c("ted", "ed", "ted.nu", "ted.iw", "ed.iw", "ted.rank1" )
n.test = 1e4
```

```{r}

loglik.sub= loglik[loglik$simulate.p == 5 & loglik$simulate.U_true_pattern == "rank1", ]
res2 = matrix(NA, ncol = length(algorithms), nrow = n_replicates)
colnames(res2) = c("ted", "ed", "ted.nn", "ted.iw", "ed.iw", "ted.rank1" )

for (i in 1:length(algorithms)){
  val = loglik.sub$evaluate.loglik[loglik.sub$fit.prior_cov_update == algorithms[i] & loglik.sub$evaluate == "loglik_test"] - loglik.sub$evaluate.loglik[loglik.sub$fit.prior_cov_update == "oracle" & loglik.sub$evaluate == "loglik_test"]
  res2[,i] = -val/n.test
}
```

```{r}

loglik.sub = loglik[loglik$simulate.p == 50 & loglik$simulate.U_true_pattern == "rank1", ]
res4 = matrix(NA, ncol = length(algorithms), nrow = n_replicates)
colnames(res4) = c("ted", "ed", "ted.nn", "ted.iw", "ed.iw", "ted.rank1" )

for (i in 1:length(algorithms)){
  val = loglik.sub$evaluate.loglik[loglik.sub$fit.prior_cov_update == algorithms[i] & loglik.sub$evaluate == "loglik_test"] - loglik.sub$evaluate.loglik[loglik.sub$fit.prior_cov_update == "oracle" & loglik.sub$evaluate == "loglik_test"]
  res4[,i] = -val/n.test
}
```

## Measurement 2: tpr vs. fdr

```{r}
n_replicates = 20
algorithms = c("oracle", "ted", "ed", "fa", "ted.iw", "ted.nu", "ed.iw", "ted.rank1" )
```

```{r}
ts = seq(-1e-4, 0.5, length.out = 50)
```

```{r}
# Scenario 1
mat2.all <- list()
for (i in 1:length(algorithms)){
  mat <- matrix(0, ncol = 2, nrow = length(ts))
  # This is based on the sequence that dsc runs
  rep_indx = seq(1 + (i-1)*20, i*20)
  for (j in 1:length(ts)){
    for (rep in rep_indx){
      lfsr <- post2[["lfsr"]][[rep]]
      theta <- post2[["theta"]][[rep]]
      posterior_mean <- post2[["posterior_mean"]][[rep]]
      mat[j, ] = mat[j, ] + create_tpr_vs_fdr_curve(theta, posterior_mean, lfsr, ts[j])
    }
  }
  mat = mat / n_replicates
  mat2.all[[i]] <- mat 
}

```

```{r}
mat4.all <- list()
for (i in 1:length(algorithms)){
  mat <- matrix(0, ncol = 2, nrow = length(ts))
  rep_indx = seq(1 + (i-1)*20, i*20)
  for (j in 1:length(ts)){
    for (rep in rep_indx){
      lfsr <- post4[["lfsr"]][[rep]]
      theta <- post4[["theta"]][[rep]]
      posterior_mean <- post4[["posterior_mean"]][[rep]]
      mat[j, ] = mat[j, ] + create_tpr_vs_fdr_curve(theta, posterior_mean, lfsr, ts[j])
    }
  }
  mat = mat / n_replicates
  mat4.all[[i]] <- mat 
}
```


## Measurement 3: fsr at 0.05
```{r}
t <- 0.05
range <- c(t-5e-3, t+5e-3)
fsr2 <- matrix(NA, ncol = length(algorithms), nrow  = n_replicates)
colnames(fsr2) <- algorithms

for (i in 1:length(algorithms)){
  rep_indx = seq(1 + (i-1)*20, i*20)
  for (j in 1:length(rep_indx)){
    rep <- rep_indx[j]
    lfsr <- post2[["lfsr"]][[rep]]
    theta <- post2[["theta"]][[rep]]
    posterior_mean <- post2[["posterior_mean"]][[rep]]
    fsr2[j,i] <- compute_empirical_fsr(theta, posterior_mean, lfsr, t)
  }
}
```

```{r}
t <- 0.05
range <- c(t-5e-3, t+5e-3)
fsr4 <- matrix(NA, ncol = length(algorithms), nrow  = n_replicates)
colnames(fsr4) <- c("oracle", "ted", "ed", "fa", "ted.iw", "ted.nn", "ed.iw", "ted.rank1" )

for (i in 1:8){
  rep_indx = seq(1 + (i-1)*20, i*20)
  for (j in 1:length(rep_indx)){
    rep <- rep_indx[j]
     lfsr <- post4[["lfsr"]][[rep]]
     theta <- post4[["theta"]][[rep]]
    posterior_mean <- post4[["posterior_mean"]][[rep]]
    fsr4[j,i] <- compute_empirical_fsr(theta, posterior_mean, lfsr, t)
  }
}
```


## Measurement 4: fsr across all ranges
```{r}
ts = seq(0.01, 0.5, length.out = 50)
```

```{r}

fsr2.all <- matrix(0, ncol = length(algorithms), nrow  = length(ts))
fsr.nominal2 <- matrix(0, ncol = length(algorithms), nrow  = length(ts))
colnames(fsr2.all) <- c("oracle", "ted", "ed", "fa", "ted.iw", "ted.nn", "ed.iw", "ted.rank1" )
colnames(fsr.nominal2) <- c("oracle", "ted", "ed", "fa", "ted.iw", "ted.nn", "ed.iw", "ted.rank1" )

for (j in 1:length(ts)){
  range = c(ts[j] - 5e-3, ts[j] + 5e-3)
  for (i in 1:8){
    rep_indx = seq(1 + (i-1)*20, i*20)
    for (rep in rep_indx){
      lfsr <- post2[["lfsr"]][[rep]]
      theta <- post2[["theta"]][[rep]]
      posterior_mean <- post2[["posterior_mean"]][[rep]]
      fsr2.all[j,i] <- fsr2.all[j,i] + compute_empirical_fsr(theta, posterior_mean, lfsr, ts[j])
      fsr.nominal2[j, i] <- fsr.nominal2[j,i] + compute_nominal_fsr(lfsr, ts[j])
    }
  }
}

fsr2.all <- fsr2.all/n_replicates
fsr.nominal2 <- fsr.nominal2/n_replicates
```

```{r}

fsr4.all <- matrix(0, ncol = length(algorithms), nrow  = length(ts))
fsr.nominal4 <- matrix(0, ncol = length(algorithms), nrow  = length(ts))
colnames(fsr4.all) <- c("oracle", "ted", "ed", "fa", "ted.iw", "ted.nn", "ed.iw", "ted.rank1" )
colnames(fsr.nominal4) <- c("oracle", "ted", "ed", "fa", "ted.iw", "ted.nn", "ed.iw", "ted.rank1" )

for (j in 1:length(ts)){
  range = c(ts[j] - 5e-3, ts[j] + 5e-3)
  for (i in 1:8){
    rep_indx = seq(1 + (i-1)*20, i*20)
    for (rep in rep_indx){
      lfsr <- post4[["lfsr"]][[rep]]
      theta <- post4[["theta"]][[rep]]
      posterior_mean <- post4[["posterior_mean"]][[rep]]
      fsr4.all[j,i] <- fsr4.all[j,i] + compute_empirical_fsr(theta, posterior_mean, lfsr, ts[j])
      fsr.nominal4[j, i] <- fsr.nominal4[j,i] + compute_nominal_fsr(lfsr, ts[j])
    }
  }
}

fsr4.all <- fsr4.all/n_replicates
fsr.nominal4 <- fsr.nominal4/n_replicates
```

```{r}
cols = c("#616161", "#D62728", "#17BECF", "#FF7F0E", "#D62728", "#17BECF", "#9467BD")
names(cols) = c("oracle", "ted", "ed", "ted.nu", "ted.iw", "ed.iw", "ted.rank1")
```

```{r  fig.height=9, fig.width=9}
pdf("fig2_supple.pdf", width = 10, height = 12)
par(mfrow = c(3,2), mar = c(4, 5, 3, 2) + 0.1, oma = c(3, 1, 0, 0) + 0.1) # c(bottom, left, top, right)
# Measure1
boxplot(res2, boxwex=0.5, ylab = "Estimated KL divergence", ylim = c(0, 0.030))
mtext("Large n/R", side = 3, line = 1)
mtext("(a)", side = 1, line = 3)
boxplot(res4, boxwex=0.5, ylim = c(0, 2.5), ylab = "Estimated KL divergence")
mtext("Small n/R", side = 3, line = 1)
mtext("(b)", side = 1, line = 3)

# Measure2
indx = c(1,2,3, 6, 5,7,8)
plot(mat2.all[[1]][,2], mat2.all[[1]][,1], xlim = c(0, 0.2), ylim = c(0,0.4), xlab = "False discovery rate", ylab = "True positive rate", type = "l", lwd = 2, lty = 1, pch = 20, col = cols[1])
lines(mat2.all[[2]][,2], mat2.all[[2]][,1], type = "l", lwd = 2, lty = 2, pch = 20, col = cols[2])
lines(mat2.all[[3]][,2], mat2.all[[3]][,1], type = "l", lwd = 2, lty = 2, pch = 20, col = cols[3])
lines(mat2.all[[6]][,2], mat2.all[[6]][,1], type = "l", lwd = 2, lty = 1, pch = 20, col = cols[4])
lines(mat2.all[[5]][,2], mat2.all[[5]][,1], type = "l", lwd = 2, lty = 1, pch = 20, col = cols[5])
lines(mat2.all[[7]][,2], mat2.all[[7]][,1], type = "l", lwd = 2, lty = 1, pch = 20, col = cols[6])
lines(mat2.all[[8]][,2], mat2.all[[8]][,1], type = "l", lwd = 2, lty = 1, pch = 20, col = cols[7])
legend("topleft", legend = c("oracle", "ted", "ed", "ted.nn", "ted.iw", "ed.iw", "ted.rank1"), col = cols, lty = c(1,2,2,1,1,1,1), lwd = 2)
mtext("(c)", side = 1, line = 4.5)


plot(mat4.all[[1]][,2], mat4.all[[1]][,1], xlim = c(0, 0.2), ylim = c(0,0.8), xlab = "False discovery rate", ylab = "True positive rate", type = "l", lwd = 2, lty = 1, pch = 20, col = cols[1])
lines(mat4.all[[2]][,2], mat4.all[[2]][,1], type = "l", lwd = 2, lty = 2, pch = 20, col = cols[2])
lines(mat4.all[[3]][,2], mat4.all[[3]][,1], type = "l", lwd = 2, lty = 2, pch = 20, col = cols[3])
lines(mat4.all[[6]][,2], mat4.all[[6]][,1], type = "l", lwd = 2, lty = 1, pch = 20, col = cols[4])
lines(mat4.all[[5]][,2], mat4.all[[5]][,1], type = "l", lwd = 2, lty = 1, pch = 20, col = cols[5])
lines(mat4.all[[7]][,2], mat4.all[[7]][,1], type = "l", lwd = 2, lty = 1, pch = 20, col = cols[6])
lines(mat4.all[[8]][,2], mat4.all[[8]][,1], type = "l", lwd = 2, lty = 1, pch = 20, col = cols[7])
mtext("(d)", side = 1, line = 4.5)

# Measure4
fsr2 = fsr2[, indx]
fsr4 = fsr4[, indx]
boxplot(fsr2, boxwex =0.5, xlab = "Empirical fsr at 0.05", cex = 0.6)
abline(h = 0.05, lty = 2, col = "red")
mtext("(e)", side = 1, line = 4.5)
boxplot(fsr4, boxwex =0.5, xlab = "Empirical fsr at 0.05", cex = 0.6)
abline(h = 0.05, lty = 2, col = "red")
mtext("(f)", side = 1, line = 4.5)
#dev.off()
```



```{r}
pdf("calibration_supple.pdf", width = 10, height = 6)
# Measure3: nominal fsr vs. empirical fsr
par(mfrow = c(1,2), mar = c(4, 5, 3, 2) + 0.1, oma = c(3, 1, 0, 0) + 0.1) # c(bottom, left, top, right)


plot(fsr.nominal2[,1], fsr2.all[,1], ylab = "Empirical fsr", type = "l", ylim = c(0, 0.6), xlab = "Nominal fsr", main = "Large n/R", col = cols[1], lwd = 2)
abline(a = 0, b = 1, lty = 4)
lines(fsr.nominal2[,2], fsr2.all[,2], type = "l", lty = 2,  col = cols[2], lwd = 2)
lines(fsr.nominal2[,3], fsr2.all[,3], type = "l", lty = 2, col = cols[3], lwd = 2)
lines(fsr.nominal2[,6], fsr2.all[,6], type = "l", col = cols[4], lwd = 2)
lines(fsr.nominal2[,5], fsr2.all[,5], type = "l", col = cols[5], lwd = 2)
lines(fsr.nominal2[,7], fsr2.all[,7], type = "l", col = cols[6], lwd = 2)
lines(fsr.nominal2[,8], fsr2.all[,8], type = "l", col = cols[7], lwd = 2)
legend("bottomright", legend = c("oracle", "ted", "ed", "ted.nn", "ted.iw", "ed.iw", "ted.rank1"), col = cols, lty = c(1,2,2,1,1,1,1), cex = 0.8, lwd = 2)
mtext("(a)", side = 1, line = 4.5)

plot(fsr.nominal4[,1], fsr4.all[,1], ylab = "Empirical fsr", type = "l", ylim = c(0, 0.5), xlab = "Nominal fsr", main = "Small n/R", col = cols[1], lwd = 2)
abline(a = 0, b = 1, lty = 4)
lines(fsr.nominal4[,2], fsr4.all[,2], type = "l", lty = 2, col = cols[2], lwd = 2)
lines(fsr.nominal4[,3], fsr4.all[,3], type = "l", lty = 2, col = cols[3], lwd = 2)
lines(fsr.nominal4[,6], fsr4.all[,6], type = "l", col = cols[4], lwd = 2)
lines(fsr.nominal4[,5], fsr4.all[,5], type = "l", col = cols[5], lwd = 2)
lines(fsr.nominal4[,7], fsr4.all[,7], type = "l", col = cols[6], lwd = 2)
lines(fsr.nominal4[,8], fsr4.all[,8], type = "l", col = cols[7], lwd = 2)
mtext("(b)", side = 1, line = 4.5)
```


==> anc/supplementary_code/udr-paper/script/plotting/Fig3.Rmd <==
---
title: "Plot: misspecifying K"
author: "Yunqi Yang"
date: "12/20/2022"
output: html_document
---

```{r}
loglik <- readRDS("/Users/nicholeyang/Desktop/udr_related/udr_simulation202306/Comparison3/loglik.rds")
varied_R5 <- readRDS("/Users/nicholeyang/Desktop/udr_related/udr_simulation202306/Comparison3/varied_R5.rds")
varied_R50 <- readRDS("/Users/nicholeyang/Desktop/udr_related/udr_simulation202306/Comparison3/varied_R50.rds")
rank1_R5 <- readRDS("/Users/nicholeyang/Desktop/udr_related/udr_simulation202306/Comparison3/rank1_R5.rds")
rank1_R50 <- readRDS("/Users/nicholeyang/Desktop/udr_related/udr_simulation202306/Comparison3/rank1_R50.rds")
```


## Main fig3 
```{r}
train <- loglik[loglik$evaluate == "loglik_train" & loglik$simulate.U_pattern== "varied", ]
test <- loglik[loglik$evaluate == "loglik_test" & loglik$simulate.U_pattern== "varied", ]
```

```{r}
kcomp <- unique(loglik$fit.K_init)
algorithms <- c("ted", "ed", "ted.nu", "ted.iw", "ed.iw", "ted.rank1")

loglik_train1 <- matrix(NA, ncol = length(kcomp), nrow = length(algorithms))
colnames(loglik_train1) = kcomp
rownames(loglik_train1) = algorithms

loglik_test1 <- matrix(NA, ncol = length(kcomp), nrow = length(algorithms))
colnames(loglik_test1) = kcomp
rownames(loglik_test1) = algorithms


loglik_train2 <- matrix(NA, ncol = length(kcomp), nrow = length(algorithms))
colnames(loglik_train2) = kcomp
rownames(loglik_train2) = algorithms

loglik_test2 <- matrix(NA, ncol = length(kcomp), nrow = length(algorithms))
colnames(loglik_test2) = kcomp
rownames(loglik_test2) = algorithms

```

```{r}
n1 = 1e4
n2 = 1e3
for (i in 1:length(kcomp)){
  for (j in 1:length(algorithms)){
    loglik_test1[j, i] = -mean(test$evaluate.loglik[test$simulate.p == 5 & test$fit.K_init == kcomp[i] & test$fit.prior_cov_update == algorithms[j]]) + mean(test$evaluate.loglik[test$simulate.p == 5 & test$fit.K_init == kcomp[i] & test$fit.prior_cov_update == "oracle"])
    loglik_test2[j, i] = -mean(test$evaluate.loglik[test$simulate.p == 50 & test$fit.K_init == kcomp[i] & test$fit.prior_cov_update == algorithms[j]]) + mean(test$evaluate.loglik[test$simulate.p == 50 & test$fit.K_init == kcomp[i] & test$fit.prior_cov_update == "oracle"])
  }
}

loglik_test1 = apply(loglik_test1, 2, function(x) x/n1)
loglik_test2 = apply(loglik_test2, 2, function(x) x/n1)

```

```{r fig.width=10, fig.height=10}


cols = c("#D62728", "#17BECF", "#FF7F0E", "#D62728", "#17BECF", "#9467BD")
pdf("/Users/nicholeyang/Desktop/udr_related/udr_simulation202306/Comparison3/fig3_main.pdf", width = 10, height = 10)
par(mfrow = c(2,2), mar = c(5, 5, 3, 2) + 0.1, oma = c(3, 1, 0, 0) + 0.1)

plot.default(factor(kcomp), varied_R5[2,], pch = 7, col = cols[1],
             xlab = "Number of components", ylab = "Mean FSR at 0.05", 
             xaxt='n', ylim = c(0.01, 0.4), type = "l", lty = 2, lwd = 2)
lines(varied_R5[3,], pch = 7, col = cols[2], type = "l", lty = 2, lwd = 2)
lines(varied_R5[4,], pch = 10, col = cols[3], type = "l", lwd = 2)
lines(varied_R5[5,], pch = 10, col = cols[4], type = "l", lwd = 2)
lines(varied_R5[6,], pch = 10, col = cols[5], type = "l", lwd = 2)
lines(varied_R5[7,], pch = 10, col = cols[6], type = "l", lwd = 2)
axis(side = 1, at = 1:7, labels = kcomp, cex.axis = 0.8)
legend("topright", legend = algorithms, col = cols, lty = c(2,2,1,1,1,1), cex = 1, lwd =2)
mtext("(a) Train Set", side = 1, line = 4.5)

plot.default(factor(kcomp), loglik_test1[1,], pch = 7, col = cols[1],
             xlab = "Number of components", ylab = "Mean KL divergence", 
             xaxt='n', ylim = c(-0.05, 2), type = "l", lty = 2, lwd = 2)
abline(v = log2(10), lty = 3)
lines(loglik_test1[2,], pch = 7, col = cols[2], type = "l", lty = 2, lwd = 2)
lines(loglik_test1[3,], pch = 10, col = cols[3], type = "l", lwd = 2)
lines(loglik_test1[4,], pch = 10, col = cols[4], type = "l", lwd = 2)
lines(loglik_test1[5,], pch = 10, col = cols[5], type = "l", lwd = 2)
lines(loglik_test1[6,], pch = 10, col = cols[6], type = "l", lwd = 2)
axis(side = 1, at = 1:7, labels = kcomp, cex.axis = 0.8)
mtext("Large n/R", side = 3, line = - 2, outer = TRUE)
mtext("(b) Test Set", side = 1, line = 4.5)


plot.default(factor(kcomp), varied_R50[2,], pch = 7, col = cols[1],
             xlab = "Number of components", ylab = "Mean FSR at 0.05", 
             xaxt='n', ylim = c(0.01, 0.4), type = "l", lty = 2, lwd = 2)
lines(varied_R50[3,], pch = 7, col = cols[2], type = "l", lty = 2, lwd = 2)
lines(varied_R50[4,], pch = 10, col = cols[3], type = "l", lwd = 2)
lines(varied_R50[5,], pch = 10, col = cols[4], type = "l", lwd = 2)
lines(varied_R50[6,], pch = 10, col = cols[5], type = "l", lwd = 2)
lines(varied_R50[7,], pch = 10, col = cols[6], type = "l", lwd = 2)
axis(side = 1, at = 1:7, labels = kcomp, cex.axis = 0.8)

mtext("(c) Train Set", side = 1, line = 4.5)

plot.default(factor(kcomp), loglik_test2[1,], pch = 7, col = cols[1],
             xlab = "Number of components", ylab = "Mean KL divergence",
             xaxt='n', ylim = c(0, 50), type = "l", lty = 2, lwd = 2)
abline(v = log2(10), lty = 3)
lines(loglik_test2[2,], pch = 7, col = cols[2], type = "l", lty = 2, lwd = 2)
lines(loglik_test2[3,], pch = 10, col = cols[3], type = "l", lwd = 2)
lines(loglik_test2[4,], pch = 10, col = cols[4], type = "l", lwd = 2)
lines(loglik_test2[5,], pch = 10, col = cols[5], type = "l", lwd = 2)
lines(loglik_test2[6,], pch = 10, col = cols[6], type = "l", lwd = 2)
axis(side = 1, at = 1:7, labels = kcomp, cex.axis = 0.8)
mtext("Small n/R", side = 3, line = -30.5, outer = TRUE)
mtext("(d) Test Set", side = 1, line = 4.5)
#dev.off()


```




## Supple fig3 
```{r}
train <- loglik[loglik$evaluate == "loglik_train" & loglik$simulate.U_pattern== "rank1", ]
test <- loglik[loglik$evaluate == "loglik_test" & loglik$simulate.U_pattern== "rank1", ]
```

```{r}
kcomp <- unique(loglik$fit.K_init)
algorithms <- c("ted", "ed", "ted.nu", "ted.iw", "ed.iw", "ted.rank1")

loglik_train1 <- matrix(NA, ncol = length(kcomp), nrow = length(algorithms))
colnames(loglik_train1) = kcomp
rownames(loglik_train1) = algorithms

loglik_test1 <- matrix(NA, ncol = length(kcomp), nrow = length(algorithms))
colnames(loglik_test1) = kcomp
rownames(loglik_test1) = algorithms


loglik_train2 <- matrix(NA, ncol = length(kcomp), nrow = length(algorithms))
colnames(loglik_train2) = kcomp
rownames(loglik_train2) = algorithms

loglik_test2 <- matrix(NA, ncol = length(kcomp), nrow = length(algorithms))
colnames(loglik_test2) = kcomp
rownames(loglik_test2) = algorithms

```

```{r}
n1 = 1e4
n2 = 1e3
for (i in 1:length(kcomp)){
  for (j in 1:length(algorithms)){
    
    loglik_test1[j, i] = -mean(test$evaluate.loglik[test$simulate.p == 5 & test$fit.K_init == kcomp[i] & test$fit.prior_cov_update == algorithms[j]]) + mean(test$evaluate.loglik[test$simulate.p == 5 & test$fit.K_init == kcomp[i] & test$fit.prior_cov_update == "oracle"])
    
    loglik_test2[j, i] = -mean(test$evaluate.loglik[test$simulate.p == 50 & test$fit.K_init == kcomp[i] & test$fit.prior_cov_update == algorithms[j]]) + mean(test$evaluate.loglik[test$simulate.p == 50 & test$fit.K_init == kcomp[i] & test$fit.prior_cov_update == "oracle"])
  }
}


loglik_test1 = apply(loglik_test1, 2, function(x) x/n1)
loglik_test2 = apply(loglik_test2, 2, function(x) x/n1)

```


```{r fig.width=10, fig.height=10}


cols = c("#D62728", "#17BECF", "#FF7F0E", "#D62728", "#17BECF", "#9467BD")
pdf("/Users/nicholeyang/Desktop/udr_related/udr_simulation202306/Comparison3/fig3_supple.pdf", width = 10, height = 10)
par(mfrow = c(2,2), mar = c(5, 5, 3, 2) + 0.1, oma = c(3, 1, 0, 0) + 0.1)

plot.default(factor(kcomp), rank1_R5[2,], pch = 7, col = cols[1],
             xlab = "Number of components", ylab = "Mean FSR at 0.05", 
             xaxt='n', ylim = c(0.01, 0.43), type = "l", lty = 2, lwd = 2)
lines(rank1_R5[3,], pch = 7, col = cols[2], type = "l", lty = 2, lwd = 2)
lines(rank1_R5[4,], pch = 10, col = cols[3], type = "l", lwd = 2)
lines(rank1_R5[5,], pch = 10, col = cols[4], type = "l", lwd = 2)
lines(rank1_R5[6,], pch = 10, col = cols[5], type = "l", lwd = 2)
lines(rank1_R5[7,], pch = 10, col = cols[6], type = "l", lwd = 2)
axis(side = 1, at = 1:7, labels = kcomp, cex.axis = 0.8)
legend("topright", legend = algorithms, col = cols, lty = c(2,2,1,1,1,1), cex = 1, lwd =2)
mtext("(a) Train Set", side = 1, line = 4.5)

plot.default(factor(kcomp), loglik_test1[1,], pch = 7, col = cols[1],
             xlab = "Number of components", ylab = "Mean KL divergence", 
             xaxt='n', ylim = c(-0.05, 0.5), type = "l", lty = 2, lwd = 2)
abline(v = log2(10), lty = 3)
lines(loglik_test1[2,], pch = 7, col = cols[2], type = "l", lty = 2, lwd = 2)
lines(loglik_test1[3,], pch = 10, col = cols[3], type = "l", lwd = 2)
lines(loglik_test1[4,], pch = 10, col = cols[4], type = "l", lwd = 2)
lines(loglik_test1[5,], pch = 10, col = cols[5], type = "l", lwd = 2)
lines(loglik_test1[6,], pch = 10, col = cols[6], type = "l", lwd = 2)
axis(side = 1, at = 1:7, labels = kcomp, cex.axis = 0.8)
mtext("Large n/R", side = 3, line = - 2, outer = TRUE)
mtext("(b) Test Set", side = 1, line = 4.5)


plot.default(factor(kcomp), rank1_R50[2,], pch = 7, col = cols[1],
             xlab = "Number of components", ylab = "Mean FSR at 0.05", 
             xaxt='n', ylim = c(0.01, 0.6), type = "l", lty = 2, lwd = 2)
lines(rank1_R50[3,], pch = 7, col = cols[2], type = "l", lty = 2, lwd = 2)
lines(rank1_R50[4,], pch = 10, col = cols[3], type = "l", lwd = 2)
lines(rank1_R50[5,], pch = 10, col = cols[4], type = "l", lwd = 2)
lines(rank1_R50[6,], pch = 10, col = cols[5], type = "l", lwd = 2)
lines(rank1_R50[7,], pch = 10, col = cols[6], type = "l", lwd = 2)
axis(side = 1, at = 1:7, labels = kcomp, cex.axis = 0.8)

mtext("(c) Train Set", side = 1, line = 4.5)

plot.default(factor(kcomp), loglik_test2[1,], pch = 7, col = cols[1],
             xlab = "Number of components", ylab = "Mean KL divergence",
             xaxt='n', ylim = c(0, 8), type = "l", lty = 2, lwd = 2)
abline(v = log2(10), lty = 3)
lines(loglik_test2[2,], pch = 7, col = cols[2], type = "l", lty = 2, lwd = 2)
lines(loglik_test2[3,], pch = 10, col = cols[3], type = "l", lwd = 2)
lines(loglik_test2[4,], pch = 10, col = cols[4], type = "l", lwd = 2)
lines(loglik_test2[5,], pch = 10, col = cols[5], type = "l", lwd = 2)
lines(loglik_test2[6,], pch = 10, col = cols[6], type = "l", lwd = 2)
axis(side = 1, at = 1:7, labels = kcomp, cex.axis = 0.8)
mtext("Small n/R", side = 3, line = -30.5, outer = TRUE)
mtext("(d) Test Set", side = 1, line = 4.5)
#dev.off()

```


```{r}
varied_R5 <- readRDS("/Users/nicholeyang/Desktop/udr_related/udr_simulation202306/Comparison3/res202310/power_varied_R5.rds")
varied_R50 <- readRDS("/Users/nicholeyang/Desktop/udr_related/udr_simulation202306/Comparison3/res202310/power_varied_R50.rds")
rank1_R5 <- readRDS("/Users/nicholeyang/Desktop/udr_related/udr_simulation202306/Comparison3/res202310/power_rank1_R5.rds")
rank1_R50 <- readRDS("/Users/nicholeyang/Desktop/udr_related/udr_simulation202306/Comparison3/res202310/power_rank1_R50.rds")
```


```{r, fig.width = 10, fig.height = 10}

pdf("/Users/nicholeyang/Desktop/udr_related/udr_simulation202306/Comparison3/power.pdf", width = 10, height = 10)
par(mfrow = c(2,2))
algorithms = c("ted", "ed", "ted.iw", "ted.nu", "ed.iw", "ted.rank1")
cols = c("#D62728", "#17BECF", "#FF7F0E", "#D62728", "#17BECF", "#9467BD")
plot.default(factor(kcomp), varied_R5[2,], pch = 7, col = cols[1],
             xlab = "Number of components", ylab = "Power", main = "Large n/R, varied",
             xaxt='n', type = "l", lty = 2, lwd = 2, ylim = c(0.3, 0.45))
lines(varied_R5[3,], pch = 7, col = cols[2], type = "l", lty = 2, lwd = 2)
lines(varied_R5[4,], pch = 10, col = cols[3], type = "l", lwd = 2)
lines(varied_R5[5,], pch = 10, col = cols[4], type = "l", lwd = 2)
lines(varied_R5[6,], pch = 10, col = cols[5], type = "l", lwd = 2)
lines(varied_R5[7,], pch = 10, col = cols[6], type = "l", lwd = 2)
axis(side = 1, at = 1:7, labels = kcomp, cex.axis = 0.8)
legend("topright", legend = algorithms, col = cols, lty = c(2,2,1,1,1,1), cex = 1, lwd =2)



plot.default(factor(kcomp), varied_R50[2,], pch = 7, col = cols[1],
             xlab = "Number of components", ylab = "Power", main = "Small n/R, varied",
             xaxt='n', type = "l", lty = 2, lwd = 2, ylim = c(0,1))
lines(varied_R50[3,], pch = 7, col = cols[2], type = "l", lty = 2, lwd = 2)
lines(varied_R50[4,], pch = 10, col = cols[3], type = "l", lwd = 2)
lines(varied_R50[5,], pch = 10, col = cols[4], type = "l", lwd = 2)
lines(varied_R50[6,], pch = 10, col = cols[5], type = "l", lwd = 2)
lines(varied_R50[7,], pch = 10, col = cols[6], type = "l", lwd = 2)
axis(side = 1, at = 1:7, labels = kcomp, cex.axis = 0.8)


plot.default(factor(kcomp), rank1_R5[2,], pch = 7, col = cols[1],
             xlab = "Number of components", ylab = "Power", main = "Large n/R, rank1",
             xaxt='n', ylim = c(0.1, 0.25), type = "l", lty = 2, lwd = 2)
lines(rank1_R5[3,], pch = 7, col = cols[2], type = "l", lty = 2, lwd = 2)
lines(rank1_R5[4,], pch = 10, col = cols[3], type = "l", lwd = 2)
lines(rank1_R5[5,], pch = 10, col = cols[4], type = "l", lwd = 2)
lines(rank1_R5[6,], pch = 10, col = cols[5], type = "l", lwd = 2)
lines(rank1_R5[7,], pch = 10, col = cols[6], type = "l", lwd = 2)
axis(side = 1, at = 1:7, labels = kcomp, cex.axis = 0.8)
legend("topright", legend = algorithms, col = cols, lty = c(2,2,1,1,1,1), cex = 1, lwd =2)


plot.default(factor(kcomp), rank1_R50[2,], pch = 7, col = cols[1],
             xlab = "Number of components", ylab = "Power", main = "Small n/R, rank1",
             xaxt='n', ylim = c(0.01, 0.6), type = "l", lty = 2, lwd = 2)
lines(rank1_R50[3,], pch = 7, col = cols[2], type = "l", lty = 2, lwd = 2)
lines(rank1_R50[4,], pch = 10, col = cols[3], type = "l", lwd = 2)
lines(rank1_R50[5,], pch = 10, col = cols[4], type = "l", lwd = 2)
lines(rank1_R50[6,], pch = 10, col = cols[5], type = "l", lwd = 2)
lines(rank1_R50[7,], pch = 10, col = cols[6], type = "l", lwd = 2)
axis(side = 1, at = 1:7, labels = kcomp, cex.axis = 0.8)


```




==> anc/supplementary_code/udr-paper/script/plotting/data_analysis.Rmd <==
---
title: "data_application"
author: "Yunqi Yang"
date: "5/8/2023"
output: html_document
---

```{r}
library(udr)
library(ggplot2)
library(cowplot)
library(mvtnorm)
library(gridExtra)
library(stringr)

```

### Analysis 1:

Compare initialization, with or without penalization, ED vs. TED on all the GTEx data.
```{r}
dat = readRDS("/Users/nicholeyang/Desktop/udr_related/udr_simulation202306/data_analysis/analysis1.rds")
```

### 1. Compare initialization
```{r}
names(dat)
dat.smart = dat[[1]]
dat.random = dat[[2]]

ed1 = dat.random[[1]]
ted1 = dat.random[[3]]
ed1.iw = dat.random[[2]]
ted1.iw = dat.random[[4]]

ed2 = dat.smart[[1]]
ted2 = dat.smart[[3]]
ed2.iw = dat.smart[[2]]
ted2.iw = dat.smart[[4]]
```



```{r}
par(mfrow = c(1,2))

plot(ed1$progress$loglik, type = "l", ylab = "log-likelihood")
lines(ted1$progress$loglik, col = "red")
legend("bottomright", legend=c("ed", "ted"), col=c("black", "red"), lty=1, cex=0.8)        

plot(ed1.iw$progress$loglik.pen, type = "l", ylab = "penalized log-likelihood")
lines(ted1.iw$progress$loglik.pen, col = "red")
legend("bottomright", legend=c("ed.iw", "ted.iw"), col=c("black", "red"), lty=1, cex=0.8)   
mtext("Random Initialization", side = 3, outer = TRUE, line = -1.5, cex = 1)


plot(ed2$progress$loglik, type = "l", ylab = "log-likelihood", ylim = c(min(ed2$progress$loglik,ted2$progress$loglik), max(ed2$progress$loglik,ted2$progress$loglik)))
lines(ted2$progress$loglik, col = "red")
legend("bottomright", legend=c("ed", "ted"), col=c("black", "red"), lty=1, cex=0.8)        

plot(ed2.iw$progress$loglik.pen, type = "l", ylab = "penalized log-likelihood")
lines(ted2.iw$progress$loglik.pen, col = "red")
legend("bottomright", legend=c("ed.iw", "ted.iw"), col=c("black", "red"), lty=1, cex=0.8)   
mtext("Smart Initialization", side = 3, outer = TRUE, line = -1.5, cex = 1)
```


```{r fig.width=6, fig.height=3}
pdf("/Users/nicholeyang/Desktop/udr_related/udr_simulation202306/data_analysis/real_data_comparison1.pdf", width = 8, height = 5)
par(mfrow = c(1,2))

plot(ed1$progress$loglik, type = "l", ylab = "log-likelihood", xlab = "iteration", ylim = c(-1520000, -1440000))
lines(ed2$progress$loglik, lty = 2)
lines(ted1$progress$loglik, type = "l", col = "red")
lines(ted2$progress$loglik, col = "red", lty = 2)
legend("bottomright", legend=c("ed+random init", "ed+smart init", "ted+random init", "ted+smart init"), lty=c(1,2,1,2), col = c(1,1,2,2), cex=0.8)    


plot(ed1.iw$progress$loglik.pen, type = "l", ylab = "penalized log-likelihood", xlab = "iteration", ylim = c(-1600000, -1500000))
lines(ed2.iw$progress$loglik.pen, lty = 2)
lines(ted1.iw$progress$loglik.pen, type = "l", col = "red")
lines(ted2.iw$progress$loglik.pen, col = "red", lty = 2)
legend("bottomright", legend=c("ed.iw+random init", "ed.iw+smart init", "ted.iw+random init", "ted.iw+smart init"), lty=c(1,2,1,2), col = c(1,1,2,2), cex=0.8)   
```

```{r}
pdf("/Users/nicholeyang/Desktop/udr_related/udr_simulation202306/data_analysis/mixture_weights2.pdf", width = 10, height = 6)
pdat <-	rbind(data.frame(method = "ED + specialized initialization",w = ed2$w),
               data.frame(method	= "TED(IW) + random initialization",w = ted1.iw$w))
ggplot(pdat,aes(x = w,fill = method)) +
  geom_histogram(color = "white",position = "dodge",bins = 20) +
  scale_fill_manual(values = c("darkblue","darkorange")) +
  scale_y_continuous(trans = "sqrt",breaks = c(0,1,5,10,20,50,100)) +
  theme_cowplot(font_size = 10) +
  xlab("Mixture weight") +  
  ylab("Number of components")    
```


#### Plot sharing patterns on all GTEx data
```{r}
plot_sharing = function(X, to_cor=FALSE, title="", remove_names=F) {
        clrs <- colorRampPalette(rev(c("#D73027","#FC8D59","#FEE090","#FFFFBF",
                                       "#E0F3F8","#91BFDB","#4575B4")))(128)
        if (to_cor) lat <- cov2cor(X)
        else lat = X/max(diag(X))
        lat[upper.tri(lat)] <- NA
        n <- nrow(lat)
        if (remove_names) {
          colnames(lat) = NULL
          rownames(lat) = NULL
        }
        #lower = min(lat, na.rm = TRUE)
       # upper = max(lat, na.rm = TRUE)
        
        return(lattice::levelplot(lat[n:1,],col.regions = clrs,
                                xlab = "",ylab = "", main=title,
                                colorkey = TRUE, at = seq(-1, 1,length.out = 128),
                                scales = list(cex = 0.2,x = list(rot = 45))))
    }
```


```{r}
w = ed2$w
U =  lapply(ed2$U, function (e) "[["(e,"mat"))
scale = unlist(lapply(U, function(x) max(x)))
w_sorted = w[order(w, decreasing = TRUE)]
U_sorted = U[order(w, decreasing = TRUE)]
scale_sorted = scale[order(w, decreasing = TRUE)]
indx = which(w_sorted >= 0.01)


plts = list()
for (i in 1:length(indx)){
  title = paste(names(U_sorted)[indx[i]], "w =", round(w_sorted[indx[i]], 6))
  plts[[i]] = plot_sharing(U_sorted[[indx[i]]], to_cor=FALSE, title = title)
}

unit = 4
n_col = 3
n_row = ceiling(length(indx) / n_col)
pdf('/Users/nicholeyang/Desktop/udr_related/udr_simulation202306/data_analysis/pattern_old_workflow.pdf', width = unit * n_col, height = unit * n_row)

do.call("grid.arrange", c(plts, list(ncol = n_col, nrow = n_row)))

```

```{r}
summary_old_workflow = matrix(NA, ncol = 3, nrow = length(indx))
colnames(summary_old_workflow) = c("name", "weight", "scale")
for (i in 1:length(indx)){
  name = names(U_sorted)[indx[i]]
  weight = round(w_sorted[indx[i]], 6)
  scale = round(scale_sorted[indx[i]], 6)
  summary_old_workflow[i, ] = c(name, weight, scale)
}
```

```{r}
w = ted1.iw$w
U =  lapply(ted1.iw$U, function (e) "[["(e,"mat"))
scale = unlist(lapply(U, function(x) max(x)))
w_sorted = w[order(w, decreasing = TRUE)]
U_sorted = U[order(w, decreasing = TRUE)]
scale_sorted = scale[order(w, decreasing = TRUE)]
indx = which(w_sorted >= 0.01)

plts = list()
for (i in 1:length(indx)){
  title = paste(names(U_sorted)[indx[i]], "w =", round(w_sorted[indx[i]], 6))
  plts[[i]] = plot_sharing(U_sorted[[indx[i]]], to_cor=FALSE, title = title)
}

unit = 4
n_col = 3
n_row = ceiling(length(indx) / n_col)
pdf('/Users/nicholeyang/Desktop/udr_related/udr_simulation202306/data_analysis/pattern_new_workflow.pdf', width = unit * n_col, height = unit * n_row)

do.call("grid.arrange", c(plts, list(ncol = n_col, nrow = n_row)))

```

```{r}
summary_new_workflow = matrix(NA, ncol = 3, nrow = length(indx))
colnames(summary_old_workflow) = c("name", "weight", "scale")
for (i in 1:length(indx)){
  name = names(U_sorted)[indx[i]]
  weight = round(w_sorted[indx[i]], 6)
  scale = round(scale_sorted[indx[i]], 6)
  summary_new_workflow[i, ] = c(name, weight, scale)
}
```

```{r}
summary = list(summary_old_workflow, summary_new_workflow)
saveRDS(summary, file = "/Users/nicholeyang/Desktop/udr_related/udr_simulation202306/data_analysis/pattern_summary.rds")
```



#### Compute log-likelihood for each test data point. 
```{r eval = False}
K <- length(U.old)
n <- nrow(X)
loglik_mat_old = matrix(0, nrow=K, ncol=n)
for(k in 1:K){
  loglik_mat_old[k,] <- t(dmvnorm(X,sigma = U.old[[k]] + V,log = TRUE))
}


K <- length(U.new)
n <- nrow(X)
loglik_mat_new = matrix(0, nrow=K, ncol=n)
for(k in 1:K){
  loglik_mat_new[k,] <- t(dmvnorm(X,sigma = U.new[[k]] + V,log = TRUE))
}

test.old = apply(loglik_mat_old + log(fit.old$w),2,udr:::log_sum_exp)
test.new = apply(loglik_mat_new + log(fit.new$w),2,udr:::log_sum_exp)
```


#### Exam signals
```{r}
AD_genes = read.csv("/Users/nicholeyang/Desktop/udr_related/udr_simulation202306/data_analysis/combined_AD_genes.csv")
```

```{r}
brain = ted1.iw$P[, "unconstrained15"]
brain_sorted = sort(brain, decreasing = TRUE)
genename_sorted = unlist(lapply(names(brain_sorted), function(x) unlist(strsplit(x, split = "_"))[1]))
dat_brain = data.frame(cbind(brain_sorted, genename_sorted))
dat_brain$brain_sorted = as.numeric(dat_brain$brain_sorted)
```

```{r}
gene_merged = merge(dat_brain, AD_genes, 
                    by.x = "genename_sorted",
                    by.y = "gene_id")
gene_merged2 = gene_merged[order(gene_merged$brain_sorted, decreasing = TRUE), ]
```

```{r}
gene_merged3 = gene_merged2[gene_merged2$brain_sorted > 0.8, ]
write.csv(gene_merged3, "udr_gene_list.csv")
```



==> anc/supplementary_code/udr-paper/script/plotting/ed_slow_convergence.Rmd <==
---
title: "ed_slow_convergence"
author: "Yunqi Yang"
date: "10/11/2023"
output: html_document
---

## Description:
Compare the convergence of TED vs. ED. We first run ED algorithm for 20 iterations, and then run TED/ED for 1e6 iterations. I did the experiment on 4 different data sets. The first two are data simulated with large n/R(n = 1e5, R = 5), the last two are data simulated from small n/R(n=1e3, R=50). 

TED stopped at a few hundreds or thousands iterations because the log-likelihood starts to decrease to a very small amount, -1.455192e-11 for all 4 data. Wondering if this is the smallest number that R can handle? I think it means TED converges there. 

ED will run 1e6 iterations. 


```{r}
library(udr)
library(mvtnorm)
```

```{r}
plot_likelihood <- function(loglik1, loglik2, names, cols, xlab, ylab, type, pch, cex){
  ymin <- min(loglik1, loglik2)
  ymax <- max(loglik1, loglik2)
  xmax <- max(length(loglik1), length(loglik2))
  plot(loglik1, col = cols[1], xlab = xlab, ylab = ylab, xlim = c(0, xmax + 2), ylim = c(ymin-2, ymax + 2), type, pch = pch, cex = cex)
  lines(loglik2, col = cols[2], pch = pch, cex = cex)
  legend("bottomright", legend = names, col = cols, pch = pch)
}

plot_convergence <- function(loglik1, loglik2, names, cols, xlab, ylab, pch, e, cex, lwd, type){
  fbest = max(max(loglik1), max(loglik2))
  dat1 <- data.frame(iter = 1:length(loglik1),
                   dist = fbest - loglik1 + e)  
  dat2 <- data.frame(iter = 1:length(loglik2),
                   dist = fbest - loglik2 + e)  
  ymin <- min(log10(dat1$dist), log10(dat2$dist))
  ymax <- -log10(e)
  xmax <- max(length(loglik1), length(loglik2))
  plot(dat1$iter, log10(dat1$dist), col = cols[1], ylim = c(ymin-0.5, ymax+0.5), 
       xlim = c(0, xmax + 2),  ylab = ylab, xlab = xlab, type = type, pch = pch, cex = cex, lwd = lwd)
  lines(dat2$iter, log10(dat2$dist), col = cols[2], pch = pch, cex = cex, type = type, lwd = lwd)
  legend("bottomright", legend = names, col = cols, pch = pch)
}
```




## Data example 1:
```{r}
ted1 <- readRDS("/Users/nicholeyang/Desktop/udr_related/udr_simulation202212/fig1_convergence/ted.rds")
ed1 <- readRDS("/Users/nicholeyang/Desktop/udr_related/udr_simulation202212/fig1_convergence/ed.rds")
```
## Data example 2:
```{r}
ted2 <- readRDS("/Users/nicholeyang/Desktop/udr_related/udr_simulation202212/fig1_convergence/ted3.rds")
ed2 <- readRDS("/Users/nicholeyang/Desktop/udr_related/udr_simulation202212/fig1_convergence/ed3.rds")
```

## Data example 3:
```{r}
ted3 <- readRDS("/Users/nicholeyang/Desktop/udr_related/udr_simulation202212/fig1_convergence/ted4.rds")
ed3 <- readRDS("/Users/nicholeyang/Desktop/udr_related/udr_simulation202212/fig1_convergence/ed4.rds")
```

## Data example 4:
```{r}
ted4 <- readRDS("/Users/nicholeyang/Desktop/udr_related/udr_simulation202212/fig1_convergence/ted8.rds")
ed4 <- readRDS("/Users/nicholeyang/Desktop/udr_related/udr_simulation202212/fig1_convergence/ed8.rds")
```





```{r}
pdf("/Users/nicholeyang/Desktop/udr_related/udr_simulation202306/Fig1/ed_slow_convergence.pdf", width = 7, height = 12)
par(mfrow = c(4,2), mar = c(7, 5, 2, 2))

# example 1 
ted <- data.frame(iter = 1: (nrow(ted1$progress)-20),
		  loglik = ted1$progress$loglik[21:nrow(ted1$progress)])
ed  <- data.frame(iter = 1:1e5,
		  loglik = ed1$progress$loglik[21:100020])
plot(ted$iter, ted$loglik, type = "l", xlim = c(0, 1e5), lwd = 2, col = "#D62728", ylab = "log-likelihood", xlab = "iteration")
lines(ed$iter,ed$loglik,type = "l",col = "#17BECF",lwd = 2)

ted_iter = nrow(ted1$progress)
plot_convergence(ted1$progress$loglik[21:ted_iter], ed1$progress$loglik[21:100020], names = c("TED", "ED"), 
                cols = c(c("#D62728", "#17BECF")), xlab = "iteration", ylab = "log10_distance to best log-likelihood", pch = 20, e = 1e-4, cex = 0.3, type = "l", lwd = 2)




#example2
ted <- data.frame(iter = 1: (nrow(ted2$progress)-20),
		  loglik = ted2$progress$loglik[21:nrow(ted2$progress)])
ed  <- data.frame(iter = 1:1e5,
		  loglik = ed2$progress$loglik[21:100020])
plot(ted$iter, ted$loglik, type = "l", xlim = c(0, 1e5), lwd = 2, col = "#D62728", ylab = "log-likelihood", xlab = "iteration")
lines(ed$iter,ed$loglik,type = "l",col = "#17BECF",lwd = 2)

ted_iter = nrow(ted2$progress)
plot_convergence(ted2$progress$loglik[21:ted_iter], ed2$progress$loglik[21:100020], names = c("TED", "ED"), 
                cols = c(c("#D62728", "#17BECF")), xlab = "iteration", ylab = "log10_distance to best log-likelihood", pch = 20, e = 1e-4, cex = 0.3, type = "l", lwd = 2)


#example3
ted <- data.frame(iter = 1: (nrow(ted3$progress)-20),
		  loglik = ted3$progress$loglik[21:nrow(ted3$progress)])
ed  <- data.frame(iter = 1:1e5,
		  loglik = ed3$progress$loglik[21:100020])
plot(ted$iter, ted$loglik, type = "l", xlim = c(0, 1e5), lwd = 2, col = "#D62728", ylab = "log-likelihood", xlab = "iteration")
lines(ed$iter,ed$loglik,type = "l",col = "#17BECF",lwd = 2)


ted_iter = nrow(ted3$progress)
plot_convergence(ted3$progress$loglik[21:ted_iter], ed3$progress$loglik[21:100020], names = c("TED", "ED"), 
                cols = c(c("#D62728", "#17BECF")), xlab = "iteration", ylab = "log10_distance to best log-likelihood", pch = 20, e = 1e-4, cex = 0.3, type = "l", lwd = 2)




#example4
ted <- data.frame(iter = 1: (nrow(ted4$progress)-20),
		  loglik = ted4$progress$loglik[21:nrow(ted4$progress)])
ed  <- data.frame(iter = 1:1e5,
		  loglik = ed4$progress$loglik[21:100020])
plot(ted$iter, ted$loglik, type = "l", xlim = c(0, 1e5), lwd = 2, col = "#D62728", ylab = "log-likelihood", xlab = "iteration")
lines(ed$iter,ed$loglik,type = "l",col = "#17BECF",lwd = 2)


ted_iter = nrow(ted4$progress)
plot_convergence(ted4$progress$loglik[21:ted_iter], ed4$progress$loglik[21:100020], names = c("TED", "ED"), 
                cols = c(c("#D62728", "#17BECF")), xlab = "iteration", ylab = "log10_distance to best log-likelihood", pch = 20, e = 1e-4, cex = 0.3, type = "l", lwd = 2)
#mtext("3(b)", side = 1, line = 5)
```









==> anc/supplementary_code/udr-paper/script/sim_convergence/bin/fit.R <==
##### Helper functions #####

# Function to create the fit object "g", which is the same as in mashr
# @param w: the vector for mixture component weights
# @param U: a list of prior covariance matrices
create_g <- function(w, U){
  g = list(w, U, c(1), FALSE)
  names(g) = c("pi", "Ulist", "grid", "usepointmass")
  return(g)
}


##### Fit: TED/ED/FA/TED.iw/TED.nu/ED.nu/TED.rank1 #####
# Load packages
library(udr)
library(mashr)
library(mvtnorm)
library(LaplacesDemon)


# Fitting parameters
lambda <- p
maxiter = 2e3

# Warm start. Run ED or ED.iw or FA for 20 iterations, and then run other algorithms.
f1 <- ud_fit(f0, control = list(unconstrained.update = "ed", resid.update = 'none',
                             tol = 1e-02, tol.lik = 1e-2, lambda = 0, maxiter = 20), verbose=TRUE)

f1.reg <- ud_fit(f0, control = list(unconstrained.update = "ed", resid.update = 'none',
                                    tol = 1e-02, tol.lik = 1e-2, lambda = lambda, penalty.type = "iw", maxiter = 20), verbose=TRUE)
  
f.fa <- ud_fit(f0, control = list(unconstrained.update = "fa", resid.update = 'none',
                             tol = 1e-02, tol.lik = 1e-2, lambda = 0, maxiter = 20), verbose=TRUE)

  
# Algorithms without regularization
if (prior_cov_update == "ed"){
  fit = ud_fit(f1, control = list(unconstrained.update = "ed", resid.update = 'none',
                                     tol = 0, tol.lik = 0, lambda = 0, maxiter = maxiter), verbose=TRUE)
  res <- tail(fit$progress, 1)
  loglik = res$loglik
  loglik_pen = res$loglik.pen
  progress = fit$progress$loglik
  progress_pen = fit$progress$loglik.pen
	
}

if (prior_cov_update == "ted"){
  fit = ud_fit(f1, control = list(unconstrained.update = "ted", resid.update = 'none',
                                      tol = 0, tol.lik = 0, lambda = 0, maxiter = maxiter), verbose=TRUE)
  res <- tail(fit$progress, 1)
  loglik = res$loglik
  loglik_pen = res$loglik.pen
  progress = fit$progress$loglik
  progress_pen = fit$progress$loglik.pen
}

if (prior_cov_update == "fa"){
  fit = ud_fit(f.fa, control = list(unconstrained.update = "fa", resid.update = 'none',
                                     tol = 0, tol.lik = 0, lambda = 0, maxiter = maxiter), verbose=TRUE)
  res <- tail(fit$progress, 1)
  loglik = res$loglik
  loglik_pen = res$loglik.pen
  progress = fit$progress$loglik
  progress_pen = fit$progress$loglik.pen
}

if (prior_cov_update == "fa_ted"){
  fit = ud_fit(f.fa, control = list(unconstrained.update = "ted", resid.update = 'none',
                                      tol = 0, tol.lik = 0, lambda = 0, maxiter = maxiter), verbose=TRUE)
  res <- tail(fit$progress, 1)
  loglik = res$loglik
  loglik_pen = res$loglik.pen
  progress = fit$progress$loglik
  progress_pen = fit$progress$loglik.pen
}


if (prior_cov_update == "ed_fa"){
  fit = ud_fit(f1, control = list(unconstrained.update = "fa", resid.update = 'none',
                                    tol = 0, tol.lik = 0, lambda = 0, maxiter = maxiter), verbose=TRUE)
  res <- tail(fit$progress, 1)
  loglik = res$loglik
  loglik_pen = res$loglik.pen
  progress = fit$progress$loglik
  progress_pen = fit$progress$loglik.pen
}



# Algorithms with regularization 
if (prior_cov_update == "ted.iw"){
  fit = ud_fit(f1.reg, control = list(unconstrained.update = "ted", resid.update = 'none',
                                         tol = 0, tol.lik = 0, lambda = lambda, penalty.type = "iw", maxiter = maxiter), verbose=TRUE)
  res <- tail(fit$progress, 1)
  loglik = res$loglik
  loglik_pen = res$loglik.pen
  progress = fit$progress$loglik
  progress_pen = fit$progress$loglik.pen
}

if (prior_cov_update == "ed.iw"){
  fit = ud_fit(f1.reg, control = list(unconstrained.update = "ed", resid.update = 'none',
                                  tol = 0, tol.lik = 0, lambda = lambda, penalty.type = "iw", maxiter = maxiter), verbose=TRUE)
  res <- tail(fit$progress, 1)
  loglik = res$loglik
  loglik_pen = res$loglik.pen
  progress = fit$progress$loglik
  progress_pen = fit$progress$loglik.pen
}

# Run TED from ED solution
if (prior_cov_update == "ed_ted"){
  fit = ud_fit(f1, control = list(unconstrained.update = "ed", resid.update = 'none',
                                  tol = 0, tol.lik = 0, lambda = 0, penalty.type = "iw", maxiter = maxiter), verbose=TRUE)
  fit = ud_fit(fit, control = list(unconstrained.update = "ted", resid.update = 'none',
                                   tol = 0, tol.lik = 0, lambda = 0, penalty.type = "iw", maxiter = maxiter), verbose=TRUE)
  res <- tail(fit$progress, 1)
  loglik = res$loglik
  loglik_pen = res$loglik.pen
  progress = fit$progress$loglik
  progress_pen = fit$progress$loglik.pen
}

if (prior_cov_update == "ed.iw_ted.iw"){
  fit = ud_fit(f1.reg, control = list(unconstrained.update = "ed", resid.update = 'none',
                                  tol = 0, tol.lik = 0, lambda = lambda, penalty.type = "iw", maxiter = maxiter), verbose=TRUE)
  fit = ud_fit(fit, control = list(unconstrained.update = "ted", resid.update = 'none',
                                   tol = 0, tol.lik = 0, lambda = lambda, penalty.type = "iw", maxiter = maxiter), verbose=TRUE)
  res <- tail(fit$progress, 1)
  loglik = res$loglik
  loglik_pen = res$loglik.pen
  progress = fit$progress$loglik
  progress_pen = fit$progress$loglik.pen
}



==> anc/supplementary_code/udr-paper/script/sim_convergence/bin/sim_init.R <==
##### Load helper functions #####

# Function to simulate data from multivariate EBNM models
# with true mean (\theta) stored.
# @param n: number of observations
# @param w: component weight for each mixture
# @param U: a list of prior covariance matrices
# @param V: residual covariance matrix
simulate_mixture_ebnm <- function (n, w, U, V) {

  # Get the dimension of the data points (m) and the number of
  # mixture components (k).
  if (is.matrix(U))
    U <- list(U = U)
  m <- nrow(U[[1]])
  k <- length(U)
  if (n < 2)
    stop("n should be 2 or greater")
  if (m < 2)
    stop("The univariate case (m = 1) is not implemented")

  # Check the residual covariance matrix.
  if (missing(V))
    V <- diag(nrow(U[[1]]))
  if (!udr:::issemidef(V))
    stop("Input argument \"V\" should be a positive semi-definite matrix")

  # Check the prior covariance matrices.
  for (i in 1:k)
    if (!udr:::issemidef(U[[i]]))
      stop("All \"U\" matrices should be positive semi-definite")

  # Check the mixture weights.
  if (missing(w))
    w <- rep(1/k,k)
  if (!(is.numeric(w) & length(w) == k & all(w >= 0)))
    stop("Input argument \"w\" should be a vector of length \"k\" ",
         "containing non-negative weights")
  w <- w/sum(w)

  # Draw mixture components according to the mixture weights.
  z <- sample(k,n,replace = TRUE,prob = w)

  # Draw the data points.
  X <- matrix(0,n,m)
  theta <- matrix(0, n, m)
  for (j in 1:k) {
    i <- which(z == j)
    if (length(i) > 0) {
      theta[i, ] = rmvnorm(length(i),sigma = U[[j]])
      for (s in i){
        X[s, ] = rmvnorm(1, theta[s, ], sigma = V)
      }
    }
  }
  rownames(X) <- paste0("s",1:n)
  colnames(X) <- rownames(V)
  rownames(theta) <- paste0("s",1:n)
  colnames(theta) <- rownames(V)
  return(list(X=X, theta = theta, z = z))
}


# Function to simulate from inverse Wishart distribution
# @param nu: degree of freedom
# @param R: matrix dimension
# @param s: scale of the matrix
# @return U
sim_invwishart <- function(R, nu = R + 2, s = 5){
  # With the standard parameterization, U <- rinvwishart(nu, S), E(U) = S/(nu-R - 1).
  # If we want E(U) <- s*I, then
  S <- s*(nu- R - 1)*diag(R)
  U <- rinvwishart(nu, S)
  return(U)
}

# Simulate single condition covariance matrix.
# @param R: covariance dimension
# @param s: scale of the matrix
# @param num: number of matrices to simulate
cov_singletons = function(R, s, num){
  Ulist = list()
  if (num == 0) {
    return(Ulist)
  }
  if (num >= R) {num = R}
  for (i in 1:num){
    U = matrix(0, ncol = R, nrow = R)
    U[i, i] = s
    Ulist[[i]] = U
  }
  return(Ulist)
}


# Create partial sharings where sharing only occurs in half of the conditions.
# @param R: number of conditions.
# @param s: the scaling factor
# @param corr: strength of sharing
cov_structured_sharing = function(R, s, corr=c(0.25,0.5,0.75)){
  U <- list()
  r = round(R/2)
  for(i in 1:length(corr)){
    start <- sample(1:(R-r), 1)
    mat <- matrix(0, ncol = R, nrow =R)
    mat[start:(start+r),  start:(start+r)] <- corr[i]
    diag(mat[start:(start+r),  start:(start+r)]) <-1
    U[[i]] <- mat*s
  }
  return(U)
}


# Function to simulate various Us.
# @param R: data dimension
# @param s: scale of the matrix
sim_U_true <- function(R, s, null.mat = FALSE, identity = FALSE, partial_sharing = FALSE,
                       equal_effect = FALSE, num_singleton = 0, num_unconstrained = 0){
  
  U.unconstrained <- list()
  U.c <- list()
  U.structured <- list()
  U.singletons <- cov_singletons(R, s, num_singleton)
  
  if (num_unconstrained != 0){
    for (i in 1:num_unconstrained){
      U.unconstrained[[i]] <- sim_invwishart(R, nu = R + 2, s = s)
    }
  }
  if (null.mat == TRUE){
    U.null <- matrix(0, ncol = R, nrow = R)
    U.c = c(U.c, list(U.null))
  }
  if (identity == TRUE){
    U.identity = s*diag(R)
    U.c = c(U.c, list(U.identity))
  }
  if (equal_effect == TRUE){
    U1 <- s*matrix(1, ncol = R, nrow = R)
    U.c = c(U.c, list(U1))
  }
  if (partial_sharing == TRUE){
    U.structured <- cov_structured_sharing(R, s)
  }
  
  Ulist = c(U.unconstrained, U.singletons, U.c, U.structured)
  return(Ulist)
}


##### Simulate data #####
# Load packages
library(udr)
library(mvtnorm)
library(LaplacesDemon)

# Simulation parameters
# Making each simulation truth as different as possible
p <- par["p"] # data dimension
n_train <- par["n_train"]
param = list(w = rep(1/K, K), U = list(), V = diag(p))


param$U <- sim_U_true(p, s = 5, identity = TRUE, partial_sharing = FALSE, equal_effect = TRUE, 
                      num_singleton = 1, num_unconstrained = 7)

# Simulate data 
dat= simulate_mixture_ebnm(n_train, param$w, param$U, param$V)


# Initialization
U.init = c()
K = length(param$w)
for (k in 1:K){
  U.init[[k]] <- udr:::sim_unconstrained(p)
}
f0 = ud_init(dat$X, V = param$V, U_scaled = NULL, U_unconstrained = U.init, n_rank1 = 0)





==> anc/supplementary_code/udr-paper/script/sim_convergence/convergence.dsc <==
#!/usr/bin/env dsc
# This file produces results for optimization behaviours for TED, ED and FA.  


simulate: sim_init.R
    K: 10
    par: c(p = 5, n_train = 1e4),
         c(p = 50, n_train = 1e3)
    $dat: dat
    $f0: f0
    $p: p
   
fit: fit.R
    # module input and variables
    dat: $dat
    p: $p
    f0: $f0
    prior_cov_update: "ted", "ed", "fa", "ed_fa", "fa_ted", "ted.iw", "ed.iw", "ed_ted", "ed.iw_ted.iw"
    # module output
    $loglik: loglik
    $loglik_pen: loglik_pen
    $progress: progress
    $progress_pen: progress_pen   

DSC:
    run: simulate * fit
    replicate: 100
    R_libs: udr,mashr
    exec_path: bin
    output: dsc_result


==> anc/supplementary_code/udr-paper/script/sim_convergence/convergence_dat_example.R <==
# Script to get data example for Fig1
library(udr)
library(mashr)
library(mvtnorm)


setwd("/project2/mstephens/yunqiyang/udr-paper/result202306/Fig1.202309/convergence_dat_example")
dat1 = readRDS("/project2/mstephens/yunqiyang/udr-paper/result202306/Fig1.202309/dsc_result/simulate/simulate_101.rds")
dat2 = readRDS("/project2/mstephens/yunqiyang/udr-paper/result202306/Fig1.202309/dsc_result/simulate/simulate_2.rds")
dat3 = readRDS("/project2/mstephens/yunqiyang/udr-paper/result202306/Fig1.202309/dsc_result/simulate/simulate_103.rds")
dat4 = readRDS("/project2/mstephens/yunqiyang/udr-paper/result202306/Fig1.202309/dsc_result/simulate/simulate_104.rds")


### Data example 1
# Fitting parameters
lambda <- dat1$p

# Warm start. Run ED or ED.iw or FA for 20 iterations, and then run other algorithms.
f1 <- ud_fit(dat1$f0, control = list(unconstrained.update = "ed", resid.update = 'none',
                                     tol = 0, tol.lik = 0, lambda = 0, maxiter = 20), verbose=TRUE)

f1.reg <- ud_fit(dat1$f0, control = list(unconstrained.update = "ed", resid.update = 'none',
                                         tol = 1e-02, tol.lik = 1e-2, lambda = lambda, penalty.type = "iw", maxiter = 20), verbose=TRUE)

fit.ed = ud_fit(f1, control = list(unconstrained.update = "ed", resid.update = 'none',
                                   tol = 0, tol.lik = 0, lambda = 0, maxiter = 2e3), verbose=TRUE)
fit.ted = ud_fit(f1, control = list(unconstrained.update = "ted", resid.update = 'none',
                                    tol = 0, tol.lik = 0, lambda = 0, maxiter = 2e3), verbose=TRUE)

fit.fa = ud_fit(f1, control = list(unconstrained.update = "fa", resid.update = 'none',
                                    tol = 0, tol.lik = 0, lambda = 0, maxiter = 2e3), verbose=TRUE)

fit.ediw = ud_fit(f1.reg, control = list(unconstrained.update = "ed", resid.update = 'none',
                                         tol = 0, tol.lik = 0, lambda = lambda, penalty.type = "iw", maxiter = 2e3), verbose=TRUE)
fit.tediw = ud_fit(f1.reg, control = list(unconstrained.update = "ted", resid.update = 'none',
                                          tol = 0, tol.lik = 0, lambda = lambda, penalty.type = "iw", maxiter = 2e3), verbose=TRUE)


example1 = list(fit.ed, fit.ted, fit.fa, fit.ediw, fit.tediw)
names(example1) = c("ed", "ted", "fa", "ed.iw", "ted.iw")
saveRDS(example1, "example1.rds")



### Data example 2
# Fitting parameters
lambda <- dat2$p

# Warm start. Run ED or ED.iw or FA for 20 iterations, and then run other algorithms.
f1 <- ud_fit(dat2$f0, control = list(unconstrained.update = "ed", resid.update = 'none',
                                     tol = 1e-02, tol.lik = 1e-2, lambda = 0, maxiter = 20), verbose=TRUE)

f1.reg <- ud_fit(dat2$f0, control = list(unconstrained.update = "ed", resid.update = 'none',
                                         tol = 1e-02, tol.lik = 1e-2, lambda = lambda, penalty.type = "iw", maxiter = 20), verbose=TRUE)

fit.ed = ud_fit(f1, control = list(unconstrained.update = "ed", resid.update = 'none',
                                   tol = 0, tol.lik = 0, lambda = 0, maxiter = 2e3), verbose=TRUE)
fit.ted = ud_fit(f1, control = list(unconstrained.update = "ted", resid.update = 'none',
                                    tol = 0, tol.lik = 0, lambda = 0, maxiter = 2e3), verbose=TRUE)

fit.fa = ud_fit(f1, control = list(unconstrained.update = "fa", resid.update = 'none',
                                   tol = 0, tol.lik = 0, lambda = 0, maxiter = 2e3), verbose=TRUE)

fit.ediw = ud_fit(f1.reg, control = list(unconstrained.update = "ed", resid.update = 'none',
                                         tol = 0, tol.lik = 0, lambda = lambda, penalty.type = "iw", maxiter = 2e3), verbose=TRUE)
fit.tediw = ud_fit(f1.reg, control = list(unconstrained.update = "ted", resid.update = 'none',
                                          tol = 0, tol.lik = 0, lambda = lambda, penalty.type = "iw", maxiter = 2e3), verbose=TRUE)


example2 = list(fit.ed, fit.ted, fit.fa, fit.ediw, fit.tediw)
names(example2) = c("ed", "ted", "fa", "ed.iw", "ted.iw")
saveRDS(example2, "example2.rds")


### Data example 3
# Fitting parameters
lambda <- dat3$p

# Warm start. Run ED or ED.iw or FA for 20 iterations, and then run other algorithms.
f1 <- ud_fit(dat3$f0, control = list(unconstrained.update = "ed", resid.update = 'none',
                                     tol = 1e-02, tol.lik = 1e-2, lambda = 0, maxiter = 20), verbose=TRUE)

f1.reg <- ud_fit(dat3$f0, control = list(unconstrained.update = "ed", resid.update = 'none',
                                         tol = 1e-02, tol.lik = 1e-2, lambda = lambda, penalty.type = "iw", maxiter = 20), verbose=TRUE)

fit.ed = ud_fit(f1, control = list(unconstrained.update = "ed", resid.update = 'none',
                                   tol = 0, tol.lik = 0, lambda = 0, maxiter = 2e3), verbose=TRUE)
fit.ted = ud_fit(f1, control = list(unconstrained.update = "ted", resid.update = 'none',
                                    tol = 0, tol.lik = 0, lambda = 0, maxiter = 2e3), verbose=TRUE)

fit.fa = ud_fit(f1, control = list(unconstrained.update = "fa", resid.update = 'none',
                                   tol = 0, tol.lik = 0, lambda = 0, maxiter = 2e3), verbose=TRUE)

fit.ediw = ud_fit(f1.reg, control = list(unconstrained.update = "ed", resid.update = 'none',
                                         tol = 0, tol.lik = 0, lambda = lambda, penalty.type = "iw", maxiter = 2e3), verbose=TRUE)
fit.tediw = ud_fit(f1.reg, control = list(unconstrained.update = "ted", resid.update = 'none',
                                          tol = 0, tol.lik = 0, lambda = lambda, penalty.type = "iw", maxiter = 2e3), verbose=TRUE)


example3 = list(fit.ed, fit.ted, fit.fa, fit.ediw, fit.tediw)
names(example3) = c("ed", "ted", 'fa', "ed.iw", "ted.iw")
saveRDS(example3, "example3.rds")


### Data example 4
# Fitting parameters
lambda <- dat4$p

# Warm start. Run ED or ED.iw or FA for 20 iterations, and then run other algorithms.
f1 <- ud_fit(dat4$f0, control = list(unconstrained.update = "ed", resid.update = 'none',
                                     tol = 0, tol.lik = 0, lambda = 0, maxiter = 20), verbose=TRUE)

f1.reg <- ud_fit(dat4$f0, control = list(unconstrained.update = "ed", resid.update = 'none',
                                         tol = 0, tol.lik = 0, lambda = lambda, penalty.type = "iw", maxiter = 20), verbose=TRUE)

fit.ed = ud_fit(f1, control = list(unconstrained.update = "ed", resid.update = 'none',
                                   tol = 0, tol.lik = 0, lambda = 0, maxiter = 2e3), verbose=TRUE)
fit.ted = ud_fit(f1, control = list(unconstrained.update = "ted", resid.update = 'none',
                                    tol = 0, tol.lik = 0, lambda = 0, maxiter = 2e3), verbose=TRUE)

fit.fa = ud_fit(f1, control = list(unconstrained.update = "fa", resid.update = 'none',
                                   tol = 0, tol.lik = 0, lambda = 0, maxiter = 2e3), verbose=TRUE)

fit.ediw = ud_fit(f1.reg, control = list(unconstrained.update = "ed", resid.update = 'none',
                                         tol = 0, tol.lik = 0, lambda = lambda, penalty.type = "iw", maxiter = 2e3), verbose=TRUE)
fit.tediw = ud_fit(f1.reg, control = list(unconstrained.update = "ted", resid.update = 'none',
                                          tol = 0, tol.lik = 0, lambda = lambda, penalty.type = "iw", maxiter = 2e3), verbose=TRUE)


example4 = list(fit.ed, fit.ted, fit.fa, fit.ediw, fit.tediw)
names(example4) = c("ed", "ted", 'fa', "ed.iw", "ted.iw")
saveRDS(example4, "example4.rds")



==> anc/supplementary_code/udr-paper/script/sim_convergence/format_output.R <==
# Description: This file read and post-process simulation results from DSC
# Before running it, you have to activate DSC environment, for example, conda activate dsc
# R 4.2.0 is used when running DSC 


library(dscrutils)
res <- dscquery("dsc_result",
                c("simulate.p", "fit.prior_cov_update", "fit.loglik","fit.loglik_pen", "fit.progress", "fit.progress_pen"))
saveRDS(res, "res202309.rds")



==> anc/supplementary_code/udr-paper/script/sim_penalty+constraint/bin/fit.R <==
##### Helper functions #####

# Function to create the fit object "g", which is the same as in mashr
# @param w: the vector for mixture component weights
# @param U: a list of prior covariance matrices
create_g <- function(w, U){
  g = list(w, U, c(1), FALSE)
  names(g) = c("pi", "Ulist", "grid", "usepointmass")
  return(g)
}


##### Fit: TED/ED/FA/TED.iw/TED.nu/ED.nu/TED.rank1 #####
# Load packages
library(udr)
library(mashr)
library(mvtnorm)
library(LaplacesDemon)


# Fitting parameters
lambda <- p

# Initialization
set.seed(888)
U.init = c()
K = length(param$w)
V = param$V
maxiter = 2e3

for (k in 1:K){
  U.init[[k]] <- udr:::sim_unconstrained(p)
}
f0 = ud_init(dat_train$X, V = V, U_scaled = NULL, U_unconstrained = U.init, n_rank1 = 0)


if (prior_cov_update == "oracle"){
  fit = NULL
}

# Algorithms without regularization
if (prior_cov_update == "ed"){
  fit = ud_fit(f0, control = list(unconstrained.update = "ed", resid.update = 'none',
                                     tol = 1e-02, tol.lik = 1e-2, lambda = 0, maxiter = maxiter), verbose=TRUE)
}

if (prior_cov_update == "ted"){
  fit = ud_fit(f0, control = list(unconstrained.update = "ted", resid.update = 'none',
                                      tol = 1e-02, tol.lik = 1e-2, lambda = 0, maxiter = maxiter), verbose=TRUE)
}

if (prior_cov_update == "fa"){
  fit = ud_fit(f0, control = list(unconstrained.update = "fa", resid.update = 'none',
                                  tol = 1e-02, tol.lik = 1e-2, lambda = 0, maxiter = maxiter), verbose=TRUE)
}


# Algorithms with regularization 
if (prior_cov_update == "ted.iw"){
  fit = ud_fit(f0, control = list(unconstrained.update = "ted", resid.update = 'none',
                                         tol = 1e-02, tol.lik = 1e-2, lambda = lambda, penalty.type = "iw", maxiter = maxiter), verbose=TRUE)
}

if (prior_cov_update == "ted.nu"){
  fit = ud_fit(f0, control = list(unconstrained.update = "ted", resid.update = 'none',
                                  tol = 1e-02, tol.lik = 1e-2, lambda = lambda, penalty.type = "nu", maxiter = maxiter), verbose=TRUE)
}

if (prior_cov_update == "ed.iw"){
  fit = ud_fit(f0, control = list(unconstrained.update = "ed", resid.update = 'none',
                                  tol = 1e-02, tol.lik = 1e-2, lambda = lambda, penalty.type = "iw", maxiter = maxiter), verbose=TRUE)
}

if (prior_cov_update == "ted.rank1"){
  # Initialize rank1 Us
  for (k in 1:K){
    U.init[[k]] <- udr:::sim_rank1(p)
  }
  f0 = ud_init(dat_train$X, V = V, U_scaled = NULL, n_unconstrained = 0, U_rank1 = U.init)
  fit = ud_fit(f0, control = list(unconstrained.update = "ted", rank1.update = "ted", resid.update = 'none',
                                  tol = 1e-02, tol.lik = 1e-2, lambda = 0, maxiter = maxiter), verbose=TRUE)
}

if (prior_cov_update == "fa.rank1"){
  # Initialize rank1 Us
  for (k in 1:K){
    U.init[[k]] <- udr:::sim_rank1(p)
  }
  f0 = ud_init(dat_train$X, V = V, U_scaled = NULL, n_unconstrained = 0, U_rank1 = U.init)
  fit = ud_fit(f0, control = list(unconstrained.update = "ted", rank1.update = "fa", resid.update = 'none',
                                  tol = 1e-02, tol.lik = 1e-2, lambda = 0, maxiter = maxiter), verbose=TRUE)
}



==> anc/supplementary_code/udr-paper/script/sim_penalty+constraint/bin/loglik.R <==
library(udr)
library(mashr)
library(mvtnorm)

if (is.null(fit)){
  loglik <- udr:::loglik_ud_iid_helper(dat$X, param$w, simplify2array(param$U), param$V)
}else{
  U <- lapply(fit$U,function (e) "[["(e,"mat"))
  loglik <- udr:::loglik_ud_iid_helper(dat$X, fit$w, simplify2array(U), param$V) 
}





==> anc/supplementary_code/udr-paper/script/sim_penalty+constraint/bin/posterior.R <==
##### Helper functions #####

# Function to create the fit object "g", which is the same as in mashr
# @param w: the vector for mixture component weights
# @param U: a list of prior covariance matrices
create_g <- function(w, U){
  g = list(w, U, c(1), FALSE)
  names(g) = c("pi", "Ulist", "grid", "usepointmass")
  return(g)
}



##### Save posterior quantities for comparison: lfsr(mat), theta(mat) #####
library(udr)
library(mashr)
library(mvtnorm)

if (is.null(fit)){
  U.est = param$U
  w.est = param$w
}else{
  U.est <- lapply(fit$U,function (e) "[["(e,"mat"))
  w.est <- fit$w
}


mc <- mash_set_data(dat$X, Shat = 1)
g.fitted <- create_g(w.est, U.est)
res <- mash(mc, g = g.fitted, fixg = TRUE)
theta <- dat$theta
lfsr <- res$result$lfsr
posterior_mean <- res$result$PosteriorMean



==> anc/supplementary_code/udr-paper/script/sim_penalty+constraint/bin/simdata.R <==
##### Load helper functions #####

# Function to simulate data from multivariate EBNM models
# with true mean (\theta) stored.
# @param n: number of observations
# @param w: component weight for each mixture
# @param U: a list of prior covariance matrices
# @param V: residual covariance matrix
simulate_mixture_ebnm <- function (n, w, U, V) {

  # Get the dimension of the data points (m) and the number of
  # mixture components (k).
  if (is.matrix(U))
    U <- list(U = U)
  m <- nrow(U[[1]])
  k <- length(U)
  if (n < 2)
    stop("n should be 2 or greater")
  if (m < 2)
    stop("The univariate case (m = 1) is not implemented")

  # Check the residual covariance matrix.
  if (missing(V))
    V <- diag(nrow(U[[1]]))
  if (!udr:::issemidef(V))
    stop("Input argument \"V\" should be a positive semi-definite matrix")

  # Check the prior covariance matrices.
  for (i in 1:k)
    if (!udr:::issemidef(U[[i]]))
      stop("All \"U\" matrices should be positive semi-definite")

  # Check the mixture weights.
  if (missing(w))
    w <- rep(1/k,k)
  if (!(is.numeric(w) & length(w) == k & all(w >= 0)))
    stop("Input argument \"w\" should be a vector of length \"k\" ",
         "containing non-negative weights")
  w <- w/sum(w)

  # Draw mixture components according to the mixture weights.
  z <- sample(k,n,replace = TRUE,prob = w)

  # Draw the data points.
  X <- matrix(0,n,m)
  theta <- matrix(0, n, m)
  for (j in 1:k) {
    i <- which(z == j)
    if (length(i) > 0) {
      theta[i, ] = rmvnorm(length(i),sigma = U[[j]])
      for (s in i){
        X[s, ] = rmvnorm(1, theta[s, ], sigma = V)
      }
    }
  }
  rownames(X) <- paste0("s",1:n)
  colnames(X) <- rownames(V)
  rownames(theta) <- paste0("s",1:n)
  colnames(theta) <- rownames(V)
  return(list(X=X, theta = theta, z = z))
}


# Function to simulate from inverse Wishart distribution
# @param nu: degree of freedom
# @param R: matrix dimension
# @param s: scale of the matrix
# @return U
sim_invwishart <- function(R, nu = R + 2, s = 5){
  # With the standard parameterization, U <- rinvwishart(nu, S), E(U) = S/(nu-R - 1).
  # If we want E(U) <- s*I, then
  S <- s*(nu- R - 1)*diag(R)
  U <- rinvwishart(nu, S)
  return(U)
}

# Simulate single condition covariance matrix.
# @param R: covariance dimension
# @param s: scale of the matrix
# @param num: number of matrices to simulate
cov_singletons = function(R, s, num){
  Ulist = list()
  if (num == 0) {
    return(Ulist)
  }
  if (num >= R) {num = R}
  for (i in 1:num){
    U = matrix(0, ncol = R, nrow = R)
    U[i, i] = s
    Ulist[[i]] = U
  }
  return(Ulist)
}


# Create partial sharings where sharing only occurs in half of the conditions.
# @param R: number of conditions.
# @param s: the scaling factor
# @param corr: strength of sharing
cov_structured_sharing = function(R, s, corr=c(0.25,0.5,0.75)){
  U <- list()
  r = round(R/2)
  for(i in 1:length(corr)){
    start <- sample(1:(R-r), 1)
    mat <- matrix(0, ncol = R, nrow =R)
    mat[start:(start+r),  start:(start+r)] <- corr[i]
    diag(mat[start:(start+r),  start:(start+r)]) <-1
    U[[i]] <- mat*s
  }
  return(U)
}


# Function to simulate various Us.
# @param R: data dimension
# @param s: scale of the matrix
sim_U_true <- function(R, s, null.mat = FALSE, identity = FALSE, partial_sharing = FALSE,
                       equal_effect = FALSE, num_singleton = 0, num_unconstrained = 0){
  
  U.unconstrained <- list()
  U.c <- list()
  U.structured <- list()
  U.singletons <- cov_singletons(R, s, num_singleton)
  
  if (num_unconstrained != 0){
    for (i in 1:num_unconstrained){
      U.unconstrained[[i]] <- sim_invwishart(R, nu = R + 2, s = s)
    }
  }
  if (null.mat == TRUE){
    U.null <- matrix(0, ncol = R, nrow = R)
    U.c = c(U.c, list(U.null))
  }
  if (identity == TRUE){
    U.identity = s*diag(R)
    U.c = c(U.c, list(U.identity))
  }
  if (equal_effect == TRUE){
    U1 <- s*matrix(1, ncol = R, nrow = R)
    U.c = c(U.c, list(U1))
  }
  if (partial_sharing == TRUE){
    U.structured <- cov_structured_sharing(R, s)
  }
  
  Ulist = c(U.unconstrained, U.singletons, U.c, U.structured)
  return(Ulist)
}


##### Simulate data #####
# Load packages
library(udr)
library(mvtnorm)
library(LaplacesDemon)

# Simulation parameters 
p <- par["p"] # data dimension
n_train <- par["n_train"]
s = 5 # scalar for true Us
w = rep(1/K, K)
param = list(w = rep(1/K, K), U = list(), V = diag(p))

if (U_pattern == "varied"){
  1 # True Us: 1 singleton + all.one + identity + 7 rinvWishart
  param$U <- sim_U_true(p, s, identity = TRUE, partial_sharing = FALSE,
                        equal_effect = TRUE, num_singleton = 1, num_unconstrained = 7)
  dat_train = simulate_mixture_ebnm(n_train, param$w, param$U, param$V)
  dat_test = simulate_mixture_ebnm(n_test, param$w, param$U, param$V)
}

if (U_pattern == "rank1"){
  # True Us: 5 singletons and 5 randomly simulated rank1s
  U.singleton <- cov_singletons(p, s, 5)
  U.rank1 <- list()
  for (i in 1:5){
    U.rank1[[i]] <- udr:::sim_rank1(p)
  }
  param$U <- c(U.singleton, U.rank1)
  dat_train <- simulate_mixture_ebnm(n_train, param$w,param$U,param$V)
  dat_test <- simulate_mixture_ebnm(n_test, param$w, param$U, param$V)
}




==> anc/supplementary_code/udr-paper/script/sim_penalty+constraint/format_output.R <==
library(dscrutils)
loglik <- dscquery("dsc_result",
                   c("simulate.p", "simulate.U_true_pattern",  "fit.prior_cov_update","evaluate","evaluate.loglik"))

dat.lfsr <- dscquery("dsc_result",
                     c("simulate.p", "simulate.U_true_pattern",  "fit.prior_cov_update","evaluate", "evaluate.lfsr"))

dat.theta <- dscquery("dsc_result",
                      c("simulate.p", "simulate.U_true_pattern",  "fit.prior_cov_update","evaluate", "evaluate.theta"))

dat.post_mean <- dscquery("dsc_result",
                          c("simulate.p", "simulate.U_true_pattern",  "fit.prior_cov_update","evaluate", "evaluate.posterior_mean"))



# Scenario 1: varied + p = 5
# Scenario 2: rank1 + p = 5
# Scenario 3: varied + p = 50
# Scenario 4: rank1 + p = 50

U_pattern = c("varied", "rank1")
p = c(5, 50)
file_indx = 0 

for (i in 1:length(p)){
  for (j in 1:length(U_pattern)){
    file_indx = file_indx + 1
    dsc <- dat.lfsr$DSC[dat.lfsr$evaluate == "posterior_train" & dat.lfsr$simulate.p == p[i] & dat.lfsr$simulate.U_true_pattern == U_pattern[j]]
    lfsr <- dat.lfsr$evaluate.lfsr[dat.lfsr$evaluate == "posterior_train" & dat.lfsr$simulate.p == p[i] & dat.lfsr$simulate.U_true_pattern == U_pattern[j]]
    theta <- dat.theta$evaluate.theta[dat.theta$evaluate == "posterior_train" & dat.theta$simulate.p == p[i] & dat.theta$simulate.U_true_pattern == U_pattern[j]]
    post_mean <- dat.post_mean$evaluate.posterior_mean[dat.post_mean$evaluate == "posterior_train" & dat.post_mean$simulate.p == p[i] & dat.post_mean$simulate.U_true_pattern == U_pattern[j]]
    post <- list(dsc, lfsr, theta, post_mean)
    names(post) = c("dsc", "lfsr", "theta", "posterior_mean")
    saveRDS(post, paste0("post",file_indx, ".rds"))
  }
}

saveRDS(loglik, "loglik.rds")



==> anc/supplementary_code/udr-paper/script/sim_penalty+constraint/simulation.dsc <==
#!/usr/bin/env dsc

simulate: simdata.R
    K: 10
    n_test: 1e4
    U_pattern: "varied", "rank1"
    par: c(p = 5, n_train = 1e4),
         c(p = 50, n_train = 1e3)
    $dat_train: dat_train
    $dat_test: dat_test
    $param: param
    $U_true_pattern: U_pattern
    $p: p
   

fit: fit.R
    # module input and variables
    dat_train: $dat_train
    param: $param
    p: $p
    prior_cov_update: "oracle", "ted", "ed", "fa", "ted.iw", "ted.nu", "ed.iw", "ted.rank1", "fa.rank1" 
    # module output
    $fit: fit
    
posterior_train: posterior.R
    # module input and variables
    dat: $dat_train
    param: $param
    fit: $fit
    # module output
    $lfsr: lfsr
    $theta: theta
    $posterior_mean: posterior_mean

    
loglik_train: loglik.R
    # module input and variables
    dat: $dat_train
    param: $param
    fit: $fit
    # module output
    $loglik: loglik

loglik_test: loglik.R
    # module input and variables
    dat: $dat_test
    param: $param
    fit: $fit
    # module output
    $loglik: loglik



DSC:
    define:
      evaluate: loglik_train, loglik_test, posterior_train
    run: simulate * fit * evaluate
    replicate: 20
    R_libs: udr,mashr
    exec_path: bin
    output: dsc_result



==> anc/supplementary_code/udr-paper/script/sim_robustness/bin/fit.R <==
##### Helper functions #####

# Function to create the fit object "g", which is the same as in mashr
# @param w: the vector for mixture component weights
# @param U: a list of prior covariance matrices
create_g <- function(w, U){
  g = list(w, U, c(1), FALSE)
  names(g) = c("pi", "Ulist", "grid", "usepointmass")
  return(g)
}


##### Fit: TED/ED/FA/TED.iw/TED.nu/ED.nu/TED.rank1 #####
# Load packages
library(udr)
library(mashr)
library(mvtnorm)
library(LaplacesDemon)


# Fitting parameters
lambda <- p

# Initialization
set.seed(888)
U.init = c()
K = K_init
V = param$V
maxiter = 2e3


for (k in 1:K){
  U.init[[k]] <- udr:::sim_unconstrained(p)
}
f0 = ud_init(dat_train$X, V = V, U_scaled = NULL, U_unconstrained = U.init, n_rank1 = 0)


if (prior_cov_update == "oracle"){
  fit = NULL
}

# Algorithms without regularization
if (prior_cov_update == "ed"){
  fit = ud_fit(f0, control = list(unconstrained.update = "ed", resid.update = 'none',
                                     tol = 1e-02, tol.lik = 1e-2, lambda = 0, maxiter =2e3), verbose=TRUE)
}

if (prior_cov_update == "ted"){
  fit = ud_fit(f0, control = list(unconstrained.update = "ted", resid.update = 'none',
                                      tol = 1e-02, tol.lik = 1e-2, lambda = 0, maxiter = 2e3), verbose=TRUE)
}

if (prior_cov_update == "fa"){
  fit = ud_fit(f0, control = list(unconstrained.update = "fa", resid.update = 'none',
                                  tol = 1e-02, tol.lik = 1e-2, lambda = 0, maxiter = 2e3), verbose=TRUE)
}


# Algorithms with regularization 
if (prior_cov_update == "ted.iw"){
  fit = ud_fit(f0, control = list(unconstrained.update = "ted", resid.update = 'none',
                                         tol = 1e-02, tol.lik = 1e-2, lambda = lambda, penalty.type = "iw", maxiter = 2e3), verbose=TRUE)
}

if (prior_cov_update == "ted.nu"){
  fit = ud_fit(f0, control = list(unconstrained.update = "ted", resid.update = 'none',
                                  tol = 1e-02, tol.lik = 1e-2, lambda = lambda, penalty.type = "nu", maxiter = 2e3), verbose=TRUE)
}

if (prior_cov_update == "ed.iw"){
  fit = ud_fit(f0, control = list(unconstrained.update = "ed", resid.update = 'none',
                                  tol = 1e-02, tol.lik = 1e-2, lambda = lambda, penalty.type = "iw", maxiter = 2e3), verbose=TRUE)
}

if (prior_cov_update == "ted.rank1"){
  # Initialize rank1 Us
  for (k in 1:K){
    U.init[[k]] <- udr:::sim_rank1(p)
  }
  f0 = ud_init(dat_train$X, V = V, U_scaled = NULL, n_unconstrained = 0, U_rank1 = U.init)
  fit = ud_fit(f0, control = list(unconstrained.update = "ted", rank1.update = "ted", resid.update = 'none',
                                  tol = 1e-02, tol.lik = 1e-2, lambda = 0, maxiter = 2e3), verbose=TRUE)
}

if (prior_cov_update == "fa.rank1"){
  # Initialize rank1 Us
  for (k in 1:K){
    U.init[[k]] <- udr:::sim_rank1(p)
  }
  f0 = ud_init(dat_train$X, V = V, U_scaled = NULL, n_unconstrained = 0, U_rank1 = U.init)
  fit = ud_fit(f0, control = list(unconstrained.update = "ted", rank1.update = "fa", resid.update = 'none',
                                  tol = 1e-02, tol.lik = 1e-2, lambda = 0, maxiter = maxiter), verbose=TRUE)
}



==> anc/supplementary_code/udr-paper/script/sim_robustness/bin/loglik.R <==
library(udr)
library(mashr)
library(mvtnorm)

if (is.null(fit)){
  loglik <- udr:::loglik_ud_iid_helper(dat$X, param$w, simplify2array(param$U), param$V)
}else{
  U <- lapply(fit$U,function (e) "[["(e,"mat"))
  loglik <- udr:::loglik_ud_iid_helper(dat$X, fit$w, simplify2array(U), param$V) 
}





==> anc/supplementary_code/udr-paper/script/sim_robustness/bin/posterior.R <==
##### Helper functions #####

# Function to create the fit object "g", which is the same as in mashr
# @param w: the vector for mixture component weights
# @param U: a list of prior covariance matrices
create_g <- function(w, U){
  g = list(w, U, c(1), FALSE)
  names(g) = c("pi", "Ulist", "grid", "usepointmass")
  return(g)
}



##### Save posterior quantities for comparison: lfsr(mat), theta(mat) #####
library(udr)
library(mashr)
library(mvtnorm)

if (is.null(fit)){
  U.est = param$U
  w.est = param$w
}else{
  U.est <- lapply(fit$U,function (e) "[["(e,"mat"))
  w.est <- fit$w
}


mc <- mash_set_data(dat$X, Shat = 1)
g.fitted <- create_g(w.est, U.est)
res <- mash(mc, g = g.fitted, fixg = TRUE)
theta <- dat$theta
lfsr <- res$result$lfsr
posterior_mean <- res$result$PosteriorMean



==> anc/supplementary_code/udr-paper/script/sim_robustness/bin/simdata.R <==
##### Load helper functions #####

# Function to simulate data from multivariate EBNM models
# with true mean (\theta) stored.
# @param n: number of observations
# @param w: component weight for each mixture
# @param U: a list of prior covariance matrices
# @param V: residual covariance matrix
simulate_mixture_ebnm <- function (n, w, U, V) {

  # Get the dimension of the data points (m) and the number of
  # mixture components (k).
  if (is.matrix(U))
    U <- list(U = U)
  m <- nrow(U[[1]])
  k <- length(U)
  if (n < 2)
    stop("n should be 2 or greater")
  if (m < 2)
    stop("The univariate case (m = 1) is not implemented")

  # Check the residual covariance matrix.
  if (missing(V))
    V <- diag(nrow(U[[1]]))
  if (!udr:::issemidef(V))
    stop("Input argument \"V\" should be a positive semi-definite matrix")

  # Check the prior covariance matrices.
  for (i in 1:k)
    if (!udr:::issemidef(U[[i]]))
      stop("All \"U\" matrices should be positive semi-definite")

  # Check the mixture weights.
  if (missing(w))
    w <- rep(1/k,k)
  if (!(is.numeric(w) & length(w) == k & all(w >= 0)))
    stop("Input argument \"w\" should be a vector of length \"k\" ",
         "containing non-negative weights")
  w <- w/sum(w)

  # Draw mixture components according to the mixture weights.
  z <- sample(k,n,replace = TRUE,prob = w)

  # Draw the data points.
  X <- matrix(0,n,m)
  theta <- matrix(0, n, m)
  for (j in 1:k) {
    i <- which(z == j)
    if (length(i) > 0) {
      theta[i, ] = rmvnorm(length(i),sigma = U[[j]])
      for (s in i){
        X[s, ] = rmvnorm(1, theta[s, ], sigma = V)
      }
    }
  }
  rownames(X) <- paste0("s",1:n)
  colnames(X) <- rownames(V)
  rownames(theta) <- paste0("s",1:n)
  colnames(theta) <- rownames(V)
  return(list(X=X, theta = theta, z = z))
}


# Function to simulate from inverse Wishart distribution
# @param nu: degree of freedom
# @param R: matrix dimension
# @param s: scale of the matrix
# @return U
sim_invwishart <- function(R, nu = R + 2, s = 5){
  # With the standard parameterization, U <- rinvwishart(nu, S), E(U) = S/(nu-R - 1).
  # If we want E(U) <- s*I, then
  S <- s*(nu- R - 1)*diag(R)
  U <- rinvwishart(nu, S)
  return(U)
}

# Simulate single condition covariance matrix.
# @param R: covariance dimension
# @param s: scale of the matrix
# @param num: number of matrices to simulate
cov_singletons = function(R, s, num){
  Ulist = list()
  if (num == 0) {
    return(Ulist)
  }
  if (num >= R) {num = R}
  for (i in 1:num){
    U = matrix(0, ncol = R, nrow = R)
    U[i, i] = s
    Ulist[[i]] = U
  }
  return(Ulist)
}


# Create partial sharings where sharing only occurs in half of the conditions.
# @param R: number of conditions.
# @param s: the scaling factor
# @param corr: strength of sharing
cov_structured_sharing = function(R, s, corr=c(0.25,0.5,0.75)){
  U <- list()
  r = round(R/2)
  for(i in 1:length(corr)){
    start <- sample(1:(R-r), 1)
    mat <- matrix(0, ncol = R, nrow =R)
    mat[start:(start+r),  start:(start+r)] <- corr[i]
    diag(mat[start:(start+r),  start:(start+r)]) <-1
    U[[i]] <- mat*s
  }
  return(U)
}


# Function to simulate various Us.
# @param R: data dimension
# @param s: scale of the matrix
sim_U_true <- function(R, s, null.mat = FALSE, identity = FALSE, partial_sharing = FALSE,
                       equal_effect = FALSE, num_singleton = 0, num_unconstrained = 0){
  
  U.unconstrained <- list()
  U.c <- list()
  U.structured <- list()
  U.singletons <- cov_singletons(R, s, num_singleton)
  
  if (num_unconstrained != 0){
    for (i in 1:num_unconstrained){
      U.unconstrained[[i]] <- sim_invwishart(R, nu = R + 2, s = s)
    }
  }
  if (null.mat == TRUE){
    U.null <- matrix(0, ncol = R, nrow = R)
    U.c = c(U.c, list(U.null))
  }
  if (identity == TRUE){
    U.identity = s*diag(R)
    U.c = c(U.c, list(U.identity))
  }
  if (equal_effect == TRUE){
    U1 <- s*matrix(1, ncol = R, nrow = R)
    U.c = c(U.c, list(U1))
  }
  if (partial_sharing == TRUE){
    U.structured <- cov_structured_sharing(R, s)
  }
  
  Ulist = c(U.unconstrained, U.singletons, U.c, U.structured)
  return(Ulist)
}


##### Simulate data #####
# Load packages
library(udr)
library(mvtnorm)
library(LaplacesDemon)

# Simulation parameters 
p <- par["p"] # data dimension
n_train <- par["n_train"]
s = 5 # scalar for true Us
w = rep(1/K, K)
param = list(w = rep(1/K, K), U = list(), V = diag(p))

if (U_pattern == "varied"){
  # True Us: 1 singleton + all.one + identity + 7 rinvWishart
  param$U <- sim_U_true(p, s, identity = TRUE, partial_sharing = FALSE,
                        equal_effect = TRUE, num_singleton = 1, num_unconstrained = 7)
  dat_train = simulate_mixture_ebnm(n_train, param$w, param$U, param$V)
  dat_test = simulate_mixture_ebnm(n_test, param$w, param$U, param$V)
}

if (U_pattern == "rank1"){
  # True Us: 5 singletons and 5 randomly simulated rank1s
  U.singleton <- cov_singletons(p, s, 5)
  U.rank1 <- list()
  for (i in 1:5){
    U.rank1[[i]] <- udr:::sim_rank1(p)
  }
  param$U <- c(U.singleton, U.rank1)
  dat_train <- simulate_mixture_ebnm(n_train, param$w,param$U,param$V)
  dat_test <- simulate_mixture_ebnm(n_test, param$w, param$U, param$V)
}




==> anc/supplementary_code/udr-paper/script/sim_robustness/format_output.R <==


library(dscrutils)
#loglik1 <- dscquery("dsc_result1",
#                    c("simulate.p", "simulate.U_pattern", "fit.prior_cov_update", "fit.K_init", "evaluate","evaluate.loglik"))

#loglik2 <- dscquery("dsc_result2",
#                    c("simulate.p", "simulate.U_pattern", "fit.prior_cov_update", "fit.K_init", "evaluate","evaluate.loglik"))

#loglik3 <- dscquery("dsc_result3",
#                    c("simulate.p", "simulate.U_pattern", "fit.prior_cov_update", "fit.K_init", "evaluate","evaluate.loglik"))

#loglik <- rbind(loglik1, loglik2, loglik3)
#saveRDS(loglik, "loglik.rds")



lfsr1 <- dscquery("dsc_result1",
                     c("simulate.p", "simulate.U_true_pattern",  "fit.prior_cov_update","fit.K_init", "evaluate", "evaluate.lfsr"))
lfsr2 <- dscquery("dsc_result2",
                  c("simulate.p", "simulate.U_true_pattern",  "fit.prior_cov_update","fit.K_init", "evaluate", "evaluate.lfsr"))
lfsr3 <- dscquery("dsc_result3",
                  c("simulate.p", "simulate.U_true_pattern",  "fit.prior_cov_update","fit.K_init", "evaluate", "evaluate.lfsr"))


theta1<- dscquery("dsc_result1",
                      c("simulate.p", "simulate.U_true_pattern",  "fit.prior_cov_update", "fit.K_init", "evaluate", "evaluate.theta"))
theta2<- dscquery("dsc_result2",
                  c("simulate.p", "simulate.U_true_pattern",  "fit.prior_cov_update", "fit.K_init", "evaluate", "evaluate.theta"))
theta3<- dscquery("dsc_result3",
                  c("simulate.p", "simulate.U_true_pattern",  "fit.prior_cov_update", "fit.K_init", "evaluate", "evaluate.theta"))


post_mean1 <- dscquery("dsc_result1",
                          c("simulate.p", "simulate.U_true_pattern",  "fit.prior_cov_update","fit.K_init", "evaluate", "evaluate.posterior_mean"))
post_mean2 <- dscquery("dsc_result2",
                       c("simulate.p", "simulate.U_true_pattern",  "fit.prior_cov_update", "fit.K_init", "evaluate", "evaluate.posterior_mean"))
post_mean3 <- dscquery("dsc_result3",
                       c("simulate.p", "simulate.U_true_pattern",  "fit.prior_cov_update", "fit.K_init", "evaluate", "evaluate.posterior_mean"))



# Scenario 1: varied + p = 5
# Scenario 2: rank1 + p = 5
# Scenario 3: varied + p = 50
# Scenario 4: rank1 + p = 50

U_pattern = c("varied", "rank1")
p = c(5, 50)
K.init = c(2, 4, 8)

for (i in 1:length(p)){
  for (j in 1:length(U_pattern)){
    for (k in 1:length(K.init)){
      dsc <- lfsr1$DSC[lfsr1$evaluate == "posterior_train" & lfsr1$simulate.p == p[i] & lfsr1$simulate.U_true_pattern == U_pattern[j] & lfsr1$fit.K_init == K.init[k]]
      lfsr <- lfsr1$evaluate.lfsr[lfsr1$evaluate == "posterior_train" & lfsr1$simulate.p == p[i] & lfsr1$simulate.U_true_pattern == U_pattern[j] & lfsr1$fit.K_init == K.init[k]]
      theta <- theta1$evaluate.theta[theta1$evaluate == "posterior_train" & theta1$simulate.p == p[i] & theta1$simulate.U_true_pattern == U_pattern[j] & theta1$fit.K_init == K.init[k]]
      post_mean <- post_mean1$evaluate.posterior_mean[post_mean1$evaluate == "posterior_train" & post_mean1$simulate.p == p[i] & post_mean1$simulate.U_true_pattern == U_pattern[j] & post_mean1$fit.K_init == K.init[k]]
      post <- list(dsc, lfsr, theta, post_mean)
      names(post) = c("dsc", "lfsr", "theta", "posterior_mean")
      file_name = paste0(U_pattern[j],"_R", p[i], "_K", K.init[k])
      saveRDS(post, paste0("./post/",file_name, ".rds"))
    }
  }
}


K.init = c(16, 32)

for (i in 1:length(p)){
  for (j in 1:length(U_pattern)){
    for (k in 1:length(K.init)){
      dsc <- lfsr2$DSC[lfsr2$evaluate == "posterior_train" & lfsr2$simulate.p == p[i] & lfsr2$simulate.U_true_pattern == U_pattern[j] & lfsr2$fit.K_init == K.init[k]]
      lfsr <- lfsr2$evaluate.lfsr[lfsr2$evaluate == "posterior_train" & lfsr2$simulate.p == p[i] & lfsr2$simulate.U_true_pattern == U_pattern[j] & lfsr2$fit.K_init == K.init[k]]
      theta <- theta2$evaluate.theta[theta2$evaluate == "posterior_train" & theta2$simulate.p == p[i] & theta2$simulate.U_true_pattern == U_pattern[j] & theta2$fit.K_init == K.init[k]]
      post_mean <- post_mean2$evaluate.posterior_mean[post_mean2$evaluate == "posterior_train" & post_mean2$simulate.p == p[i] & post_mean2$simulate.U_true_pattern == U_pattern[j] & post_mean2$fit.K_init == K.init[k]]
      post <- list(dsc, lfsr, theta, post_mean)
      names(post) = c("dsc", "lfsr", "theta", "posterior_mean")
      file_name = paste0(U_pattern[j],"_R", p[i], "_K", K.init[k])
      saveRDS(post, paste0("./post/",file_name, ".rds"))
    }
  }
}

U_pattern = c("varied", "rank1")
p = c(5, 50)
K.init = c(64, 128)

for (i in 1:length(p)){
  for (j in 1:length(U_pattern)){
    for (k in 1:length(K.init)){
      dsc <- lfsr3$DSC[lfsr3$evaluate == "posterior_train" & lfsr3$simulate.p == p[i] & lfsr3$simulate.U_true_pattern == U_pattern[j] & lfsr3$fit.K_init == K.init[k]]
      lfsr <- lfsr3$evaluate.lfsr[lfsr3$evaluate == "posterior_train" & lfsr3$simulate.p == p[i] & lfsr3$simulate.U_true_pattern == U_pattern[j] & lfsr3$fit.K_init == K.init[k]]
      theta <- theta3$evaluate.theta[theta3$evaluate == "posterior_train" & theta3$simulate.p == p[i] & theta3$simulate.U_true_pattern == U_pattern[j] & theta3$fit.K_init == K.init[k]]
      post_mean <- post_mean3$evaluate.posterior_mean[post_mean3$evaluate == "posterior_train" & post_mean3$simulate.p == p[i] & post_mean3$simulate.U_true_pattern == U_pattern[j] & post_mean3$fit.K_init == K.init[k]]
      post <- list(dsc, lfsr, theta, post_mean)
      names(post) = c("dsc", "lfsr", "theta", "posterior_mean")
      file_name = paste0(U_pattern[j],"_R", p[i], "_K", K.init[k])
      saveRDS(post, paste0("./post/",file_name, ".rds"))
    }
  }
}




==> anc/supplementary_code/udr-paper/script/sim_robustness/sim1.dsc <==
#!/usr/bin/env dsc

simulate: simdata.R
    K: 10
    n_test: 1e4
    U_pattern: "varied", "rank1"
    par: c(p = 5, n_train = 1e4),
         c(p = 50, n_train = 1e3)
    $dat_train: dat_train
    $dat_test: dat_test
    $param: param
    $U_true_pattern: U_pattern
    $p: p
   

fit: fit.R
    # module input and variables
    dat_train: $dat_train
    param: $param
    p: $p
    K_init: 2,4,8
    prior_cov_update: "oracle", "ted", "ed", "ted.iw", "ted.nu", "ed.iw", "ted.rank1", "fa.rank1" 
    # module output
    $fit: fit
    
loglik_train: loglik.R
    # module input and variables
    dat: $dat_train
    param: $param
    fit: $fit
    # module output
    $loglik: loglik

loglik_test: loglik.R
    # module input and variables
    dat: $dat_test
    param: $param
    fit: $fit
    # module output
    $loglik: loglik

posterior_train: posterior.R
    # module input and variables
    dat: $dat_train
    param: $param
    fit: $fit
    # module output
    $lfsr: lfsr
    $theta: theta
    $posterior_mean: posterior_mean


DSC:
    define:
      evaluate: loglik_train, loglik_test, posterior_train
    run: simulate * fit * evaluate
    replicate: 20
    R_libs: udr,mashr
    exec_path: bin
    output: dsc_result1



==> anc/supplementary_code/udr-paper/script/sim_robustness/sim2.dsc <==
#!/usr/bin/env dsc

simulate: simdata.R
    K: 10
    n_test: 1e4
    U_pattern: "varied", "rank1"
    par: c(p = 5, n_train = 1e4),
         c(p = 50, n_train = 1e3)
    $dat_train: dat_train
    $dat_test: dat_test
    $param: param
    $U_true_pattern: U_pattern
    $p: p
   

fit: fit.R
    # module input and variables
    dat_train: $dat_train
    param: $param
    p: $p
    K_init: 16,32
    prior_cov_update: "oracle", "ted", "ed", "ted.iw", "ted.nu", "ed.iw", "ted.rank1", "fa.rank1" 
    # module output
    $fit: fit
    
loglik_train: loglik.R
    # module input and variables
    dat: $dat_train
    param: $param
    fit: $fit
    # module output
    $loglik: loglik

loglik_test: loglik.R
    # module input and variables
    dat: $dat_test
    param: $param
    fit: $fit
    # module output
    $loglik: loglik

posterior_train: posterior.R
    # module input and variables
    dat: $dat_train
    param: $param
    fit: $fit
    # module output
    $lfsr: lfsr
    $theta: theta
    $posterior_mean: posterior_mean


DSC:
    define:
      evaluate: loglik_train, loglik_test, posterior_train
    run: simulate * fit * evaluate
    replicate: 20
    R_libs: udr,mashr
    exec_path: bin
    output: dsc_result2



==> anc/supplementary_code/udr-paper/script/sim_robustness/sim3.dsc <==
#!/usr/bin/env dsc

simulate: simdata.R
    K: 10
    n_test: 1e4
    U_pattern: "varied", "rank1"
    par: c(p = 5, n_train = 1e4),
         c(p = 50, n_train = 1e3)
    $dat_train: dat_train
    $dat_test: dat_test
    $param: param
    $U_true_pattern: U_pattern
    $p: p
   

fit: fit.R
    # module input and variables
    dat_train: $dat_train
    param: $param
    p: $p
    K_init: 64, 128
    prior_cov_update: "oracle", "ted", "ed", "ted.iw", "ted.nu", "ed.iw", "ted.rank1", "fa.rank1" 
    # module output
    $fit: fit
    
loglik_train: loglik.R
    # module input and variables
    dat: $dat_train
    param: $param
    fit: $fit
    # module output
    $loglik: loglik

loglik_test: loglik.R
    # module input and variables
    dat: $dat_test
    param: $param
    fit: $fit
    # module output
    $loglik: loglik

posterior_train: posterior.R
    # module input and variables
    dat: $dat_train
    param: $param
    fit: $fit
    # module output
    $lfsr: lfsr
    $theta: theta
    $posterior_mean: posterior_mean



DSC:
    define:
      evaluate: loglik_train, loglik_test, posterior_train
    run: simulate * fit * evaluate
    replicate: 20
    R_libs: udr,mashr
    exec_path: bin
    output: dsc_result3



==> anc/supplementary_code/udr-paper/udr-paper.Rproj <==
Version: 1.0

RestoreWorkspace: No
SaveWorkspace: No
AlwaysSaveHistory: Yes

EnableCodeIndexing: Yes
UseSpacesForTab: Yes
NumSpacesForTab: 2
Encoding: UTF-8

RnwWeave: Sweave
LaTeX: pdfLaTeX

AutoAppendNewline: Yes
StripTrailingWhitespace: Yes


==> anc/supplementary_code/udr_0.3-153/DESCRIPTION <==
Encoding: UTF-8
Type: Package
Package: udr
Version: 0.3-153
Date: 2023-08-22
Title: Ultimate Deconvolution for Multivariate Normal Means
Authors@R: c(person("Peter","Carbonetto",role=c("aut","cre"),
                    email="peter.carbonetto@gmail.com"),
             person("Yunqi","Yang",role="aut"),
             person("Matthew","Stephens",role="aut"),
             person("Yuxin","Zou",role="ctb"),
             person("David","Gerard",role="ctb"),
             person("Gao","Wang",role="ctb"))
URL: https://github.com/stephenslab/udr
BugReports: https://github.com/stephenslab/udr/issues
Description: Implements algorithms for solving the multivariate normal
    means problem via empirical Bayes. The "Ultimate Deconvolution"
    name comes its connection to the "Extreme Deconvolution" method
    <DOI:10.1214/10-AOAS439>.
License: MIT + file LICENSE
Imports: 
    stats,
    utils,
    mvtnorm,
    Rcpp (>= 1.0.3)
LinkingTo: 
    Rcpp, 
    RcppArmadillo
Suggests:
    mashr,
    testthat,
    knitr,
    rmarkdown
LazyData: true
NeedsCompilation: yes
RoxygenNote: 7.2.3
VignetteBuilder: knitr


==> anc/supplementary_code/udr_0.3-153/LICENSE <==
YEAR: 2019-2021
COPYRIGHT HOLDER: Yunqi Yang, Peter Carbonetto & Matthew Stephens.

==> anc/supplementary_code/udr_0.3-153/LICENSE.md <==

Copyright (c) 2019-2022, Yunqi Yang, Peter Carbonetto, Matthew Stephens. All rights reserved.

Redistribution and use in source and binary forms, with or without modification, are permitted provided that the following conditions are met:

  Redistributions of source code must retain the above copyright notice, this list of conditions and the following disclaimer.
Redistributions in binary form must reproduce the above copyright notice, this list of conditions and the following disclaimer in the documentation and/or other materials provided with the distribution.
Neither the name of Yunqi Yang, Peter Carbonetto, Matthew Stephens, nor the names of its contributors may be used to endorse or promote products derived from this software without specific prior written permission.
THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.


==> anc/supplementary_code/udr_0.3-153/NAMESPACE <==
# Generated by roxygen2: do not edit by hand

S3method(logLik,ud_fit)
S3method(print,summary.ud_fit)
S3method(summary,ud_fit)
export(assign_prior_covariance_updates)
export(compute_posterior_probs)
export(simulate_ud_data)
export(ud_fit)
export(ud_fit_control_default)
export(ud_init)
export(update_mixture_weights)
export(update_prior_covariances)
export(update_resid_covariance)
importFrom(Rcpp,evalCpp)
importFrom(mvtnorm,dmvnorm)
importFrom(mvtnorm,rmvnorm)
importFrom(stats,logLik)
importFrom(stats,optim)
importFrom(stats,rWishart)
importFrom(stats,rnorm)
importFrom(stats,uniroot)
importFrom(utils,modifyList)
useDynLib(udr)


==> anc/supplementary_code/udr_0.3-153/R/RcppExports.R <==
# Generated by using Rcpp::compileAttributes() -> do not edit by hand
# Generator token: 10BE3573-1514-4C36-9D1C-5A225CD40393

ed_iid_rcpp <- function(X, U, p) {
    .Call('_udr_ed_iid_rcpp', PACKAGE = 'udr', X, U, p)
}

loglik_ud_iid_rcpp <- function(X, w, U, V) {
    .Call('_udr_loglik_ud_iid_rcpp', PACKAGE = 'udr', X, w, U, V)
}

loglik_ud_notiid_rcpp <- function(X, w, U, V) {
    .Call('_udr_loglik_ud_notiid_rcpp', PACKAGE = 'udr', X, w, U, V)
}

compute_posterior_probs_iid_rcpp <- function(X, w, U, V) {
    .Call('_udr_compute_posterior_probs_iid_rcpp', PACKAGE = 'udr', X, w, U, V)
}

compute_posterior_probs_notiid_rcpp <- function(X, w, U, V) {
    .Call('_udr_compute_posterior_probs_notiid_rcpp', PACKAGE = 'udr', X, w, U, V)
}

ted_rcpp <- function(X, p, minval, r) {
    .Call('_udr_ted_rcpp', PACKAGE = 'udr', X, p, minval, r)
}

update_resid_covariance_rcpp <- function(X, U, V, P) {
    .Call('_udr_update_resid_covariance_rcpp', PACKAGE = 'udr', X, U, V, P)
}



==> anc/supplementary_code/udr_0.3-153/R/datasim.R <==
#' @title Simulate Data from Ultimate Deconvolution Model
#'
#' @description Simulate data points from the Ultimate Deconvolution
#'   model. See \code{\link{ud_fit}} for the model definition.
#'
#' @param n Number of data points to simulate.
#' 
#' @param w A numeric vector of length k specifying the prior mixture
#'   weights. All entries must be non-negative, but need not sum to 1;
#'   the mixture weights are automatically normalized to sum to 1. If
#'   not provided, all the mixture weights are set to the same value. 
#'
#' @param U A list of length k specifying the covariance matrices in
#'   the mixture prior; list element \code{U[[i]]} is the m x m
#'   covariance matrix for the ith mixture component. For k = 1, U may
#'   also be a matrix.
#' 
#' @param V The m x m residual covariance matrix. If missing, \code{V}
#'   is set to the identity matrix.
#'
#' @return An n x m matrix in which each row is a draw from the
#'   Ultimate Deconvolution model.
#' 
#' @seealso \code{\link{ud_fit}}
#'
#' @importFrom mvtnorm rmvnorm
#' 
#' @export
#' 
simulate_ud_data <- function (n, w, U, V) {
      
  # Get the dimension of the data points (m) and the number of
  # mixture components (k).
  if (is.matrix(U))
    U <- list(U = U)
  m <- nrow(U[[1]])
  k <- length(U)
  if (n < 2)
    stop("n should be 2 or greater")
  if (m < 2)
    stop("The univariate case (m = 1) is not implemented")
  
  # Check the residual covariance matrix.
  if (missing(V))
    V <- diag(nrow(U[[1]]))
  if (!issemidef(V))
    stop("Input argument \"V\" should be a positive semi-definite matrix")
  
  # Check the prior covariance matrices.
  for (i in 1:k)
    if (!issemidef(U[[i]]))
      stop("All \"U\" matrices should be positive semi-definite")

  # Check the mixture weights.
  if (missing(w))
    w <- rep(1/k,k)
  if (!(is.numeric(w) & length(w) == k & all(w >= 0)))
    stop("Input argument \"w\" should be a vector of length \"k\" ",
         "containing non-negative weights")
  w <- w/sum(w)

  # Draw mixture components according to the mixture weights.
  z <- sample(k,n,replace = TRUE,prob = w)
  
  # Draw the data points.
  X <- matrix(0,n,m)
  for (j in 1:k) {
    i <- which(z == j)
    if (length(i) > 0) {
      T <- V + U[[j]]
      X[i,] <- rmvnorm(length(i),sigma = T)
    }
  }
  rownames(X) <- paste0("s",1:n)
  colnames(X) <- rownames(V)
  return(X)
}


# Function to simulate data from EBNM model for one component.
# It first simulate the true mean and then observed data. 
# @param n Number of data points to simulate.
# @param U Prior covariance matrix
# @param V Residual covariance matrix
simulate_ebmn_data <- function(n, U, V){
  m = ncol(U)
  X = matrix(NA, nrow = n, ncol = m)
  theta <- rmvnorm(n, sigma = U)
  for (i in 1:n)
    X[i, ] <- rmvnorm(1, theta[i, ], sigma = V)
  return(list(X = X, theta = theta))
}



==> anc/supplementary_code/udr_0.3-153/R/ed.R <==
# Perform an M-step update for a prior covariance (U) using the update
# formula derived in Bovy et al (2011), for the special case when V =
# I for all samples; that is, the model is x ~ N(0,U + I).
update_prior_covariance_unconstrained_ed_iid <- function (X, U, p, lambda, ...){
  res <- ed_reg_iid(X, U$mat, p, lambda, U$s)
  return(update_prior_covariance_struct_unconstrained(U, res$U, res$sigma2))
}
  

# This is a more efficient C++ implementation of 
# update_prior_covariance_unconstrained_ed_iid.
update_prior_covariance_unconstrained_ed_iid_rcpp <- function (X, U, p, ...)
  update_prior_covariance_struct_unconstrained(U,ed_iid_rcpp(X,U$mat,p))

# Perform an M-step update for a prior covariance (U) using the update
# formula derived in Bovy et al (2011), allow for different residual
# variances V among the samples.
update_prior_covariance_unconstrained_ed_notiid <- function (X, U, V, p, ...)
  update_prior_covariance_struct_unconstrained(U,ed(X,U$mat,V,p))

# This is a more efficient C++ implementation of
# update_prior_covariance_rank1_ed_notiid. (The C++ version has not yet been
# implemented, so for now we simply call the R implementation.)
update_prior_covariance_unconstrained_ed_notiid_rcpp <- function (X, U, V, p,
                                                                  ...) {
  message("update_prior_covariance_unconstrained_ed_notiid_rcpp is not yet ",
          "implemented; using R version instead")
  return(update_prior_covariance_unconstrained_ed_notiid(X,U,V,p,...))
}

# These functions are defined only to provide more informative error
# messages.
update_prior_covariance_ed_invalid <- function (X, U, V, p, ...)
  stop("control$scale.update = \"ed\" and control$rank1.update = \"ed\" ",
       "are not valid choices")
update_prior_covariance_scaled_ed_iid         <- function (X, U, p, ...)
  update_prior_covariance_ed_invalid()
update_prior_covariance_scaled_ed_iid_rcpp    <- function (X, U, p,...)
  update_prior_covariance_ed_invalid()
update_prior_covariance_rank1_ed_iid          <- function (X, U, p, ...)
  update_prior_covariance_ed_invalid()
update_prior_covariance_rank1_ed_iid_rcpp     <- function (X, U, p, ...)
  update_prior_covariance_ed_invalid()
update_prior_covariance_scaled_ed_notiid      <- function (X, U, V, p, ...)
  update_prior_covariance_ed_invalid()
update_prior_covariance_scaled_ed_notiid_rcpp <- function (X, U, V, p,...)
  update_prior_covariance_ed_invalid()
update_prior_covariance_rank1_ed_notiid       <- function (X, U, V, p, ...)
  update_prior_covariance_ed_invalid()
update_prior_covariance_rank1_ed_notiid_rcpp  <- function (X, U, V, p, ...)
  update_prior_covariance_ed_invalid()

# Update the prior covariance matrix (U) in the model x ~ N(0,U + I)
# using the update formula derived in Bovy et al (2011). Input p is a
# vector of weights associated with the rows of X.
ed_iid <- function (X, U, p) {
  m  <- ncol(X)
  I  <- diag(m)
  B  <- solve(U + I,U)
  X1 <- crossprod((sqrt(safenormalize(p))*X) %*% B)
  return(U - U %*% B + X1)
}


# Function for scaled regularized ED with an inverse Wishart
# prior on U.tilde. U.tilde ~ W_R^{-1}(S0, nu), where nu = n0-R-1. 
# U = sigma^2*U.tilde.
# The derivation is available in write-up: Notes on estimation of 
# large covariance matrices.
# @param X: data matrix of size $n$ by $R$.
# @param U: initialization of U or estimate from previous iteration
# @param p: the weight vector for a component
# @param S0: a covariance matrix in inverse-Wishart prior
# @param lambda: parameter in inverse-Wishart prior, n0 = nu + R + 1
# @param sigma2: initialization of the scalar value or estimate from previous iteration.
ed_reg_iid <- function(X, U, p, lambda, sigma2, S0 = diag(nrow(U))){
  m  <- ncol(X)
  I  <- diag(m)
  A  <- solve(U + I,U)
  B <- U %*% (I-A)
  bmat <- X %*% A
  U <- (crossprod(sqrt(p)*bmat)+sum(p)*B+sigma2*lambda*S0)/(sum(p)+ lambda)
  if (lambda != 0)
    sigma2 <- m/sum(diag(S0 %*% solve(U)))
  return(list(U = U, sigma2 = sigma2))
}

# Perform an M-step update for a prior covariance matrix (U) using the
# update formula derived in Bovy et al (2011), allowing for residual
# covariance matrices V that differ among the data samples (rows of X).
ed <- function (X, U, V, p) {
  n  <- nrow(X)
  m  <- ncol(X)
  B  <- array(0,c(m,m,n))
  bb <- array(0,c(m,m,n))
  for (i in 1:n) {
    Tinv    <- solve(U + V[,,i])
    bb[,,i] <- tcrossprod(((sqrt(p[i])*U) %*% Tinv) %*% X[i,])
    B[,,i]  <- p[i]*(U - (U %*% Tinv) %*% U)
  }
  return((sliceSums(bb) + sliceSums(B))/sum(p))
}


==> anc/supplementary_code/udr_0.3-153/R/fa.R <==
# Perform an M-step update for unconstrained prior covariance (U)
# using factor analysis for the special case when V = I for all
# samples; that is, the model is x ~ N(0,U + I).
update_prior_covariance_unconstrained_fa_iid <- function (X, U, p, ...)
  update_prior_covariance_struct_unconstrained(U,fa_unconstrained(X,U$mat,p))

# This is a more efficient C++ implementation of
# update_prior_covariance_unconstrained_fa_iid. (The C++ version has not yet been
# implemented, so for now we simply call the R implementation.)
update_prior_covariance_unconstrained_fa_iid_rcpp <- function (X, U, p, ...) {
  message("update_prior_covariance_unconstrained_fa_iid_rcpp is not yet ",
          "implemented; using R version instead")
  return(update_prior_covariance_unconstrained_fa_iid(X,U,p,...))
}

# Perform an M-step update for unconstrained prior covariance (U) using factor
# analysis, allowing for different residual variances V among the samples.
update_prior_covariance_unconstrained_fa_notiid <- function (X, U, V, p, ...)
  stop("unconstrained_prior_covariance_unconstrained_fa_notiid is not yet ",
       "implemented")

# This is a more efficient C++ implementation of
# update_prior_covariance_unconstrained_fa_notiid.
update_prior_covariance_unconstrained_fa_notiid_rcpp <- function (X, U, V, p, ...)
  stop("unconstrained_prior_covariance_unconstrained_fa_notiid_rcpp is not ",
       "yet implemented")

# Perform an M-step update for a scaled prior covariance matrix (U) using 
# factor analysis for the special case when V = I for all samples; 
# that is, the model is x ~ N(0,sU + I).
update_prior_covariance_scaled_fa_iid <- function (X, U, p, ...)
  update_prior_covariance_struct_scaled(U,fa_scaled_iid(X,U$U0,U$Q,p,U$s))

# This is a more efficient C++ implementation of
# update_prior_covariance_scaled_fa_iid. (The C++ version has not yet been
# implemented, so for now we simply all the R implementation.)
update_prior_covariance_scaled_fa_iid_rcpp <- function (X, U, p, ...) {
  message("update_prior_covariance_scaled_fa_iid_rcpp is not yet ",
          "implemented; using R version instead")
  return(update_prior_covariance_scaled_fa_iid(X,U,p,...))
}

# Perform an M-step update for a scaled prior covariance (U) using factor
# analysis, allowing for different residual variances V among the samples.
update_prior_covariance_scaled_fa_notiid <- function (X, U, V, p, ...)
  update_prior_covariance_struct_scaled(U,fa_scaled_notiid(X,U$U0,V,U$Q,p,U$s))

# This is a more efficient C++ implementation of
# update_prior_covariance_scaled_fa_notiid. (The C++ version has not yet been
# implemented, so for now we simply all the R implementation.)
update_prior_covariance_scaled_fa_notiid_rcpp <- function (X, U, V, p, ...) {
  message("update_prior_covariance_scaled_fa_notiid_rcpp is not yet ",
          "implemented; using R version instead")
  return(update_prior_covariance_scaled_fa_notiid(X,U,V,p,...))
}

# Perform an M-step update for a rank1 prior covariance matrix U using
# factor analysis for the special case when V = I for all samples;
# that is, the model is x ~ N(0,U + I).
update_prior_covariance_rank1_fa_iid <- function (X, U, p, ...)
  update_prior_covariance_struct_rank1(U,fa_rank1_iid(X,U$vec,p))

# This is a more efficient C++ implementation of
# update_prior_covariance_rank1_fa_iid. (The C++ version has not yet been
# implemented, so for now we simply all the R implementation.)
update_prior_covariance_rank1_fa_iid_rcpp <- function (X, U, p, ...) {
  message("update_prior_covariance_rank1_fa_iid_rcpp is not yet implemented; ",
          "using R version instead")
  return(update_prior_covariance_rank1_fa_iid(X,U,p,...))
}

# Perform an M-step update for a rank1 prior covariance matrix U using
# factor analysis allowing for different residual variances V among
# the samples.
update_prior_covariance_rank1_fa_notiid <- function (X, U, V, p, ...)
  update_prior_covariance_struct_rank1(U,fa_rank1_notiid(X,U$vec,V,p))

# This is a more efficient C++ implementation of
# update_prior_covariance_rank1_fa_notiid. (The C++ version has not yet been
# implemented, so for now we simply all the R implementation.)
update_prior_covariance_rank1_fa_notiid_rcpp <- function (X, U, V, p, ...) {
  message("update_prior_covariance_rank1_fa_notiid_rcpp is not yet ",
          "implemented; using R version instead")
  return(update_prior_covariance_rank1_fa_notiid(X,U,V,p,...))
}

# Perform an M-step update for unconstrained prior covariance matrix U
# using factor analyzer in the special case of V_j = I. (See eq. 74 in
# main writeup.)
# @param X contains observed data of size n \times r.
# @param U the estimate of U in previous iteration
# @param p is a vector of weights
fa_unconstrained <- function(X, U, p) {

  n <- nrow(X)
  r <- nrow(U)

  Q <- get_mat_Q(U)
  d <- ncol(Q)
  
  Sigma <- solve(crossprod(Q) + diag(d))
  bmat  <- X %*% Q %*% Sigma   # n by r matrix
  A     <- crossprod(X,p*bmat) # t(X) %*% (p*bmat)
  B     <- crossprod(bmat,p*bmat) + sum(p)*Sigma
  Q     <- A %*% solve(B)
  # A bias term added to Unew to prevent Unew having eigenvalues all near zero.
  Unew <- tcrossprod(Q) + 1e-8*diag(r) 
  return(Unew)
}

# Perform an M-step update for estimating the scalar for prior
# covariance matrix U0 in the special case of V_j = I. U0 can be
# rank-deficient.
# @param X contains observed data of size n \times r.
# @param U0 A known canonical covariance of size r \times r. 
# @param p is a vector of weights
# @param s is the scalar estimate in previous iteration
# @param r is the rank of U0
fa_scaled_iid<- function(X, U0, Q, p, s){

  n <- nrow(X)
  r <- ncol(Q)
  I <- diag(r)
  mat0 = matrix(0, nrow = ncol(X), ncol = ncol(X))

  if (s == 0 | sum(U0 != mat0) == 0){
    return (s)
  }
  
  Sigma <- solve(crossprod(Q) + I/s)
  bmat  <- X %*% Q %*% Sigma   # n by r matrix to store b_j

  B   <- c()
  trB <- rep(as.numeric(NA),n)  # trace of Bmat 
  for (i in 1:n) {
    B[[i]] <- tcrossprod(bmat[i,]) + Sigma
    trB[i] <- sum(diag(B[[i]]))
  }

  if (r == 1)
    s = sum(p*unlist(B))/sum(p)
  else
    s = sum(trB*p)/(sum(p)*r)
  return(s)
}

# Perform an M-step update for estimating the scalar for prior
# covariance matrix U0 in the general case where V_j can vary for
# different observations. U0 can be rank-deficient.
# @param X contains observed data of size n \times r.
# @param U0 A known canonical covariance of size r \times r. 
# @param V is a 3-d array, in which V[,,j] is the covariance matrix
#   for the jth observation
# @param p is a vector of weights
# @param s is the scalar estimate in previous iteration
# @param r is the rank of U0
fa_scaled_notiid <- function(X, U0, V, Q, p, s){

  n <- nrow(X)
  r <- ncol(Q)
  I <- diag(r)
  mat0 = matrix(0, nrow = ncol(X), ncol = ncol(X))

  if (s == 0 | sum(U0 != mat0) == 0){
    return (s)
  }
  Sigma     <- c()
  V.inverse <- c() 
  VinvQ     <- c()
  b         <- c()
  B         <- c()
  trB       <- rep(as.numeric(NA),n)  # trace of Bmat 
  for (i in 1:n) {
    V.inverse[[i]] <- solve(V[,,i])
    VinvQ[[i]]     <- solve(V[,,i]) %*% Q
    Sigma[[i]] <- solve(crossprod(Q,VinvQ[[i]]) + I/s) # t(Q) %*% VinvQ[[i]])
    b[[i]]     <- crossprod(X[i,], VinvQ[[i]]) %*% Sigma[[i]]
    B[[i]]     <- crossprod(b[[i]]) + Sigma[[i]]
    trB[i]     <- sum(diag(B[[i]]))
  }
  
  if (r == 1)
    s <- sum(p*unlist(B))/sum(p)
  else
    s <- sum(trB*p)/(sum(p)*r)
  return(s)
}

# Perform an M-step update for rank1 prior covariance matrix U 
# using factor analyzer in the special case of V_j = I. 
# @param X contains observed data of size n \times r.
# @param u the estimate of vector that forms the rank1 U in previous iteration
# @param p is a vector of weights
fa_rank1_iid <- function (X, u, p) {
  sigma2 <- drop(1/(1 + crossprod(u)))
  mu     <- sigma2*drop(tcrossprod(u,X))  # length-n vector
  theta  <- mu*p
  eta    <- p*(mu^2 + sigma2)
  u      <- 1/sum(eta) * colSums(theta*X)
  return(u)
}

# Perform an M-step update for a prior rank-1 matrix, allowing for
# residual covariance matrices that differ among the data samples
# (rows of X).
# @param p is a vector of weights
# @param u is a vector
# @param V is a 3-d array, in which V[,,j] is the covariance matrix
# for the jth observation
fa_rank1_notiid<- function (X, u, V, p) {
  n      <- nrow(X)
  m      <- ncol(X)
  sigma2 <- rep(0,n)
  mu     <- rep(0,n)
  uw     <- matrix(0,m,n)
  Vinvw  <- array(0,c(m,m,n))
  for (i in 1:n){
    A          <- solve(V[,,i])
    utA        <- crossprod(u, A)
    sigma2     <- drop(1/(utA %*% u + 1))  # t(u) %*% A
    mu         <- drop(sigma2 * utA %*% X[i,])
    uw[,i]     <- p[i]*mu*A %*% X[i,]
    Vinvw[,,i] <- p[i]*(mu^2 + sigma2)*A
  }
  return(drop(solve(sliceSums(Vinvw),rowSums(uw))))
}


==> anc/supplementary_code/udr_0.3-153/R/likelihood.R <==
#' @title Ultimate Deconvolution Model Likelihoods
#' 
#' @description Compute the log-likelihood for the Ultimate
#' Deconvolution model.
#'
#' @param object An Ultimate Deconvolution model fit. Typically,
#'   this will be an output of \code{\link{ud_init}} or \code{ud_fit}.
#'
#' @param version When \code{version == "R"}, the computations are
#'   performed entirely in R; when \code{version == "Rcpp"}, an Rcpp
#'   implementation is used.
#'
#' @param \dots Additional arguments (unused).
#' 
#' @return A number giving the log-likelihood for the model.
#'
#' @seealso \code{\link{ud_init}}, \code{\link{ud_fit}}
#' 
#' @method logLik ud_fit
#' 
#' @importFrom stats logLik
#'
#' @export
#' 
logLik.ud_fit <- function (object, version = c("Rcpp","R"), ...) {
  version <- match.arg(version)
  if (!(is.list(object) & inherits(object,"ud_fit")))
    stop("Input argument \"object\" should be an object of class \"ud_fit\"")
  out <- loglik_ud(object$X,object$w,object$U,object$V,version)
  class(out) <- "logLik"
  attr(out,"df") <- as.numeric(NA)
  return(out)
}

# Compute the log-likelihood for the Ultimate Deconvolution model.
# Input argument U should either be a list of length k, in which each
# U[[i]]$mat is an m x m matrix, or an m x m x k array. Input argument
# V should either be an m x m matrix, a list of matrices of length n,
# or an m x m x n array, where n is the number of data points.
loglik_ud <- function (X, w, U, V, version = c("Rcpp","R")) {
  version <- match.arg(version)
  
  # Process input arguments U and V as needed.
  if (is.list(U))
    U <- ulist2array(U)
  if (is.list(V))
    V <- list2array(V)

  if (is.matrix(V)) {

    # Compute the likelihood in the case when the residual variance is
    # the same for all samples.
    if (version == "Rcpp")
      y <- loglik_ud_iid_rcpp(X,w,U,V)
    else if (version == "R")
      y <- loglik_ud_iid_helper(X,w,U,V)
  } else {

    # Compute the log-likelihood in the case when the residual
    # variance is not necessarily the same for all samples.
    if (version == "Rcpp")
      y <- loglik_ud_notiid_rcpp(X,w,U,V)
    else if (version == "R")
      y <- loglik_ud_notiid_helper(X,w,U,V)
  }
  return(y)
}

# Compute the log-likelihood when the residual covariance V is the
# same for all samples.
loglik_ud_iid_helper <- function (X, w, U, V) {
  K <- dim(U)[3] # number of mixture components 
  n <- nrow(X)
  loglik_mat = matrix(0, nrow=K, ncol=n)
  for(k in 1:K){
    loglik_mat[k,] <- t(dmvnorm(X,sigma = U[,,k] + V,log = TRUE))
  }
  return(sum(apply(loglik_mat+log(w),2,log_sum_exp)))
}


# Compute the log-likelihood when the residual covariance V is not
# necessarily the same for all samples.
loglik_ud_notiid_helper <- function (X, w, U, V) {
  n <- nrow(X)
  y <- rep(0,n)
  for (i in 1:n)
    y[i] <- ldmvnormmix(X[i,],w,U,V[,,i])
  return(sum(y))
}



# Function to compute log-penalty for one prior covariance in the transformed
# space if the transformation is applied. 
# @param U: prior covariance matrix (in the transformed space). 
# U has to be unconstrained covariance, otherwise makes no sense to penalize.
# @param sigma2: The scalar attached to U.
# @param lambda: the penalty strength.
# @param S0: a positive definite matrix used as the parameter of inverse-Wishart distribution. 
# @param alpha: a tuning parameter used in nuclear norm penalty function. Default of 0.5 is recommended. 
# @param update.type: the type of unconstrained update, either "ted" or "ed"
# @param penalty.type: the type of penalty used, either "nu" or "iw"
compute_penalty <- function(U, sigma2, lambda = 0, S0 = diag(nrow(U)), alpha = 0.5, update.type, penalty.type){
  R = nrow(U)
  if (update.type == "ted"){
    eigenval = eigen(U)$values
    if (penalty.type == "nu"){
      log_penalty = -lambda/2*(alpha*sum(eigenval)/sigma2 + (1-alpha)*sigma2*sum(1/eigenval))
    }else{
      log_penalty = -lambda/2*(sum(log(eigenval))- R*log(sigma2) + sigma2*sum(1/eigenval))
    }
  }
  if (update.type == "ed"){
    log_penalty = ldiwishart(W = U/sigma2, lambda, S0)
  }
  return(log_penalty)
}

# Function to compute penalized log-likelihood.
# @param loglik: the log-likelihood calculated on fitted mixture model.
# @param logplt: log of the penality
compute_loglik_penalized <- function(loglik, logplt){
  loglik_penalized <- loglik + logplt
  return(loglik_penalized)
}


# Compute the log-density of the inverse Wishart at W with n - d - 1
# degrees of freedom and scale matrix n*S, ignoring terms that do not
# depend on X.
ldiwishart <- function (W, n, S){
  return(-n/2*(ldet(W) + tr(S %*% solve(W))))
}


==> anc/supplementary_code/udr_0.3-153/R/misc.R <==
# Convert an n x m x k array into a list of n x m matrices.
array2list <- function (x) {
  k <- dim(x)[3]
  y <- vector("list",k)
  for (i in 1:k)
    y[[i]] <- x[,,i]
  return(y)
}

# Convert a list of n x m matrices to an n x m x k array.
list2array <- function (x) {
  n <- nrow(x[[1]])
  m <- ncol(x[[1]])
  k <- length(x)
  return(array(simplify2array(x),c(n,m,k)))
}

# Convert a list of m x m prior covariance matrices ("U" matrices) to
# an m x m x k array, In the input, the m x m matrices are stored in
# x[[i]]$mat for each list element i.
ulist2array <- function (x)
  list2array(lapply(x,function (e) "[["(e,"mat")))

# Returns TRUE if and only if the matrix is (symmetric) positive
# semi-definite.
issemidef <- function (X, minval = -1e-8)
  all(eigen(X)$values > minval)

# For symmetric matrix X, return the matrix Y that is "closest" to X
# but also positive definite. By "closest", we mean that X - Y has the
# smallest Frobenius norm possible. See Nocedal & Wright (2006),
# p. 50, for background.
makeposdef <- function (X, minval = 1e-8) {
  out <- eigen(X)
  d <- out$values
  if (all(d > minval))
    return(X)
  else {
    d <- pmax(d,minval)
    return(tcrossprod(out$vectors %*% diag(sqrt(d))))
  }
}
  
# For symmetric semi-definite matrix X, return u such that
# tcrossprod(u) is the nearest rank-1 matrix.
getrank1 <- function (X) {
  out <- eigen(X)
  return(with(out,sqrt(values[1]) * vectors[,1]))
}
                    
# Function to calculate matrix Q where U=QQ^T when U is rank-deficient. 
# @param U is the rank-deficient matrix to decompose
# @param r is the rank of U.
get_mat_Q <- function (U, minval = 1e-8) {
  evd <- eigen(U)
  r   <- sum(evd$values > minval)
  mat <- evd$vectors[,1:r] %*% (sqrt(evd$values[1:r]) * diag(r))
  return(mat)
}

# Return a matrix containing the sums over the "slices".
sliceSums <- function (x)
  rowSums(x,dims = 2)

# Find the n x n matrix U + I that best approximates T satisfying the
# constraint that U is positive definite. This is achieved by setting
# any eigenvalues of T less than 1 to 1 + minval, or, equivalently,
# setting any eigenvalues of U less than zero to be minval. The output
# is a positive definite matrix, U. When r < n, U is additionally
# constrained so that at most r of its eigenvalues are positive.
shrink_cov <- function (T, minval = 0, r = nrow(T)) {
  n <- nrow(T)
  r <- min(r,n)
  out <- eigen(T)
  d <- out$values
  d <- pmax(d-1,minval)
  if (r < n)
    d[seq(r+1,n)] <- minval
  return(tcrossprod(out$vectors %*% diag(sqrt(d))))
}

# Output y = x/sum(x), but take care of the special case when all the
# entries are zero, in which case return the vector of all 1/n, where
# n = length(x).
safenormalize <- function (x) {
  n <- length(x)
  if (sum(x) <= 0)
    y <- rep(1/n,n)
  else
    y <- x/sum(x)
  return(y)
}

# Compute the softmax of each row of W in a way that guards against
# numerical underflow or overflow. The return value is a matrix of the
# same dimension in which the entries in each row sum to 1.
softmax <- function (W) {
  a <- apply(W,1,max)
  W <- exp(W - a)
  return(W/rowSums(W))
}

# Compute mixture of normals log-density in a numerically stable
# way. Specifically, this function should return the same result as
#
#  k <- length(w)
#  log(sum(sapply(1:k,function (i) w[i] * dmvnorm(x,sigma = U[,,i] + V))))
#
# except that the computation is done in a more numerically stable
# way.
#
#' @importFrom mvtnorm dmvnorm
ldmvnormmix <- function (x, w, U, V) {
  n <- length(w)
  y <- rep(0,n)
  for (i in 1:n)
    y[i] <- log(w[i]) + dmvnorm(x,sigma = U[,,i] + V,log = TRUE)
  return(log_sum_exp(y))
}

# Compute log(sum(exp(x))) in a numerically stable way.
log_sum_exp <- function (x) {
  a <- max(x)
  return(log(sum(exp(x - a))) + a)
}

# Randomly generate an m x m symmetric rank-1 matrix.
#
#' @importFrom stats rnorm
sim_rank1 <- function (m)
  tcrossprod(rnorm(m))

# Randomly generate an m x m (unconstrained) symmetric matrix.
#
#' @importFrom stats rWishart
sim_unconstrained <- function (m)
  drop(rWishart(1,max(4,m),diag(m)))


# Compute the log-determinant of matrix A.
ldet <- function (A)
  as.numeric(determinant(A,logarithm = TRUE)$modulus)

# Compute trace of matrix A.
tr <- function (A)
  sum(diag(A))


==> anc/supplementary_code/udr_0.3-153/R/posterior.R <==
#' @rdname ud_fit_advanced
#'
#' @title Low-Level Interface for Fitting Ultimate Deconvolution Models
#' 
#' @description These functions allow for more fine-grained fitting of
#' Ultimate Deconvolution models. Only minimal argument checking is
#' performed and this interface should only be used by experienced
#' users.
#'
#' @details \code{compute_posterior_probs} returns the matrix of
#' posterior mixture assignment probabilities ("responsibilities")
#' given current estimates of the model parameters. This implements
#' the E step in the EM algorithm.
#'
#' \code{update_mixture_weights} performs an M-step update for the
#' mixture weights in the mixture prior (or no update if \code{update
#' = "none"}).
#'
#' \code{update_resid_covariance} performs an M-step update for the
#' residual covariance matrix, V (or no update if \code{update = "none"}).
#'
#' \code{assign_prior_covariance_updates} determine the functions for
#' updating the prior covariance matrices based on the the covariance
#' matrix types and the control settings. The \code{"covupdates"}
#' return value is a character vector with one entry for each prior
#' covariance matrix.
#' 
#' \code{update_prior_covariances} performs an M-step update for all
#' the prior covariance matrices, U.
#'
#' @param fit An Ultimate Deconvolution model fit. Typically,
#'   this will be an output of \code{\link{ud_init}} or \code{ud_fit}.
#'
#' @param version When \code{version = "R"}, the R-only
#'   implementation is used; when \code{version = "Rcpp"}, the more
#'   efficient C++ implementation is used.
#' 
#' @return All functions except \code{assign_prior_covariance_updates}
#'   return an Ultimate Deconvolution model fit; see
#'   \code{\link{ud_fit}} for details.
#'
#' @seealso \code{\link{ud_init}}, \code{\link{ud_fit}}
#' 
#' @examples
#' # Simulate data from a UD model.
#' set.seed(1)
#' n <- 4000
#' V <- rbind(c(0.8,0.2),
#'            c(0.2,1.5))
#' U <- list(none   = rbind(c(0,0),
#'                          c(0,0)),
#'           shared = rbind(c(1.0,0.9),
#'                          c(0.9,1.0)),
#'           only1  = rbind(c(1,0),
#'                          c(0,0)),
#'           only2  = rbind(c(0,0),
#'                          c(0,1)))
#' w <- c(0.8,0.1,0.075,0.025)
#' rownames(V) <- c("d1","d2")
#' colnames(V) <- c("d1","d2")
#' X <- simulate_ud_data(n,w,U,V)
#' 
#' # Perform 4 EM updates.
#' fit1 <- ud_init(X)
#' fit1 <- ud_fit(fit1,control = list(maxiter = 4))
#'
#' # Update the responsibilities matrix.
#' fit2 <- compute_posterior_probs(fit1)
#'
#' # Update the mixture weights.
#' fit2 <- update_mixture_weights(fit2)
#'
#' # Update the residual covariance, V.
#' fit2 <- update_resid_covariance(fit2)
#'
#' # Update the prior covariance matrices, U, using the defaults.
#' fit2 <- update_prior_covariances(fit2)
#'
#' # Update only the unconstrained prior covariance matrices using the
#' # truncated eigenvalue decomposition ("ted") algorithm.
#' control <- list(scaled.update = "none",rank1.update = "none",
#'                 unconstrained.update = "ted")
#' updates <- assign_prior_covariance_updates(fit2,control)$covupdates
#' fit2 <- update_prior_covariances(fit2,updates)
#' 
#' # Compute the new log-likelihood and compare the old one.
#' print(logLik(fit1),digits = 8)
#' print(logLik(fit2),digits = 8)
#' 
#' @keywords internal
#' 
#' @export
#' 
compute_posterior_probs <- function (fit, version = c("Rcpp","R")) {
  version <- match.arg(version)
  
  # Check input argument "fit".
  if (!(is.list(fit) & inherits(fit,"ud_fit")))
    stop("Input argument \"fit\" should be an object of class \"ud_fit\"")
  
  # Get the prior (U) and residual (V) covariance matrices.
  U <- ulist2array(fit$U)
  V <- fit$V
  if (is.list(V))
    V <- list2array(V)

  # Compute the responsibilities matrix.
  if (is.matrix(V)) {

    # Perform the computations for the special case when the same
    # residual variance is used for all samples.
     if (version == "R")
      fit$P <- compute_posterior_probs_iid(fit$X,fit$w,U,V)
    else if (version == "Rcpp")
      fit$P <- compute_posterior_probs_iid_rcpp(fit$X,fit$w,U,V)
  } else {
      
    # Perform the computations for the more general case when the
    # residual variance is not necessarily the same for all samples.
    if (version == "R")
      fit$P <- compute_posterior_probs_notiid(fit$X,fit$w,U,V)
    else if (version == "Rcpp")
      fit$P <- compute_posterior_probs_notiid_rcpp(fit$X,fit$w,U,V)
  }

  # Add row and column names to the responsibilities matrix.
  rownames(fit$P) <- rownames(fit$X)
  colnames(fit$P) <- names(fit$U)

  # Output the updated fit.
  return(fit)
}

# This implements the calculations for compute_posterior_probs for the
# special case when the same residual covariance matrix is used for
# all samples.
#
#' @importFrom mvtnorm dmvnorm
compute_posterior_probs_iid <- function (X, w, U, V) {
      
  # Get the number of samples (n) and the number of components in the
  # mixture prior (k).
  n <- nrow(X)
  k <- length(w)

  # Compute the log-probabilities, stored in an n x k matrix.
  P <- matrix(0,n,k)
  for (j in 1:k)
    P[,j] = log(w[j]) + dmvnorm(X,sigma = V + U[,,j],log = TRUE)

  # Normalize the probabilities so that each row of P sums to 1.
  return(softmax(P))
}

# This implements the calculations for compute_posterior_probs for the
# more general case when the residual covariances are not necessaily
# the same for all samples.
#
#' @importFrom mvtnorm dmvnorm
compute_posterior_probs_notiid <- function (X, w, U, V) {
      
  # Get the number of samples (n) and the number of components in the
  # mixture prior (k).
  n <- nrow(X)
  k <- length(w)

  # Compute the log-probabilities, stored in an n x k matrix.
  P <- matrix(0,n,k)
  for (i in 1:n)
    for (j in 1:k)
      P[i,j] = log(w[j]) + dmvnorm(X[i,],sigma = V[,,i] + U[,,j],log = TRUE)

  # Normalize the probabilities so that each row of P sums to 1.
  return(softmax(P))
}

# Suppose x is drawn from a multivariate normal distribution with mean
# z and covariance V, and z is drawn from a mixture of multivariate
# normals, each with zero mean, covariance U[,,i] and weight w[i].
# Return the posterior mean (mu1) and covariance (S1) of z. Note that
# input w1 must be the vector of *posterior* mixture weights (see
# compute_posterior_probs).
compute_posterior_mvtnorm_mix <- function (x, w1, U, V) {
  m   <- length(x)
  k   <- length(w1)
  mu1 <- rep(0,m)
  S1  <- matrix(0,m,m)
  for (i in 1:k) {
    out <- compute_posterior_mvtnorm(x,U[,,i],V)
    mu1 <- mu1 + w1[i] * out$mu1
    S1  <- S1 + w1[i] * (out$S1 + tcrossprod(out$mu1))
  }
  S1 <- S1 - tcrossprod(mu1)
  return(list(mu1 = mu1,S1 = S1))
}

# Suppose x is drawn from a multivariate normal distribution with mean
# z and covariance V, and z is drawn from a multivariate normal
# distribution with mean zero and covariance U. Return the posterior
# mean (mu) and covariance (S1) of z. These calculations will only
# work if V is positive definite (invertible).
compute_posterior_mvtnorm <- function (x, U, V) {
  m   <- length(x)
  S1  <- solve(U %*% solve(V) + diag(m)) %*% U
  mu1 <- drop(S1 %*% solve(V,x))
  return(list(mu1 = mu1,S1 = S1))
}



==> anc/supplementary_code/udr_0.3-153/R/prior_covariance_struct.R <==
# Initialize the data structure for a scaled prior covariance matrix.
create_prior_covariance_struct_scaled <- function (X, U, s = 1) {
  rownames(U) <- colnames(X)
  colnames(U) <- colnames(X)
  Q <- get_mat_Q(U)
  U <- list(s = s, U0 = U, mat = U, Q = Q)
  attr(U,"covtype") <- "scaled"
  return(U)
}

# Initialize the data structure for a rank-1 prior covariance matrix.
create_prior_covariance_struct_rank1  <- function (X, U) {
  u <- getrank1(U)
  U <- list(vec = u,mat = tcrossprod(u))
  names(U$vec)    <- colnames(X)
  rownames(U$mat) <- colnames(X)
  colnames(U$mat) <- colnames(X)
  attr(U,"covtype") <- "rank1"
  return(U)
}

# Initialize the data structure for an unconstrained prior covariance
# matrix.
create_prior_covariance_struct_unconstrained <- function (X, U, s = 1) {
  rownames(U) <- colnames(X)
  colnames(U) <- colnames(X)
  U <- list(s = s, mat = U)
  attr(U,"covtype") <- "unconstrained"
  return(U)
}

# Update the data structure for a scaled prior covariance matrix.
# Input "U" is the current data structure, and "s" is the new estimate
# of the scaling factor. This function is used in the
# update_prior_covariance_scaled_* functions.
update_prior_covariance_struct_scaled <- function (U, s) {
  U$s   <- s
  U$mat <- s * U$U0
  return(U)
}

# Update the data structure for a rank-1 prior covariance matrix.
# Input "U" is the current data structure, and "vec" is a vector
# containing the new estimates, such that the new rank-1 matrix is
# tcrossprod(vec). This function is used in the
# update_prior_covariance_rank1_* functions.
update_prior_covariance_struct_rank1 <- function (U, vec) {
  mat           <- tcrossprod(vec)
  names(vec)    <- names(U$vec)
  rownames(mat) <- rownames(U$mat)
  colnames(mat) <- colnames(U$mat)
  U$vec         <- vec
  U$mat         <- mat
  return(U)
}

# Update the data structure for an unconstrained prior covariance
# matrix. Input "U" is the current data structure, and "mat" is the
# newly estimated matrix. This function is used in the
# update_prior_covariance_unconstrained_* functions.
update_prior_covariance_struct_unconstrained <- function (U, mat, s = 1) {
  rownames(mat) <- rownames(U$mat)
  colnames(mat) <- colnames(U$mat)
  U$mat <- mat
  U$s <- s
  return(U)
}

# If Cov(x) = U, then cov(y) = t(A)*U*A, where y = t(A)*x. This
# function applies the affine transformation y = a*x to the prior
# covariance matrix U in which U is a scaled matrix.
transform_prior_covariance_struct_scaled <- function (U, A) {
  x <- rownames(U$U0)
  U$U0 <- t(A) %*% U$U0 %*% A
  U$mat <- U$s * U$U0
  U$Q <- get_mat_Q(U$U0)
  rownames(U$U0)  <- x
  colnames(U$U0)  <- x
  rownames(U$mat) <- x
  colnames(U$mat) <- x
  return(U)
}

# If Cov(x) = U, then cov(y) = t(A)*U*A, where y = t(A)*x. This
# function applies the affine transformation y = a*x to the prior
# covariance matrix U in which U is a rank-1 unconstrained matrix.
transform_prior_covariance_struct_rank1 <- function (U, A) {
  x <- names(U$vec)
  U$vec <- drop(crossprod(A,U$vec))
  U$mat <- tcrossprod(U$vec)
  names(U$vec)    <- x
  rownames(U$mat) <- x
  colnames(U$mat) <- x
  return(U)
}

# If Cov(x) = U, then cov(y) = t(A)*U*A, where y = t(A)*x. This
# function applies the affine transformation y = a*x to the prior
# covariance matrix U in which U is an unconstrained matrix.
transform_prior_covariance_struct_unconstrained <- function (U, A) {
  x <- rownames(U$mat)
  U$mat <- t(A) %*% U$mat %*% A
  rownames(U$mat) <- x
  colnames(U$mat) <- x
  return(U)
}


==> anc/supplementary_code/udr_0.3-153/R/scaled_em.R <==
# Perform an M-step update for a scaled prior covariance (U) by
# directly maximizing the log-likelihood, for the special case when V
# = I for all samples; that is, the model is x ~ N(0,sU + I).
update_prior_covariance_scaled_em_iid <- function (X, U, p, ...)
  update_prior_covariance_struct_scaled(U, em_scaled_iid(X,U$U0,p,minval = 0))

# This is a more efficient C++ implementation of
# update_prior_covariance_scaled_em_iid. (The C++ version has not yet been
# implemented, so for now we simply call the R implementation.)
update_prior_covariance_scaled_em_iid_rcpp <- function (X, U, p, ...) {
  message("update_prior_covariance_scaled_em_iid_rcpp is not yet ",
          "implemented; using R version instead")
  return(update_prior_covariance_scaled_em_iid(X,U,p,...))
}

# Perform an M-step update for a scaled prior covariance (U) by
# directly maximizing the log-likelihood, allowing for different
# residual variances V among the samples.
update_prior_covariance_scaled_em_notiid <- function (X, U, V, p, ...)
  update_prior_covariance_struct_scaled(U, em_scaled_notiid(X,U$U0,V,p,U$s))

# This is a more efficient C++ implementation of
# update_prior_covariance_scaled_em_notiid. (The C++ version has not
# yet been implemented, so for now we simply call the R
# implementation.)
update_prior_covariance_scaled_em_notiid_rcpp <- function (X, U, V, p, ...) {
  message("update_prior_covariance_scaled_em_notiid_rcpp is not yet ",
          "implemented; using R version instead")
  return(update_prior_covariance_scaled_em_notiid(X,U,V,p,...))
}

# Update the scaling factor for a prior canonical covariance (U)
# matrix in iid case.
# @param U0 A (fixed) covariance matrix.
# @param V A covariance matrix.
# @return A scalar
#
#' @importFrom stats uniroot
em_scaled_iid <- function (X, U, p, minval) {
  evd      <- eigen(U)
  lambdas  <- ifelse(evd$values < minval,minval,evd$values)
  Y        <- t(X %*% evd$vectors)
  dev_zero <- grad_loglik_scaled_iid(0,p,Y,lambdas) 
  if (dev_zero <= 0)
    return(0)
  else
    return(uniroot(function(s) grad_loglik_scaled_iid(s,p,Y,lambdas),
                   c(0,1e6))$root)
}

# Update the scaling factor for a prior canonical covariance (U)
# matrix in non-iid case.
#
#' @importFrom stats optim
em_scaled_notiid <- function (X, U, V, p, s)
  optim(par = 10,fn = weighted_loglik_negative,gr = grad_loglik_scaled_notiid,
        X = X,U = U,V = V,p = p,method = "L-BFGS-B",lower = 0,upper = 1e6)$par

# Function to calculate the gradient in scaled-EM model in iid case. 
# @param s The scaling factor we aim to search for
# @param p Vector of weights.
# @param Y The transformed data
# @param lambdas Eigenvalues of U.
# @return A function of the scalar s.
grad_loglik_scaled_iid <- function (s, p, Y, lambdas)
  sum(p*apply(Y,2,function(y) sum(lambdas*y^2/((s*lambdas + 1)^2)) -
              sum(lambdas/(s*lambdas + 1))))

# Function to calculate the negative weighted loglikelihood 
# for optim() in non-iid case. 
# @return A function of the scalar s.
#
#' @importFrom mvtnorm dmvnorm
weighted_loglik_negative <- function(s, X, U, V, p) {
  weighted_logliks <- 0
  n <- nrow(X)
  for (i in 1:n)
    weighted_logliks <- weighted_logliks +
                        p[i] * dmvnorm(X[i,],sigma = s*U + V[,,i],log = TRUE)
  return(-weighted_logliks)
}

# Function to calculate the gradient of negative weighted log-likelihood
# in scaled-EM model in non-iid case for optim(). 
# @return A function of the scalar s.
grad_loglik_scaled_notiid <- function (s, X, U, V, p) {
  m <- ncol(U)
  n <- nrow(X)
  B <- array(0,dim = c(m,m,n))
  Y <- matrix(0,n,m)
  for (i in 1:n) {
    B[,,i] <- solve(s*U + V[,,i])
    Y[i, ] <- t(X[i,]) %*% B[,,i] 
  }
  Yw       <- sqrt(p) * Y
  trsum    <- sum(diag(sliceSums(B*p) %*% U))
  gradient <- -trsum + sum(diag(Yw %*% U %*% t(Yw)))
  return(-gradient)
}


==> anc/supplementary_code/udr_0.3-153/R/summary.R <==
#' @title Summarize Ultimate Deconvolution Fit
#'
#' @description \code{summary} method for the \dQuote{ud_fit} class.
#'
#' @param object An object of class \dQuote{ud_fit}, usually the
#'   result of calling function \code{link{ud_fit}}.
#'  
#' @param \dots Additional arguments passed to the generic \code{summary}
#'   or \code{print.summary} method.
#' 
#' @method summary ud_fit
#'
#' @return \code{summary.ud_fit} returns a list of statistics
#'   summarizing the model fit.
#' 
#' @export
#'
summary.ud_fit <- function (object, ...) {
  covtypes <- sapply(object$U,function (x) attr(x,"covtype"))
  out <- list(n               = nrow(object$X),
              m               = ncol(object$X),
              iid             = is.matrix(object$V),
              n_scaled        = sum(covtypes == "scaled"),
              n_rank1         = sum(covtypes == "rank1"),
              n_unconstrained = sum(covtypes == "unconstrained"),
              loglik          = object$loglik,
              numiter         = nrow(object$progress))
  class(out) <- c("summary.ud_fit","list")
  return(out)
}

#' @rdname summary.ud_fit
#'
#' @method print summary.ud_fit
#' 
#' @param x An object of class \dQuote{summary.ud_fit}, usually the
#'   result of a call to \code{summary.ud_fit}.
#'
#' @export
#' 
print.summary.ud_fit <- function (x, ...) {
  cat("Model overview:\n")
  cat(sprintf("  Number of data points: %d\n",x$n))
  cat(sprintf("  Dimension of data points: %d\n",x$m))
  if (x$iid)
    cat("Data points are i.i.d. (same V)\n")
  else
    cat("Data points are not i.i.d. (different Vs)\n")
  cat(sprintf("  Number of scaled prior covariances: %d\n",x$n_scaled))
  cat(sprintf("  Number of rank-1 prior covariances: %d\n",x$n_rank1))
  cat(sprintf("  Number of unconstrained prior covariances: %d\n",
              x$n_unconstrained))
  cat(sprintf("Evaluation of fit (%d updates performed):\n",x$numiter))
  cat(sprintf("  Log-likelihood: %+0.12e\n",x$loglik))
  return(invisible(x))
}


==> anc/supplementary_code/udr_0.3-153/R/ted.R <==
# Perform an M-step update for a prior covariance matrix U using the
# "eigenvalue truncation" technique described in Won et al
# (2013). Note that input U is not used, and is included only for
# consistency with the other update functions.
update_prior_covariance_unconstrained_ted_iid <- function (X, U, p,
                                                           minval = 0, lambda, penalty.type, ...){
  if (lambda == 0){
    return(update_prior_covariance_struct_unconstrained(U, ted(X,p,minval), s = 1))
  }
  else{
    S <- get_S(X, p)
    # Update U and store penalized eigenvalues
    if (penalty.type == "nu"){
      res <- ted_penalized_nu(X, S, p, lambda, alpha = 0.5, U$s) 
      sigma2 <- get_sigma2_nu(alpha = 0.5, res$shrinked_eigenval)
    }
    if (penalty.type == "iw"){
      res <- ted_penalized_iw(X, S, p, lambda, U$s)
      sigma2 <- get_sigma2_iw(res$shrinked_eigenval)
    }
  return(update_prior_covariance_struct_unconstrained(U, res$U, sigma2))
  }
}
  

# This is a more efficient C++ implementation of 
# update_prior_covariance_unconstrained_ted_iid.
update_prior_covariance_unconstrained_ted_iid_rcpp <-
  function (X, U, p, minval = 0, ...)
  update_prior_covariance_struct_unconstrained(U,ted_rcpp(X,p,minval,
                                                          r = ncol(X)))

# Perform an M-step update for a rank-1 prior covariance matrix U
# using the "eigenvalue truncation" technique. Note that input U is
# not used, and is included only for consistency with the other update
# functions.
update_prior_covariance_rank1_ted_iid <- function (X, U, p, minval = 0, ...)
  update_prior_covariance_struct_rank1(U,getrank1(ted(X,p,minval = minval,
                                                      r = 1)))

# This is a more efficient C++ implementation of
# update_prior_covariance_rank1_ted_iid.
update_prior_covariance_rank1_ted_iid_rcpp <- function (X, U, p, minval = 0,
                                                        ...)
  update_prior_covariance_struct_rank1(U,getrank1(ted_rcpp(X,p,minval = minval,
                                                           r = 1)))

# These functions are defined only to provide more informative error
# messages.
update_prior_covariance_ted_invalid <- function()
  stop("control$unconstrained.update = \"ted\" does not work for case when ",
       "data points are not i.i.d. (different Vs)")
update_prior_covariance_rank1_ted_notiid              <- function (X,U,V,p,...)
  update_prior_covariance_ted_invalid()
update_prior_covariance_rank1_ted_notiid_rcpp         <- function (X,U,V,p,...)
  update_prior_covariance_ted_invalid()
update_prior_covariance_unconstrained_ted_notiid      <- function (X,U,V,p,...)
  update_prior_covariance_ted_invalid()
update_prior_covariance_unconstrained_ted_notiid_rcpp <- function (X,U,V,p,...)
  update_prior_covariance_ted_invalid()

# Perform an M-step update for a prior covariance matrix U using the
# "eigenvalue truncation" technique described in Won et al (2013).
# (This update can also be viewed as computing maximum-likelihood
# estimates of the parameters in the probabilistic PCA model.) Input p
# is a vector of weights associated with the rows of X. Input r
# specifies an optional constraint on U; when r < n, where U is an n x
# n matrix, at most r of the eigenvalues are positive in the updated
# matrix.
ted <- function (X, p, minval = 0, r = ncol(X)) {
    
  # Account for the weights by scaling the rows of X.
  T <- crossprod(sqrt(safenormalize(p))*X)
  
  # Find U maximizing the likelihood under the model x ~ N(0,U + I),
  # subject to U being a symmetric positive definite (s.p.d.) matrix,
  # and with the additional constraint that at most r of its
  # eigenvalues are positive.
  return(shrink_cov(T,minval,r))
}




# The following functions implement nuclear norm penalty to covariance
# estimation under scaled model, x_j ~ N(0, \sigma^2\tilde U + I).
# The nuclear norm penalty is specified on \tilde{U}.

# Function to compute the negative of objective function to be minimized. 
# @param val: the ith eigenvalue that we want to solve for
# @param d: the ith eigenvalue of weighted empirical covariance matrix.
# @param p: the weight vector for a component
# @param lambda: the strength of penalty
# @param alpha: control the trade-off between the two nuclear norm terms.
# @param sigma2: the scalar on U.
loglik_neg_per_eigenval_nu <- function(val, p, d, lambda, alpha, sigma2){
  obj = sum(p)*log(val+1) + sum(p)*d/(val + 1) + lambda * (alpha/sigma2*val+(1-alpha)*sigma2/val)
  return(obj/2)
}

# Function to calculate the partial derivative w.r.t. one eigenvalue
# of U. See equation (80) in https://www.overleaf.com/read/vrgwpskkhbpj.
# @param val: the ith eigenvalue that we want to solve for
# @param d: the ith eigenvalue of weighted empirical covariance matrix.
# @param p: the weight vector for a component
# @param lambda: the strength of penalty
# @param alpha: control the trade-off between the two nuclear norm terms.
# @param sigma2: the scalar on U.
grad_loglik_per_eigenval_nu <- function(val, p, d, lambda, alpha, sigma2){
  grad = sum(p)/(val+1)-sum(p)*d/(val+1)^2+lambda*alpha/sigma2-lambda*(1-alpha)*sigma2/val^2
  return(grad)
}


# Function to regularize U by nuclear penalty from Chi and Lange (2014).
# Here I assume V_j = I.
# @param X: data matrix of size $n$ by $R$.
# @param S: weighted empirical covariance matrix
# @param p: a vector of size $n$, containing the posterior weight for a certain 
# component for each observation. 
# @param lambda: the strength of penalty
# @param alpha: a number that controls the trade-off between the two nuclear norm terms.
# @param sigma2: the scalar on U.
#
#' @importFrom stats optim
ted_penalized_nu <- function(X, S, p, lambda, alpha, sigma2){
  n = nrow(X)
  m = ncol(X)
  evd = eigen(S)
  d = evd$values
  eigenval = rep(0, m)
  for (i in 1:m){
    eigenval[i] = optim(par = 1, fn = loglik_neg_per_eigenval_nu, gr = grad_loglik_per_eigenval_nu,
                        p, d[i], lambda, alpha, sigma2, method = "L-BFGS-B", lower = 1e-8, upper = 1e6)$par
  }
  U = evd$vectors %*% diag(eigenval) %*% t(evd$vectors)
  return(list(U = U, shrinked_eigenval = eigenval))
}

# Function to update sigma2 in M-step optimization given 
# all the eigenvalues of U. See eq.(82) in the writeup. 
# @param alpha: a number that controls the trade-off between the two nuclear norm terms.
# @param eigenvals: the eigenvalues of U.
get_sigma2_nu = function(alpha, eigenvals){
  sigma2 = alpha/(1-alpha)*sum(eigenvals)/(sum(1/eigenvals))
  sigma2 = sqrt(sigma2)
  return(sigma2)
}

# Function to calculate weighted empirical covariance matrix. Each data point 
# is weighted by its posterior weight for a certain component.
# @param X: data matrix of size $n$ by $R$.
# @param p: a vector of size $n$, containing the posterior weight for a certain 
# component for each observation. 
get_S = function(X, p){
  S = crossprod(sqrt(p)*X)/sum(p) 
  return(S)
}


# Function to calculate the partial derivative in IW penalty, w.r.t. one eigenvalue
# of U. See (8.70) in udr paper: https://www.overleaf.com/read/vdnzcbpgmgck
# @param val: the ith eigenvalue that we want to solve for
# @param d: the ith eigenvalue of weighted empirical covariance matrix.
# @param p: the weight vector for a component
# @param lambda: the strength of penalty
# @param sigma2: the scalar on U.
grad_loglik_per_eigenval_scaled_iw <- function(val, p, d, lambda, sigma2){
  grad = sum(p)/(val+1)-sum(p)*d/(val+1)^2+lambda*(1/val-sigma2/(val^2))
  return(grad)
}

# IW penalty: the negative of objective function to be minimized. 
# @param val: the ith eigenvalue that we want to solve for
# @param d: the ith eigenvalue of weighted empirical covariance matrix.
# @param p: the weight vector for a component
# @param lambda: the strength of penalty
# @param sigma2: the scalar on U.
loglik_neg_per_eigenval_scaled_iw <- function(val, p, d, lambda, sigma2){
  obj = sum(p)*log(val+1) + sum(p)*d/(val + 1) + lambda * (log(val)+sigma2/val)
  return(obj/2)
}

# IW penalty: function to update sigma2 in M-step optimization given 
# all the eigenvalues of U. See eq.(8.72) in the udr paper Appendix. 
# @param eigenvals: the eigenvalues of U.
get_sigma2_iw = function(eigenvals){
  R = length(eigenvals)
  sigma2 = R/sum(1/eigenvals)
  return(sigma2)
}

# Function to regularize U by IW penalty. Here I assume V_j = I.
# @param X: data matrix of size $n$ by $R$.
# @param S: weighted empirical covariance matrix
# @param p: a vector of size $n$, containing the posterior weight for a certain 
# component for each observation. 
# @param lambda: the strength of penalty
# @param sigma2: the scalar on U.
#
#' @importFrom stats optim
ted_penalized_iw <- function(X, S, p, lambda, sigma2){
  n = nrow(X)
  m = ncol(X)
  evd = eigen(S)
  d = evd$values
  eigenval = rep(0, m)
  for (i in 1:m){
    eigenval[i] = optim(par = 1, fn = loglik_neg_per_eigenval_scaled_iw, gr = grad_loglik_per_eigenval_scaled_iw,
                        p, d[i], lambda, sigma2, method = "L-BFGS-B", lower = 1e-8, upper = 1e6)$par
  }
  U = evd$vectors %*% diag(eigenval) %*% t(evd$vectors)
  return(list(U = U, shrinked_eigenval = eigenval))
}



==> anc/supplementary_code/udr_0.3-153/R/ud_autocv.R <==

# Function to perform n-fold cross-validation
# @param X: n by R data matrix
# @param V: R by R residual covariance matrix
# @param nfold: An integer, the number of folds used in CV. 
# @param n_unconstrained: An integer, the number of unconstrained matrix to fit
# @param n_rank1: An integer, the number of rank_rank1 matrix to fit
cv_single_model = function(X, V, nfold, n_unconstrained, n_rank1, control, verbose){
  
  n = nrow(X)
  size = round(n / nfold)
  loglik.test = rep(NA, nfold)
  fit_by_fold = c()
  
    # split data
  for (i in 1:nfold){
    start = 1+(i-1)*size
    end = ifelse(i==nfold, n, i*size)
    X.test = X[start:end, ]
    X.train = X[-c(start:end), ]
    
    # fit model 
    fit1 <- ud_init(X.train, n_unconstrained = n_unconstrained, n_rank1 = n_rank1, U_scaled = NULL, V = V)
    fit2 <- ud_fit(fit1, control = list(unconstrained.update = control$unconstrained.update, rank1.update = control$rank1.update,
                                       resid.update = control$resid.update, maxiter = control$maxiter, tol = control$tol), verbose = verbose)
    
    U <- lapply(fit2$U,function (e) "[["(e,"mat"))
    U <- simplify2array(U)
    loglik.test[i] <- loglik_ud(X.test, fit2$w, U, fit2$V)
    fit_by_fold[[i]] = fit2
  }
  return(list(fit_by_fold = fit_by_fold, avg.loglik = mean(loglik.test)/size))
}


# Function to select best k components by cross-validation. At least, one of k_unconstrained and k_rank1 
# should be specified by the user. 
# @param X: n by R data matrix
# @param V: residual covariance matrix
# @param nfold: An integer, the number of folds used in CV. 
# @param k_unconstrained: An integer or a vector of integers specifying the number of
# unconstrained components to experiment with.
# @param k_rank1: An integer or a vector of integers specifying the number of
# rank1 components to experiment with. 
# @export
ud_fit_cv = function(X, V, nfold, k_unconstrained = 0, k_rank1= 0, control=list(), verbose){
  
  if (length(k_unconstrained) == 1 & length(k_rank1) == 1)
    if (k_unconstrained == 0 & k_rank1 == 0)
      stop("At least \"k_unconstrained\" or \"k_rank1\" has to be specified")
  
  if ((length(k_unconstrained) > 1) & (length(k_rank1) > 1))
    if (length(k_unconstrained) != length(k_rank1))
      stop("\"k_unconstrained\" and \"k_rank1\" should have the same length if they are both vectors")
  
  k = max(length(k_unconstrained), length(k_rank1))
  
  avg_logliks = c(-Inf, rep(NA, k)) # store average loglikelihood under each scenario
  fit_all = c() # store fit object
  kmat = matrix(0, nrow = 2, ncol = k) # store the values of k_unconstrained and k_rank1 under each evaluated scenario
  rownames(kmat) = c("k_unconstrained", "k_rank1")
  
  control <- modifyList(ud_fit_control_default(),control,keep.null = TRUE)
 
  # Perform CV on different k and evaluate if average log-likelihood 
  # increases. Early stop is available if og-likelihood decreases.
  for (i in 1:k){
    n_unconstrained = ifelse(i > length(k_unconstrained), k_unconstrained, k_unconstrained[i])
    n_rank1 = ifelse(i > length(k_rank1), k_rank1, k_rank1[i])
    kmat[,i] = c(n_unconstrained, n_rank1) # store n_unconstrained and n_rank1 in curr iteration
    
    # Perform CV
    res = cv_single_model(X, V, nfold, n_unconstrained, n_rank1, control, verbose)
    # store results
    avg_logliks[i+1]= res$avg.loglik
    fit_all[[i]] = res$fit_by_fold

    diff = avg_logliks[i+1] - avg_logliks[i] # compare average loglik between curr iter and previous iter
    if (diff < 0){
      break 
    }
  }
  return(list(fit_all = fit_all, scenario = kmat[,1:i], avg_logliks= avg_logliks[2:(i+1)]))
}


# Function to get the best_fit_cv object based on highest average test log-likelihood.
# @param res: the result from ud_fit_cv(). 
# @return best_fit_cv: an object storing training results, its corresponding average 
# test loglikelihood and parameter configuration. 
get_best_fit_cv = function(res){
  best_fit_cv = c()
  indx = which.max(res$avg_logliks)
  best_fit_cv$res_single_model = res$fit_all[[indx]]
  best_fit_cv$test.loglik = res$avg_logliks[indx]
  best_fit_cv$n_unconstrained = unname(res$scenario[1, indx])
  best_fit_cv$n_rank1 = unname(res$scenario[2, indx])
  return(best_fit_cv)
}

# Function to get the best fit on the whole dataset based on cv results. 
# @param X: n by R data matrix
# @param V: R by R residual covariance matrix
# @param best_fit_cv: An object storing the best cv results and its parameter configuration.
# @return best_fit: the fit object on whole dataset. 
get_best_fit = function(X, V, best_fit_cv, control = list(), verbose){
  
    control <- modifyList(ud_fit_control_default(),control,keep.null = TRUE)
    # Initialize with best configuration 
    fit1 <- ud_init(X, n_unconstrained = best_fit_cv$n_unconstrained, n_rank1 = best_fit_cv$n_rank1, U_scaled = NULL, V = V)
    fit2 <- ud_fit(fit1,control = list(unconstrained.update = control$unconstrained.update, rank1.update = control$rank1.update,
                                       resid.update = control$resid.update, maxiter = control$maxiter, tol = control$tol),verbose = verbose)
  return(fit2)  
}





==> anc/supplementary_code/udr_0.3-153/R/ud_fit.R <==
#' @rdname ud_fit
#'
#' @title Fit Ultimate Deconvolution Model
#'
#' @description This function implements
#' empirical Bayes methods for fitting a multivariate version of the normal means
#' model with flexible prior. These methods are closely related to approaches for
#' multivariate density deconvolution (Sarkar \emph{et al}, 2018), so
#' it can also be viewed as a method for multivariate density
#' deconvolution.
#'
#' @details The udr package fits the following
#' Empirical Bayes version of the multivariate normal means model:
#'
#' Independently for \eqn{j=1,\dots,n},
#'
#' \eqn{x_j | \theta_j, V_j ~ N_m(\theta_j, V_j)};
#'
#' \eqn{\theta_j | V_j ~ w_1 N_m(0, U_1) + \dots + w_K N_m(0,U_K)}.
#'
#' Here the variances \eqn{V_j} are usually considered known, and may be equal (\eqn{V_j=V})
#' which can greatly simplify computation. The prior on \eqn{theta_j} is a mixture of \eqn{K \ge 2} multivariate normals, with
#' unknown mixture proportions \eqn{w=(w_1,...,w_K)} and covariance matrices \eqn{U=(U_1,...,U_K)}.
#' We call this the ``Ultimate Deconvolution" (UD) model.
#'
#' Fitting the UD model involves
#' i) obtaining maximum likelihood estimates \eqn{\hat{w}} and \eqn{\hat{U}} for
#' the prior parameters \eqn{w} and \eqn{U}; ii) computing the posterior distributions
#' \eqn{p(\theta_j | x_j, \hat{w}, \hat{U})}.
#'
#' The UD model is fit by an iterative expectation-maximization (EM)-based
#' algorithm. Various algorithms are implemented to deal with different constraints
#' on each \eqn{U_k}. Specifically, each \eqn{U_k} can be i) constrained to be a scalar multiple of a
#' pre-specified matrix; or ii) constrained to be a rank-1 matrix; or iii)
#' unconstrained. How many mixture components to use and which constraints to apply
#' to each \eqn{U_k} are specified using \link{ud_init}. 
#' 
#' In addition, we introduced two covariance regularization approaches to handle the high dimensional
#' challenges, where sample size is relatively small compared with data dimension. 
#' One is called nucler norm regularization, short for "nu". 
#' The other is called inverse-Wishart regularization, short for "iw".
#' 
#'
#' The \code{control} argument can be used to adjust the algorithm
#' settings, although the default settings should suffice for most users.
#' It is a list in which any of the following named components
#' will override the default algorithm settings (as they are defined
#' by \code{ud_fit_control_default}):
#'
#' \describe{
#'
#' \item{\code{weights.update}}{When \code{weights.update = "em"}, the
#' mixture weights are updated via EM; when \code{weights.update =
#' "none"}, the mixture weights are not updated.}
#'
#' \item{\code{resid.update}}{When \code{resid.update = "em"}, the
#' residual covariance matrix \eqn{V} is updated via an EM step; this
#' option is experimental, not tested and not recommended. When
#' \code{resid.update = "none"}, the residual covariance matrices
#' \eqn{V} is not updated.}
#'
#' \item{\code{scaled.update}}{This setting specifies the updates for
#' the scaled prior covariance matrices. Possible settings are
#' \code{"fa"}, \code{"none"} or \code{NA}.}
#'
#' \item{\code{rank1.update}}{This setting specifies the updates for
#' the rank-1 prior covariance matrices. Possible settings are
#' \code{"ed"}, \code{"ted"}, \code{"none"} or \code{NA}.}
#'
#' \item{\code{unconstrained.update}}{This setting determines the
#' updates used to estimate the unconstrained prior covariance
#' matrices. Two variants of EM are implemented: \code{update.U =
#' "ed"}, the EM updates described by Bovy \emph{et al} (2011); and
#' \code{update.U = "ted"}, "truncated eigenvalue decomposition", in
#' which the M-step update for each covariance matrix \code{U[[j]]} is
#' solved by truncating the eigenvalues in a spectral decomposition of
#' the unconstrained maximimum likelihood estimate (MLE) of
#' \code{U[[j]]}. Other possible settings include \code{"none"} or
#' code{NA}.}
#'
#' \item{\code{version}}{R and C++ implementations of the model
#' fitting algorithm are provided; these are selected with
#' \code{version = "R"} and \code{version = "Rcpp"}.}
#'
#' \item{\code{maxiter}}{The upper limit on the number of updates
#' to perform.}
#'
#' \item{\code{tol}}{The updates are halted when the largest change in
#' the model parameters between two successive updates is less than
#' \code{tol}.}
#'
#' \item{\code{tol.lik}}{The updates are halted when the change in
#' increase in the likelihood between two successive iterations is
#' less than \code{tol.lik}.}
#'
#' \item{\code{minval}}{Minimum eigenvalue allowed in the residual
#' covariance(s) \code{V} and the prior covariance matrices
#' \code{U}. Should be a small, positive number.}
#'
#' \item{\code{update.threshold}}{A prior covariance matrix
#' \code{U[[i]]} is only updated if the total \dQuote{responsibility}
#' for component \code{i} exceeds \code{update.threshold}; that is,
#' only if \code{sum(P[,i]) > update.threshold}.}
#' 
#' \item{\code{lambda}}{Parameter to control the strength of covariance
#' regularization. \code{lambda = 0} indicates no covariance regularization.}
#' 
#' \item{\code{penalty.type}}{Specifies the type of covariance regularization to use.
#' "iw": inverse Wishart regularization, "nu": nuclear norm regularization.}}
#'
#' Using this function requires some care; currently only minimal
#' argument checking is performed. See the documentation and examples
#' for guidance.
#'
#' @param fit A previous Ultimate Deconvolution model fit. Typically,
#'   this will be an output of \code{\link{ud_init}} or an output
#'   from a previous call to \code{ud_fit}.
#'
#' @param X Optional n x m data matrix, in which each row of the matrix is
#'   an m-dimensional data point. The number of rows and columns should
#'   be 2 or more. When not provided, \code{fit$X} is used.
#'
#' @param control A list of parameters controlling the behaviour of
#'   the model fitting and initialization. See \sQuote{Details}.
#'
#' @param verbose When \code{verbose = TRUE}, information about the
#'   algorithm's progress is printed to the console at each
#'   iteration. For interpretation of the columns, see the description
#'   of the \code{progress} return value.
#'
#' @return An Ultimate Deconvolution model fit. It is a list object
#' with the following elements:
#'
#' \item{X}{The data matrix used to fix the model.}
#'
#' \item{w}{A vector containing the estimated mixture weights \eqn{w}}
#'
#' \item{U}{A list containing the estimated prior covariance matrices \eqn{U}}
#'
#' \item{V}{The residual covariance matrix \eqn{V}, or a list of
#'   \eqn{V_j} used in the model fit.}
#'
#' \item{P}{The responsibilities matrix in which \code{P[i,j]} is the
#'   posterior mixture probability for data point i and mixture
#'   component j.}
#'
#' \item{loglik}{The log-likelihood at the current settings of the
#'   model parameters.}
#'
#' \item{progress}{A data frame containing detailed information about
#'   the algorithm's progress. The columns of the data frame are:
#'   "iter", the iteration number; "loglik", the log-likelihood at the
#'   current estimates of the model parameters; "loglik.pen", the penalized
#'   log-likelihood at the current estimates of the model parameters. It is equal
#'   to "loglik" when no covariance regularization is used. "delta.w", the largest
#'   change in the mixture weights; "delta.u", the largest change in the
#'   prior covariance matrices; "delta.v", the largest change in the
#'   residual covariance matrix; and "timing", the elapsed time in
#'   seconds (recorded using \code{\link{proc.time}}).}
#'
#' @examples
#' # Simulate data from a UD model.
#' set.seed(1)
#' n <- 4000
#' V <- rbind(c(0.8,0.2),
#'            c(0.2,1.5))
#' U <- list(none   = rbind(c(0,0),
#'                          c(0,0)),
#'           shared = rbind(c(1.0,0.9),
#'                          c(0.9,1.0)),
#'           only1  = rbind(c(1,0),
#'                          c(0,0)),
#'           only2  = rbind(c(0,0),
#'                          c(0,1)))
#' w <- c(0.8,0.1,0.075,0.025)
#' rownames(V) <- c("d1","d2")
#' colnames(V) <- c("d1","d2")
#' X <- simulate_ud_data(n,w,U,V)
#'
#' # This is the simplest invocation of ud_init and ud_fit.
#' # It uses the default settings for the prior
#' # (which are 2 scaled components, 4 rank-1 components, and 4 unconstrained components)
#' fit1 <- ud_init(X,V = V)
#' fit1 <- ud_fit(fit1)
#' logLik(fit1)
#' summary(fit1)
#' plot(fit1$progress$iter,
#'      max(fit1$progress$loglik) - fit1$progress$loglik + 0.1,
#'      type = "l",col = "dodgerblue",lwd = 2,log = "y",xlab = "iteration",
#'      ylab = "dist to best loglik")
#'
#' # This is a more complex invocation of ud_init that overrides some
#' # of the defaults.
#' fit2 <- ud_init(X,U_scaled = U,n_rank1 = 1,n_unconstrained = 1,V = V)
#' fit2 <- ud_fit(fit2)
#' logLik(fit2)
#' summary(fit2)
#' plot(fit2$progress$iter,
#'      max(fit2$progress$loglik) - fit2$progress$loglik + 0.1,
#'      type = "l",col = "dodgerblue",lwd = 2,log = "y",xlab = "iteration",
#'      ylab = "dist to best loglik")
#'
#' @references
#' J. Bovy, D. W. Hogg and S. T. Roweis (2011). Extreme Deconvolution:
#' inferring complete distribution functions from noisy, heterogeneous
#' and incomplete observations. \emph{Annals of Applied Statistics},
#' \bold{5}, 1657???1677. doi:10.1214/10-AOAS439
#'
#' D. B. Rubin and D. T. Thayer (1982). EM algorithms for ML factor
#' analysis. Psychometrika \bold{47}, 69-76. doi:10.1007/BF02293851
#'
#' A. Sarkar, D. Pati, A. Chakraborty, B. K. Mallick and R. J. Carroll
#' (2018). Bayesian semiparametric multivariate density deconvolution.
#' \emph{Journal of the American Statistical Association} \bold{113},
#' 401???416. doi:10.1080/01621459.2016.1260467
#'
#' J. Won, J. Lim, S. Kim and B. Rajaratnam (2013).
#' Condition-number-regularized covariance estimation. \emph{Journal
#' of the Royal Statistical Society, Series B} \bold{75},
#' 427???450. doi:10.1111/j.1467-9868.2012.01049.x
#'
#' @useDynLib udr
#'
#' @importFrom utils modifyList
#' @importFrom Rcpp evalCpp
#'
#' @export
#'
ud_fit <- function (fit, X, control = list(), verbose = TRUE) {

  # Check input argument "fit".
  if (!(is.list(fit) & inherits(fit,"ud_fit")))
    stop("Input argument \"fit\" should be an object of class \"ud_fit\"")

  # Check the input data matrix, "X".
  if (!missing(X)) {
    if (!(is.matrix(X) & is.numeric(X)))
      stop("Input argument \"X\" should be a numeric matrix")
    if (nrow(X) < 2 | ncol(X) < 2)
      stop("Input argument \"X\" should have at least 2 columns and ",
           "at least 2 rows")
    fit$X <- X
  }
  n <- nrow(fit$X)
  m <- ncol(fit$X)

  # Get the number of components in the mixture prior (k).
  k <- length(fit$U)

  # Extract the "covtype" attribute from the prior covariance (U)
  # matrices.
  covtypes <- sapply(fit$U,function (x) attr(x,"covtype"))

  # Check and process the optimization settings.
  control <- modifyList(ud_fit_control_default(),control,keep.null = TRUE)
  if (is.na(control$weights.update)) {
    if (k == 1)
      control$weights.update <- "none"
    else
      control$weights.update <- "em"
  } else if (k == 1)
    message("control$weights.update is ignored when k = 1")
  if (is.na(control$resid.update)) # Set no update as default.
    control$resid.update <- "none"
  if (!is.matrix(fit$V) & control$resid.update != "none")
    stop("Residual covariance V can only be updated when it is the same ",
         "for all data points")

  out        <- assign_prior_covariance_updates(fit,control)
  control    <- out$control
  covupdates <- out$covupdates

  # Give an overview of the model fitting.
  if (verbose) {
    cat(sprintf("Performing Ultimate Deconvolution on %d x %d matrix ",n,m))
    cat(sprintf("(udr 0.3-153, \"%s\"):\n",control$version))
    if (is.matrix(fit$V))
      cat("data points are i.i.d. (same V)\n")
    else
      cat("data points are not i.i.d. (different Vs)\n")
    cat(sprintf("prior covariances: %d scaled, %d rank-1, %d unconstrained\n",
                sum(covtypes == "scaled"),
                sum(covtypes == "rank1"),
                sum(covtypes == "unconstrained")))
    cat(sprintf(paste("prior covariance updates: scaled (%s), rank-1 (%s),",
                      "unconstrained (%s)\n"),
                control$scaled.update,
                control$rank1.update,
                control$unconstrained.update))
    if (control$lambda!=0)
      if (control$lambda < 0)
        stop("Penalty strength lambda can't be negative")
      cat(sprintf("covariance regularization: penalty strength = %0.2e, method = %s\n",
                  control$lambda, control$penalty.type))
    cat(sprintf("mixture weights update: %s\n",control$weights.update))
    if (is.matrix(fit$V))
      cat(sprintf("residual covariance update: %s\n",control$resid.update))
    cat(sprintf("max %d updates, tol=%0.1e, tol.lik=%0.1e\n",
                control$maxiter,control$tol,control$tol.lik))
  }

  # Perform EM updates.
  return(ud_fit_em(fit,covupdates,control,verbose))
}

# This implements the core part of ud_fit.
ud_fit_em <- function (fit, covupdates, control, verbose) {

  # Get the number of components in the mixture prior.
  k <- length(fit$w)

  # Set up data structures used in the loop below.
  progress <- as.data.frame(matrix(0,control$maxiter,7))
  names(progress) <- c("iter","loglik", "loglik.pen", "delta.w","delta.v","delta.u","timing")
  progress$iter <- 1:control$maxiter

  # Iterate the EM updates.
  if (verbose)
    cat("iter          log-likelihood    log-likelihood.pen   |w - w'| |U - U'| |V - V'|\n")
  for (iter in 1:control$maxiter) {
    t1 <- proc.time()

    # Store the current estimates of the model parameters.
    V0 <- fit$V
    U0 <- fit$U
    w0 <- fit$w

    # E-step
    # ------
    # Compute the n x k matrix of posterior mixture assignment
    # probabilities ("responsibililties") given the current estimates
    # of the model parameters.
    fit <- compute_posterior_probs(fit,control$version)

    # M-step
    # ------
    # Update the residual covariance matrix.
    if (is.matrix(fit$V))
      fit <- update_resid_covariance(fit,control$resid.update,control$version)

    # Update prior covariance matrices.
    fit <- update_prior_covariances(fit,covupdates,control)

    # Update the mixture weights.
    fit <- update_mixture_weights(fit,control$weights.update)

    # Update the "progress" data frame with the log-likelihood and
    # other quantities, and report the algorithm's progress to the
    # console if requested.
    loglik <- loglik_ud(fit$X,fit$w,fit$U,fit$V,control$version)
    loglik_penalized <- compute_loglik_penalized(loglik, fit$logplt)

    dw <- max(abs(fit$w - w0))
    dU <- max(abs(ulist2array(fit$U) - ulist2array(U0)))
    if (is.matrix(fit$V))
      dV <- max(abs(fit$V - V0))
    else
      dV <- 0
    t2 <- proc.time()
    progress[iter,"loglik"]  <- loglik
    progress[iter,"loglik.pen"]  <- loglik_penalized
    progress[iter,"delta.w"] <- dw
    progress[iter,"delta.u"] <- dU
    progress[iter,"delta.v"] <- dV
    progress[iter,"timing"]  <- t2["elapsed"] - t1["elapsed"]
    if (verbose)
      cat(sprintf("%4d %+0.16e %+0.16e %0.2e %0.2e %0.2e\n",iter,loglik, loglik_penalized, dw,dU,dV))

    # Check convergence.
    dparam     <- max(dw,dU,dV)
    diff_obj <- loglik_penalized - fit$loglik_penalized
    fit$loglik_penalized <- loglik_penalized
    fit$loglik <- loglik
    if (dparam < control$tol |  diff_obj < log(1 + control$tol.lik))
      break
  }

  # Output the parameters of the updated model, and a record of the
  # algorithm's progress over time.
  fit$progress <- rbind(fit$progress,progress[1:iter,])
  fit["R"] <- NULL
  return(fit)
}

#' @rdname ud_fit
#'
#' @export
#'
ud_fit_control_default <- function()
  list(weights.update       = NA,   # "em" or "none"
       resid.update         = NA,   # "em", "none" or NA
       scaled.update        = NA,   # "em", "fa", "none" or NA
       rank1.update         = NA,   # "ted", "fa", "none" or NA
       unconstrained.update = NA,   # "ted", "ed", "fa", "none" or NA
       version              = "R",  # "R" or "Rcpp"
       maxiter              = 20,
       minval               = 1e-8,
       tol                  = 1e-6,
       tol.lik              = 1e-3, # tolerance for the change in objective function
       zero.threshold       = 1e-15,
       update.threshold     = 1e-3,
       lambda               = 0, # penalty strength
       S0                   = NULL, # prior matrix in IW
       penalty.type         = "iw" ) # either "iw" or "nu"


==> anc/supplementary_code/udr_0.3-153/R/ud_init.R <==
#' @title Initialize Ultimate Deconvolution Model
#'
#' @description Initialize an Ultimate Deconvolution model fit. See
#'   \code{\link{ud_fit}} for background and model definition.
#' 
#' @param dat An n x m data matrix, in which each row of the matrix is
#'   an m-dimensional data point, or a \dQuote{mash} object, for example
#'   created by \code{\link[mashr]{mash_set_data}}. When \code{dat} is a
#'   matrix, it should have at least 2 rows and at least 2 columns.
#'   
#' @param V Either an m x m matrix giving the residual covariance
#'   matrix for all n data points, or a list of m x m covariance
#'   matrices of length n.
#'
#' @param n_rank1 A non-negative integer specifying the number of
#'   rank-1 covariance matrices included in the mixture prior. Initial
#'   estimates of the m x m rank-1 covariance matrices are generated at
#'   random. At most one of \code{n_rank1} and \code{U_rank1} should be
#'   provided. If neither are specified, rank-1 matrices will not be
#'   included.
#' 
#' @param n_unconstrained A non-negative integer specifying the number
#'   of unconstrained covariance matrices included in the mixture
#'   prior. Initial estimates of the m x m covariance matrices are
#'   generated at random. At most one of \code{n_unconstrained} and
#'   \code{U_unconstrained} should be provided. If neither are
#'   specified, 4 random unconstrained matrices will be included.
#'
#' @param U_scaled A list specifying initial estimates of the scaled
#'   covariance matrices in the mixture prior. The default setting
#'   specifies two commonly used covariance matrices. In the case of a
#'   single scaled matrix, \code{U_scaled} may be a matrix instead of a
#'   list.
#' 
#' @param U_rank1 A list specifying initial estimates of the rank-1
#'   matrices in the mixture prior. At most one of \code{n_rank1} and
#'   \code{U_rank1} should be provided. If \code{U_rank1} is not given,
#'   the rank-1 covariates are initialized at random. In the case of a
#'   single rank-1 matrix, \code{U_rank1} may be a matrix instead of
#'   list.
#'
#' @param U_unconstrained A list specifying initial estimates of the
#'   unconstrained matrices in the mixture prior. At most one of
#'   \code{n_unconstrained} and \code{U_unconstrained} should be
#'   provided. If \code{U_unconstrained} is not given, the matrices are
#'   initialized at random. In the case of a single unconstrained
#'   matrix, \code{U_unconstrained} may be a matrix instead of a list.
#' 
#' @param control A list of parameters controlling the behaviour of
#'   the model initialization. See \code{\link{ud_fit}} for details.
#'
#' @return An Ultimate Deconvolution model fit. See
#'   \code{\link{ud_fit}} for details.
#'
#' @seealso \code{\link{ud_fit}}
#'
#' @examples
#' # Here we illustrate the different ways to initialize a UD model fit,
#' # with and without mashr. In the very simplest invocation, we supply a
#' # data matrix X.
#' set.seed(1)
#' X <- matrix(rnorm(2000),200,10)
#' fit <- ud_init(X)
#'
#' # For more sophisticated usage, first create a mash data object with
#' # mash_set_data, then call ud_init. By setting alpha = 1, we invoke
#' # the EZ ("exchangeable z-scores") model, and with the model the
#' # residual covariance matrix is the same for all effects (rows of
#' # Bhat), and is the same as the V in the mash object.
#' library(mashr)
#' V <- matrix(0.1,10,10)
#' diag(V) <- 1
#' Shat <- sqrt(matrix(rexp(2000),200,10))
#' out <- simple_sims(200,10,Shat)
#' dat <- mash_set_data(out$Bhat,out$Shat,V = V,alpha = 1)
#' fit <- ud_init(dat)
#' all.equal(dat$V,fit$V,check.attributes = FALSE)
#'
#' # By setting alpha = 0, we instead use the EE ("exchangeable effects")
#' # model. Now the residual covariance is different for each effect, and
#' # these covariances are now stored in a list with one element for
#' # every row of Bhat (or X).
#' dat <- mash_set_data(out$Bhat,out$Shat,V = V,alpha = 0)
#' fit <- ud_init(dat)
#' class(fit$V)
#' 
#' # Again we use the EE model, but since the standard errors are the
#' # same for all the effects (and the s.e.'s are equal to 1), the
#' # residual covariance matrix is now the same for all effects.
#' dat <- mash_set_data(out$Bhat,Shat = 1,V = V,alpha = 0)
#' fit <- ud_init(dat)
#' all.equal(dat$V,fit$V,check.attributes = FALSE)
#'
#' # In this final example, we customize the mixture prior to include
#' # different numbers of unconstrained and rank-1 matrices.
#' fit <- ud_init(dat,n_rank1 = 2,n_unconstrained = 4)
#' names(fit$U)
#' 
#' @export
#'
ud_init <- function (dat, V, n_rank1, n_unconstrained, U_scaled, U_rank1,
                     U_unconstrained, control = list()) {

  # Check and process input arguments "dat" and "V".
  if (inherits(dat,"mash")) {
    if (!missing(V))
      warning("Input argument V is ignored because it is already supplied ",
              "by the \"dat\" argument")
    if (dat$alpha == 1) {

      # Use the "Exchangeable Z-scores" (EZ) model: the data matrix is
      # set to the z-scores, and V is common to all rows of X.
      X <- dat$Bhat/dat$Shat
      V <- dat$V  
    } else if (dat$alpha == 0) {

      # Use the "Exchangeable Effects" (EE) model: the data matrix is
      # set to the effect estimates (Bhat), and there is (potentially)
      # a different V for each row of X.
      X <- dat$Bhat  
      n <- nrow(X)
      if (dat$commonV) {
        
        # Check if shat is the same for all rows.
        shat <- dat$Shat[1,]
        if (max(abs(shat - dat$Shat)) < 1e-15)

          # All the rows of X share the same V.
          V <- diag(shat) %*% dat$V %*% diag(shat)
        else {

          # Each row of X has a different V.
          V <- vector("list",n)
          for (i in 1:n)
            V[[i]] = diag(dat$Shat[i,]) %*% dat$V %*% diag(dat$Shat[i,])
        }
      } else {

        # We have a different V for each row of X.
        V <- vector("list",n)
        for (i in 1:n)
          V[[i]] = diag(dat$Shat[i,]) %*% dat$V[,,i] %*% diag(dat$Shat[i,])
      }
    } else
      stop("Invalid value of \"alpha\" in mash object \"dat\"; should be ",
           "0 or 1 (see mashr function mash_set_data for more information)")
  } else if (is.matrix(dat) & is.numeric(dat)) {
    X <- dat
    if (missing(V))
      V <- diag(ncol(X))
  } else
    stop("Input argument \"dat\" should be a \"mash\" object or a ",
         "numeric matrix")
      
  # Perform some more checks of X.
  if (!(is.matrix(X) & is.numeric(X)))
    stop("X should be a numeric matrix")
  if (any(is.na(X)) | any(is.infinite(X)))
    stop("X should not have missing or infinite values")
  n <- nrow(X)
  m <- ncol(X)
  if (n < 2 | m < 2)
    stop("X should have at least 2 columns and at least 2 rows")
  
  # Check and process the optimization settings.
  control <- modifyList(ud_fit_control_default(),control,keep.null = TRUE)

  # Perform some more checks of V.
  modified <- FALSE
  if (is.matrix(V)) {
    if (any(is.na(V)) | any(is.infinite(V)))
      stop("V should not contain missing or infinite values")
    if (!issemidef(V)) {
      V <- makeposdef(V)
      modified <- TRUE
    }
  } else {
    if (length(V) != n)
      stop("V should either be a positive semi-definite matrix, or a list ",
           "of positive semi-definite matrices, with one matrix per row of X")
    for (i in 1:n)
      if (any(is.na(V[[i]])) | any(is.infinite(V[[i]])))
        stop("V should not contain missing or infinite values")
    if (!issemidef(V[[i]])) {
      V[[i]] <- makeposdef(V[[i]])
      modified <- TRUE
    }
  }
  if (modified)
    warning("V was modified because one or more matrices were not ",
            "positive semi-definite")
  
  # Process inputs n_rank1 and U_rank1. If U_rank1 is not provided,
  # randomly initialize the rank-1 covariance matrices.
  if (!missing(n_rank1) & !missing(U_rank1))
    stop("At most one of n_rank1 and U_rank1 should be provided")
  if (missing(U_rank1)) {
    if (missing(n_rank1))
      n_rank1 <- 0
    if (n_rank1 == 0) 
      U_rank1 <- NULL
    else {
      U_rank1 <- vector("list",n_rank1)
      for (i in 1:n_rank1)
        U_rank1[[i]] <- sim_rank1(m)
    }
  }
  if (is.matrix(U_rank1))
    U_rank1 <- list(U_rank1)
  
  # Process inputs n_unconstrained and U_unconstrained. If
  # U_unconstrained is not provided, randomly initialize the
  # unconstrained covariance matrices.
  if (!missing(n_unconstrained) & !missing(U_unconstrained))
    stop("At most one of n_unconstrained and U_unconstrained should be ",
         "provided")
  if (missing(U_unconstrained)) {
    if (missing(n_unconstrained))
      n_unconstrained <- 8
    if (n_unconstrained == 0)
      U_unconstrained <- NULL
    else {
      U_unconstrained <- vector("list",n_unconstrained)
      for (i in 1:n_unconstrained)
        U_unconstrained[[i]] <- sim_unconstrained(m)
    }
  }
  if (is.matrix(U_unconstrained))
    U_unconstrained <- list(U_unconstrained)
  
  # Process input U_scaled.
  if (missing(U_scaled))
    U_scaled <- list(indep = diag(m),
                     equal = matrix(1,m,m) + 1e-4 * diag(m))
  if (is.matrix(U_scaled))
    U_scaled <- list(U_scaled)
  
  # Get the number of prior covariance matrices of each type.
  n_scaled        <- length(U_scaled)
  n_rank1         <- length(U_rank1)
  n_unconstrained <- length(U_unconstrained)
  
  # Verify there are no missing or infinite values in U_rank1.
  if (n_rank1 != 0)
    for (i in 1:n_rank1)
      if (any(is.na(U_rank1[[i]])) | any(is.infinite(U_rank1[[i]])))
        stop("U_rank1 should not contain missing or infinite values")
  
  # Verify that all scaled and unconstrained matrices are
  # positive semi-definite.
  modified <- FALSE
  if (n_scaled > 0) {
    for (i in 1:n_scaled) {
      if (any(is.na(U_scaled[[i]])) | any(is.infinite(U_scaled[[i]])))
        stop("U_scaled should not contain missing or infinite values")
      if (!issemidef(U_scaled[[i]])) {
        U_scaled[[i]] <- makeposdef(U_scaled[[i]])
        modified <- TRUE
      } 
    }
    if (modified)
      warning("U_scaled was modified because one or more matrices were not ",
              "positive semi-definite")
  }
  
  modified <- FALSE
  if (n_unconstrained > 0){
    for (i in 1:n_unconstrained) {
      if (any(is.na(U_unconstrained[[i]])) |
          any(is.infinite(U_unconstrained[[i]])))
        stop("U_unconstrained should not contain missing or infinite values")
      if (!issemidef(U_unconstrained[[i]])) {
        U_unconstrained[[i]] <- makeposdef(U_unconstrained[[i]])
        modified <- TRUE
      }
    }
    if (modified)
      warning("U_unconstrained was modified because one or more matrices ",
              "were not positive semi-definite")
  }
  
  # Set up the data structure for the scaled covariance matrices.
  if (n_scaled > 0) {
    if (is.null(names(U_scaled)))
      names(U_scaled) <- paste("scaled",1:n_scaled,sep = "_")
    for (i in 1:n_scaled)
      U_scaled[[i]] <- create_prior_covariance_struct_scaled(X,U_scaled[[i]])
  }
  
  # Set up the data structure for the rank-1 covariance matrices.
  if (n_rank1 > 0) {
    if (is.null(names(U_rank1)))
      names(U_rank1) <- paste("rank1",1:n_rank1,sep = "_")
    for (i in 1:n_rank1)
      U_rank1[[i]] <- create_prior_covariance_struct_rank1(X,U_rank1[[i]])
  }
  
  # Set up the data structure for the unconstrained covariance matrices.
  if (n_unconstrained > 0) {
    if (is.null(names(U_unconstrained)))
      names(U_unconstrained) <- paste0("unconstrained",1:n_unconstrained)
    for (i in 1:n_unconstrained)
      U_unconstrained[[i]] <-
        create_prior_covariance_struct_unconstrained(X,U_unconstrained[[i]])
  }
  
  # Combine the prior covariances matrices into a single list.
  U <- c(U_scaled,U_rank1,U_unconstrained)
  k <- length(U)
  
  # Initialize the mixture weights.
  w        <- rep(1,k)/k
  names(w) <- names(U)
  
  # Add row and column names to V.
  if (is.matrix(V)) {
    rownames(V) <- colnames(X)
    colnames(V) <- colnames(X)
  } else {
    names(V) <- rownames(X)
    for (i in 1:n) {
      rownames(V[[i]]) <- colnames(X)
      colnames(V[[i]]) <- colnames(X)
    }
  }
  
  # Initialize the data frame for keeping track of the algorithm's
  # progress over time.
  progress        <- as.data.frame(matrix(0,0,7))
  names(progress) <- c("iter","loglik","loglik.pen","delta.w","delta.v",
                       "delta.u","timing")
  
  # Compute the log-likelihood and the responsibilities matrix (P), and
  # finalize the output.
  loglik     <- loglik_ud(X,w,U,V,control$version)
  fit        <- list(X = X,V = V,U = U,w = w,loglik = loglik, 
                     loglik_penalized = -Inf,logplt = as.numeric(NA),
                     progress = progress)
  class(fit) <- c("ud_fit","list")
  fit        <- compute_posterior_probs(fit,control$version)
  return(fit)
}


==> anc/supplementary_code/udr_0.3-153/R/udr-package.R <==
#' @keywords internal
"_PACKAGE"

## usethis namespace: start
## usethis namespace: end
NULL


==> anc/supplementary_code/udr_0.3-153/R/update_mixture_weights.R <==
#' @rdname ud_fit_advanced
#' 
#' @param update The method to use for updating the prior mixture
#'  weights or the residual covariance matrix; see \code{\link{ud_fit}}
#'  for details.
#' 
#' @export
#' 
update_mixture_weights <- function (fit, update = c("em","none"), zero.threshold = 1e-15) {
  update <- match.arg(update)
    
  # Check input argument "fit".
  if (!(is.list(fit) & inherits(fit,"ud_fit")))
    stop("Input argument \"fit\" should be an object of class \"ud_fit\"")
    
  # Update the mixture weights.
  if (update == "em"){
    wnew <- colSums(fit$P)/nrow(fit$P)
    # Set columns of Pmat to zero if weight is too small
  } else if (update == "none"){    
    wnew <- fit$w
  } else {
    stop("control$weights.update == \"",update,"\" is not implemented")
  }

  # Add the names back.
  names(wnew) <- names(fit$w)
  
  # Output the updated fit.
  fit$w <- wnew
  return(fit)
}



==> anc/supplementary_code/udr_0.3-153/R/update_prior_covariances.R <==
#' @rdname ud_fit_advanced
#'
#' @param control A list of parameters controlling the behaviour of
#'   the model fitting and initialization. See \code{\link{ud_fit}} for
#'   details.
#' 
#' @export
#' 
assign_prior_covariance_updates <- function (fit, control = list()) {

  # Check input argument "fit".
  if (!(is.list(fit) & inherits(fit,"ud_fit")))
    stop("Input argument \"fit\" should be an object of class \"ud_fit\"")

  # Extract the "covtype" attribute from the prior covariance (U)
  # matrices.
  covtypes <- sapply(fit$U,function (x) attr(x,"covtype"))

  # Check and process the optimization settings.
  control <- modifyList(ud_fit_control_default(),control,keep.null = TRUE)
  if (is.na(control$scaled.update)) {
    if (any(covtypes == "scaled"))
      control$scaled.update <- ifelse(is.matrix(fit$V),"fa","none")
    else
      control$scaled.update <- "none"
  } else if (control$scaled.update != "none" & !any(covtypes == "scaled")) {
    message("control$scaled.update is ignored when no scaled covariances ",
            "are included in U")
    control$scaled.update <- "none"
  }
  if (is.na(control$rank1.update)) {
    if (any(covtypes == "rank1"))
      control$rank1.update  <- ifelse(is.matrix(fit$V),"ted","fa")
    else
      control$rank1.update <- "none"
  } else if (control$rank1.update != "none" & !any(covtypes == "rank1")) {
    message("control$rank1.update is ignored when no rank-1 covariances ",
            "are included in U")
    control$rank1.update <- "none"
  }
  if (is.na(control$unconstrained.update)) {
    if (any(covtypes == "unconstrained"))
      control$unconstrained.update <- ifelse(is.matrix(fit$V),"ted","none")
    else
      control$unconstrained.update <- "none"
  } else if (control$unconstrained.update != "none" &
             !any(covtypes == "unconstrained")) {
    message("control$unconstrained.update is ignored when no unconstrained ",
            "covariances are included in U")
    control$unconstrained.update <- "none"
  }
    
  # Determine the names of the functions used to update the prior
  # covariance matrices.
  k <- length(covtypes)
  covupdates <- rep(as.character(NA),k)
  for (i in 1:k)
    covupdates[i] <- paste0("update_prior_covariance_",covtypes[i],"_",
                            control[[paste(covtypes[i],"update",sep = ".")]],
                            ifelse(is.matrix(fit$V),"_iid","_notiid"),
                            ifelse(control$version == "Rcpp","_rcpp",""))
  names(covupdates) <- names(fit$U)
  return(list(control = control,covupdates = covupdates))
}

#' @rdname ud_fit_advanced
#'
#' @param covupdates Functions or character strings naming the
#'   functions to be called for updating the prior covariance matrices.
#' 
#' @param minval Minimum eigenvalue allowed in the prior covariance
#'   matrices. Should be a small, positive number.
#'
#' @export
#' 
update_prior_covariances <-
  function (fit,            
            covupdates = assign_prior_covariance_updates(fit)$covupdates,
            control = assign_prior_covariance_updates(fit)$control) {

  # Check input argument "fit".
  if (!(is.list(fit) & inherits(fit,"ud_fit")))
    stop("Input argument \"fit\" should be an object of class \"ud_fit\"")

  # Update the prior covariance matrices.
  k <- length(fit$U)
  if (is.matrix(fit$V)) {
    
    # Transform the data x to x' so that x' ~ N(0,U' + I).
    fit0 <- simplify_model(fit)
      
    # Update the prior covariances U for the simpler model, x' ~ N(0,U' + I).
    for (i in 1:k)
      if (sum(fit0$P[,i]) > control$update.threshold)
        fit0$U[[i]] <- do.call(covupdates[i],
                               list(X = fit0$X, U = fit0$U[[i]], p = fit0$P[,i], 
                                    minval = control$minval, lambda = control$lambda, penalty.type = control$penalty.type))
    covtypes <- sapply(fit$U,function (x) attr(x,"covtype"))

    # Compute log-penalty for regularized covariance matrices, 
    # and add the penalty into fit object. 
    indx_unconstrained <- which(covtypes == "unconstrained")
    log_penalty = 0
    if (control$lambda != 0){
      for (i in indx_unconstrained){
        log_penalty <- log_penalty + compute_penalty(fit0$U[[i]]$mat, fit0$U[[i]]$s, lambda = control$lambda, 
                                             update.type = control$unconstrained.update, penalty.type = control$penalty.type)
      }
    }
    fit$logplt = log_penalty
    # Transform the data x' ~ N(0,U' + I) back to x ~ N(0,U + V).
    fit0 <- unsimplify_model(fit0)
    
    # Update the updated prior covariances U in original fit object
    for (i in 1:k){
      if (covtypes[i] == "scaled"){
        fit$U[[i]]$s <- fit0$U[[i]]$s
      } else{
        fit$U[[i]] <- fit0$U[[i]]
        fit$U[[i]]$mat <- (fit$U[[i]]$mat + t(fit$U[[i]]$mat))/2  # Make sure U is p.s.d after update.
      }
    } 
  }
    else{
    # Update the prior covariances in the non-i.i.d. case (when the
    # residual variances V are not all the same). The inputs to each
    # update are: X, the data matrix; U, the current covariance matrix
    # estimate; V, the residual variances stored in an m x m x n
    # array, where n = nrow(X) and m = ncol(X); and p, a vector of
    # mixture weights associated with the rows of X. The output is the
    # new estimate of U is the model x[i,] ~ N(0,U + V[[i]]).
    V <- fit$V
    if (is.list(V))
      V <- list2array(V)
    for (i in 1:k)
      if (sum(fit$P[,i]) > control$update.threshold)
        fit$U[[i]] <- do.call(covupdates[i],
                               list(X = fit$X,U = fit$U[[i]],V = V,
                                    p = fit$P[,i],minval = control$minval))
    fit$logplt = 0
  }
  
  # Output the updated fit.
  return(fit)
}

# These functions return the unconstrained prior covariance matrix
# without updating in the i.i.d. case when the residual variance V is
# the same for all data points.
update_prior_covariance_scaled_none_iid             <- function (X,U,p,...) U
update_prior_covariance_scaled_none_iid_rcpp        <- function (X,U,p,...) U
update_prior_covariance_rank1_none_iid              <- function (X,U,p,...) U
update_prior_covariance_rank1_none_iid_rcpp         <- function (X,U,p,...) U
update_prior_covariance_unconstrained_none_iid      <- function (X,U,p,...) U
update_prior_covariance_unconstrained_none_iid_rcpp <- function (X,U,p,...) U

# These functions return the unconstrained prior covariance matrix
# without updating it in the non-i.i.d. case when the residual
# variances V are not the same for all data points.
update_prior_covariance_scaled_none_notiid            <-function(X,U,V,p,...) U
update_prior_covariance_scaled_none_notiid_rcpp       <-function(X,U,V,p,...) U
update_prior_covariance_rank1_none_notiid             <-function(X,U,V,p,...) U
update_prior_covariance_rank1_none_notiid_rcpp        <-function(X,U,V,p,...) U
update_prior_covariance_unconstrained_none_notiid     <-function(X,U,V,p,...) U
update_prior_covariance_unconstrained_none_notiid_rcpp<-function(X,U,V,p,...) U

# Transform data x ~ N(0,U + V) to obtain equivalent model x' ~ N(0,U' + I).
# Note that U should be a list of matrices; the transformation is
# applied to each of the matrices. The Cholesky factor R = chol(V) is
# also returned.
simplify_model <- function (fit) {
  k     <- length(fit$U)
  fit$R <- chol(fit$V)
  Rinv  <- solve(fit$R)
  fit$X <- fit$X %*% Rinv
  for (i in 1:k) {
    u <- fit$U[[i]]
    f <- paste("transform_prior_covariance_struct",attr(u,"covtype"),sep="_")
    fit$U[[i]] <- do.call(f,list(U = u,A = Rinv))
  }
  fit$V <- as.numeric(NA)
  return(fit)
}

# Undo the changes to the ud_fit object made by simplify_model(fit).
unsimplify_model <- function (fit) {
  k     <- length(fit$U)
  R     <- fit$R
  fit$X <- fit$X %*% R
  fit$V <- crossprod(fit$R)
  for (i in 1:k) {
    u <- fit$U[[i]]
    f <- paste("transform_prior_covariance_struct",attr(u,"covtype"),sep="_")
    fit$U[[i]] <- do.call(f,list(U = u,A = R))
  }
  fit$R <- as.numeric(NA)
  return(fit)
}


==> anc/supplementary_code/udr_0.3-153/R/update_resid_covariance.R <==
#' @rdname ud_fit_advanced
#' 
#' @export
#' 
update_resid_covariance <- function (fit, update = c("em","none"),
                                     version = c("Rcpp","R")) {
  update  <- match.arg(update)
  version <- match.arg(version)

  # Check input argument "fit".
  if (!(is.list(fit) & inherits(fit,"ud_fit")))
    stop("Input argument \"fit\" should be an object of class \"ud_fit\"")
  if (!is.matrix(fit$V))
    stop("The residual covariance V can only be updated when it is the same ",
         "for all data points")

  # Get the prior covariance matrices.
  U <- ulist2array(fit$U)

  # Update the residual covariance matrix.
  if (update == "em") {
    if (version == "R")
      Vnew <- update_resid_covariance_helper(fit$X,U,fit$V,fit$P)
    else if (version == "Rcpp")
      Vnew <- update_resid_covariance_rcpp(fit$X,U,fit$V,fit$P)
  } else if (update == "none")
    Vnew <- fit$V
  else
    stop("control$resid.update == \"",update,"\" is not implemented")

  # Add back the row and column names.
  rownames(Vnew) <- rownames(fit$V)
  colnames(Vnew) <- colnames(fit$V)
  
  # Output the updated fit.
  fit$V <- Vnew
  return(fit)
}

# Implements update_resid_covariance with version = "R".
update_resid_covariance_helper <- function (X, U, V, P) {
  n <- nrow(X)
  m <- ncol(X)
  Vnew <- matrix(0,m,m)
  for (i in 1:n) {
    out <- compute_posterior_mvtnorm_mix(X[i,],P[i,],U,V)
    Vnew <- Vnew + out$S1 + tcrossprod(X[i,] - out$mu1)
  }
  return(Vnew/n)
}


==> anc/supplementary_code/udr_0.3-153/README.md <==
# udr: Ultimate Deconvolution in R

[![Travis Build Status](https://travis-ci.com/stephenslab/udr.svg?branch=master)](https://travis-ci.com/stephenslab/udr)
[![Appveyor Build status](https://ci.appveyor.com/api/projects/status/2nrg0agal5ei7uet?svg=true)](https://ci.appveyor.com/project/pcarbo/udr)
[![CircleCI build status](https://circleci.com/gh/stephenslab/udr.svg?style=svg)](https://circleci.com/gh/stephenslab/udr)
[![codecov](https://codecov.io/gh/stephenslab/udr/branch/master/graph/badge.svg)](https://codecov.io/gh/stephenslab/udr)

R package implementing fast statistical algorithms for solving the
multivariate normal means problem via empirical Bayes, building on
the [Extreme Deconvolution method][ed]. 

## Quick Start

Install the package and build the vignette:

```R
remotes::install_github("stephenslab/udr")
```

Note that installing the package will require a C++ compiler setup
that is appropriate for the version of R installed on your
computer. For details, refer to the [CRAN documentation][cran].

Once you have installed the package, load it into your environment:

```R
library(udr)
```

Work through the [introductory vignette][intro-vignette] illustrating
the methods on a small simulated data set:

```R
vignette("udr_intro")
```

## Credits

The udr R package was developed by [Yunqi Yang][yunqi] and
[Peter Carbonetto][peter] at the [University of Chicago][uchicago],
with contributions from [Matthew Stephens][matthew].

[ed]: https://github.com/jobovy/extreme-deconvolution
[cran]: https://cran.r-project.org
[uchicago]: https://www.uchicago.edu
[yunqi]: https://github.com/yunqiyang0215
[peter]: https://pcarbo.github.io
[matthew]: http://stephenslab.uchicago.edu
[intro-vignette]: https://stephenslab.github.io/udr/articles/udr_intro.html


==> anc/supplementary_code/udr_0.3-153/TODO.txt <==
to do
=====

+ Update pkgdown site.

+ Make outputs more consistent with ebnm and/or mashr.

+ Output posterior quantities (see ebnm and mashr).


==> anc/supplementary_code/udr_0.3-153/_pkgdown.yml <==
navbar:
  left:
    - text: "Home"
      href: index.html
    - text: "Vignettes"
      href: articles/index.html
    - text: "Functions"
      href: reference/index.html
  right:
    - text: "Source"
      href: https://github.com/stephenslab/udr


==> anc/supplementary_code/udr_0.3-153/appveyor.yml <==
init:
  ps: |
        $ErrorActionPreference = "Stop"
        Invoke-WebRequest http://raw.github.com/krlmlr/r-appveyor/master/scripts/appveyor-tool.ps1 -OutFile "..\appveyor-tool.ps1"
        Import-Module '..\appveyor-tool.ps1'

install:
  ps: Bootstrap

environment:
  global:
    R_REMOTES_NO_ERRORS_FROM_WARNINGS: true
    _R_CHECK_FORCE_SUGGESTS_: false
    USE_RTOOLS: yes
    WARNINGS_ARE_ERRORS:
    R_VERSION: release
    R_ARCH: x64
    R_CHECK_ARGS: --no-manual --no-examples --as-cran

# This is the minimal set of R packages needed to run "R CMD check" on
# the package.
build_script:
  - R -e install.packages(c('devtools','testthat','mvtnorm','Rcpp','RcppArmadillo','knitr','rmarkdown'),head(.libPaths(),1),'http://cran.wustl.edu')

test_script:
  - travis-tool.sh run_tests

on_failure:
  - 7z a failure.zip *.Rcheck\*
  - appveyor PushArtifact failure.zip

artifacts:
  - path: '*.Rcheck\**\*.log'
    name: Logs

  - path: '*.Rcheck\**\*.out'
    name: Logs

  - path: '*.Rcheck\**\*.fail'
    name: Logs

  - path: '*.Rcheck\**\*.Rout'
    name: Logs

  - path: '\*_*.tar.gz'
    name: Bits

  - path: '\*_*.zip'
    name: Bits


==> anc/supplementary_code/udr_0.3-153/docs/404.html <==
<!-- Generated by pkgdown: do not edit by hand -->
<!DOCTYPE html>
<html lang="en">
  <head>
  <meta charset="utf-8">
<meta http-equiv="X-UA-Compatible" content="IE=edge">
<meta name="viewport" content="width=device-width, initial-scale=1.0">

<title>Page not found (404) • udr</title>


<!-- jquery -->
<script src="https://cdnjs.cloudflare.com/ajax/libs/jquery/3.4.1/jquery.min.js" integrity="sha256-CSXorXvZcTkaix6Yvo6HppcZGetbYMGWSFlBw8HfCJo=" crossorigin="anonymous"></script>
<!-- Bootstrap -->

<link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/twitter-bootstrap/3.4.1/css/bootstrap.min.css" integrity="sha256-bZLfwXAP04zRMK2BjiO8iu9pf4FbLqX6zitd+tIvLhE=" crossorigin="anonymous" />

<script src="https://cdnjs.cloudflare.com/ajax/libs/twitter-bootstrap/3.4.1/js/bootstrap.min.js" integrity="sha256-nuL8/2cJ5NDSSwnKD8VqreErSWHtnEP9E7AySL+1ev4=" crossorigin="anonymous"></script>

<!-- bootstrap-toc -->
<link rel="stylesheet" href="bootstrap-toc.css">
<script src="bootstrap-toc.js"></script>

<!-- Font Awesome icons -->
<link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/font-awesome/5.12.1/css/all.min.css" integrity="sha256-mmgLkCYLUQbXn0B1SRqzHar6dCnv9oZFPEC1g1cwlkk=" crossorigin="anonymous" />
<link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/font-awesome/5.12.1/css/v4-shims.min.css" integrity="sha256-wZjR52fzng1pJHwx4aV2AO3yyTOXrcDW7jBpJtTwVxw=" crossorigin="anonymous" />

<!-- clipboard.js -->
<script src="https://cdnjs.cloudflare.com/ajax/libs/clipboard.js/2.0.6/clipboard.min.js" integrity="sha256-inc5kl9MA1hkeYUt+EC3BhlIgyp/2jDIyBLS6k3UxPI=" crossorigin="anonymous"></script>

<!-- headroom.js -->
<script src="https://cdnjs.cloudflare.com/ajax/libs/headroom/0.11.0/headroom.min.js" integrity="sha256-AsUX4SJE1+yuDu5+mAVzJbuYNPHj/WroHuZ8Ir/CkE0=" crossorigin="anonymous"></script>
<script src="https://cdnjs.cloudflare.com/ajax/libs/headroom/0.11.0/jQuery.headroom.min.js" integrity="sha256-ZX/yNShbjqsohH1k95liqY9Gd8uOiE1S4vZc+9KQ1K4=" crossorigin="anonymous"></script>

<!-- pkgdown -->
<link href="pkgdown.css" rel="stylesheet">
<script src="pkgdown.js"></script>




<meta property="og:title" content="Page not found (404)" />




<!-- mathjax -->
<script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/MathJax.js" integrity="sha256-nvJJv9wWKEm88qvoQl9ekL2J+k/RWIsaSScxxlsrv8k=" crossorigin="anonymous"></script>
<script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/config/TeX-AMS-MML_HTMLorMML.js" integrity="sha256-84DKXVJXs0/F8OTMzX4UR909+jtl4G7SPypPavF+GfA=" crossorigin="anonymous"></script>

<!--[if lt IE 9]>
<script src="https://oss.maxcdn.com/html5shiv/3.7.3/html5shiv.min.js"></script>
<script src="https://oss.maxcdn.com/respond/1.4.2/respond.min.js"></script>
<![endif]-->



  </head>

  <body data-spy="scroll" data-target="#toc">
    <div class="container template-title-body">
      <header>
      <div class="navbar navbar-default navbar-fixed-top" role="navigation">
  <div class="container">
    <div class="navbar-header">
      <button type="button" class="navbar-toggle collapsed" data-toggle="collapse" data-target="#navbar" aria-expanded="false">
        <span class="sr-only">Toggle navigation</span>
        <span class="icon-bar"></span>
        <span class="icon-bar"></span>
        <span class="icon-bar"></span>
      </button>
      <span class="navbar-brand">
        <a class="navbar-link" href="index.html">udr</a>
        <span class="version label label-default" data-toggle="tooltip" data-placement="bottom" title="Released version">0.3-85</span>
      </span>
    </div>

    <div id="navbar" class="navbar-collapse collapse">
      <ul class="nav navbar-nav">
        <li>
  <a href="index.html">Home</a>
</li>
<li>
  <a href="articles/index.html">Vignettes</a>
</li>
<li>
  <a href="reference/index.html">Functions</a>
</li>
      </ul>
      <ul class="nav navbar-nav navbar-right">
        <li>
  <a href="https://github.com/stephenslab/udr">Source</a>
</li>
      </ul>
      
    </div><!--/.nav-collapse -->
  </div><!--/.container -->
</div><!--/.navbar -->

      

      </header>

<div class="row">
  <div class="contents col-md-9">
    <div class="page-header">
      <h1>Page not found (404)</h1>
    </div>

Content not found. Please use links in the navbar.

  </div>

  <div class="col-md-3 hidden-xs hidden-sm" id="pkgdown-sidebar">
    <nav id="toc" data-toggle="toc" class="sticky-top">
      <h2 data-toc-skip>Contents</h2>
    </nav>
  </div>

</div>



      <footer>
      <div class="copyright">
  <p>Developed by Peter Carbonetto, Yunqi Yang, Matthew Stephens.</p>
</div>

<div class="pkgdown">
  <p>Site built with <a href="https://pkgdown.r-lib.org/">pkgdown</a> 1.5.1.</p>
</div>

      </footer>
   </div>

  


  </body>
</html>




==> anc/supplementary_code/udr_0.3-153/docs/LICENSE-text.html <==
<!-- Generated by pkgdown: do not edit by hand -->
<!DOCTYPE html>
<html lang="en">
  <head>
  <meta charset="utf-8">
<meta http-equiv="X-UA-Compatible" content="IE=edge">
<meta name="viewport" content="width=device-width, initial-scale=1.0">

<title>License • udr</title>


<!-- jquery -->
<script src="https://cdnjs.cloudflare.com/ajax/libs/jquery/3.4.1/jquery.min.js" integrity="sha256-CSXorXvZcTkaix6Yvo6HppcZGetbYMGWSFlBw8HfCJo=" crossorigin="anonymous"></script>
<!-- Bootstrap -->

<link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/twitter-bootstrap/3.4.1/css/bootstrap.min.css" integrity="sha256-bZLfwXAP04zRMK2BjiO8iu9pf4FbLqX6zitd+tIvLhE=" crossorigin="anonymous" />

<script src="https://cdnjs.cloudflare.com/ajax/libs/twitter-bootstrap/3.4.1/js/bootstrap.min.js" integrity="sha256-nuL8/2cJ5NDSSwnKD8VqreErSWHtnEP9E7AySL+1ev4=" crossorigin="anonymous"></script>

<!-- bootstrap-toc -->
<link rel="stylesheet" href="bootstrap-toc.css">
<script src="bootstrap-toc.js"></script>

<!-- Font Awesome icons -->
<link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/font-awesome/5.12.1/css/all.min.css" integrity="sha256-mmgLkCYLUQbXn0B1SRqzHar6dCnv9oZFPEC1g1cwlkk=" crossorigin="anonymous" />
<link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/font-awesome/5.12.1/css/v4-shims.min.css" integrity="sha256-wZjR52fzng1pJHwx4aV2AO3yyTOXrcDW7jBpJtTwVxw=" crossorigin="anonymous" />

<!-- clipboard.js -->
<script src="https://cdnjs.cloudflare.com/ajax/libs/clipboard.js/2.0.6/clipboard.min.js" integrity="sha256-inc5kl9MA1hkeYUt+EC3BhlIgyp/2jDIyBLS6k3UxPI=" crossorigin="anonymous"></script>

<!-- headroom.js -->
<script src="https://cdnjs.cloudflare.com/ajax/libs/headroom/0.11.0/headroom.min.js" integrity="sha256-AsUX4SJE1+yuDu5+mAVzJbuYNPHj/WroHuZ8Ir/CkE0=" crossorigin="anonymous"></script>
<script src="https://cdnjs.cloudflare.com/ajax/libs/headroom/0.11.0/jQuery.headroom.min.js" integrity="sha256-ZX/yNShbjqsohH1k95liqY9Gd8uOiE1S4vZc+9KQ1K4=" crossorigin="anonymous"></script>

<!-- pkgdown -->
<link href="pkgdown.css" rel="stylesheet">
<script src="pkgdown.js"></script>




<meta property="og:title" content="License" />




<!-- mathjax -->
<script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/MathJax.js" integrity="sha256-nvJJv9wWKEm88qvoQl9ekL2J+k/RWIsaSScxxlsrv8k=" crossorigin="anonymous"></script>
<script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/config/TeX-AMS-MML_HTMLorMML.js" integrity="sha256-84DKXVJXs0/F8OTMzX4UR909+jtl4G7SPypPavF+GfA=" crossorigin="anonymous"></script>

<!--[if lt IE 9]>
<script src="https://oss.maxcdn.com/html5shiv/3.7.3/html5shiv.min.js"></script>
<script src="https://oss.maxcdn.com/respond/1.4.2/respond.min.js"></script>
<![endif]-->



  </head>

  <body data-spy="scroll" data-target="#toc">
    <div class="container template-title-body">
      <header>
      <div class="navbar navbar-default navbar-fixed-top" role="navigation">
  <div class="container">
    <div class="navbar-header">
      <button type="button" class="navbar-toggle collapsed" data-toggle="collapse" data-target="#navbar" aria-expanded="false">
        <span class="sr-only">Toggle navigation</span>
        <span class="icon-bar"></span>
        <span class="icon-bar"></span>
        <span class="icon-bar"></span>
      </button>
      <span class="navbar-brand">
        <a class="navbar-link" href="index.html">udr</a>
        <span class="version label label-default" data-toggle="tooltip" data-placement="bottom" title="Released version">0.3-85</span>
      </span>
    </div>

    <div id="navbar" class="navbar-collapse collapse">
      <ul class="nav navbar-nav">
        <li>
  <a href="index.html">Home</a>
</li>
<li>
  <a href="articles/index.html">Vignettes</a>
</li>
<li>
  <a href="reference/index.html">Functions</a>
</li>
      </ul>
      <ul class="nav navbar-nav navbar-right">
        <li>
  <a href="https://github.com/stephenslab/udr">Source</a>
</li>
      </ul>
      
    </div><!--/.nav-collapse -->
  </div><!--/.container -->
</div><!--/.navbar -->

      

      </header>

<div class="row">
  <div class="contents col-md-9">
    <div class="page-header">
      <h1>License</h1>
    </div>

<pre>YEAR: 2019-2021
COPYRIGHT HOLDER: Yunqi Yang, Peter Carbonetto &amp; Matthew Stephens.
</pre>

  </div>

  <div class="col-md-3 hidden-xs hidden-sm" id="pkgdown-sidebar">
    <nav id="toc" data-toggle="toc" class="sticky-top">
      <h2 data-toc-skip>Contents</h2>
    </nav>
  </div>

</div>



      <footer>
      <div class="copyright">
  <p>Developed by Peter Carbonetto, Yunqi Yang, Matthew Stephens.</p>
</div>

<div class="pkgdown">
  <p>Site built with <a href="https://pkgdown.r-lib.org/">pkgdown</a> 1.5.1.</p>
</div>

      </footer>
   </div>

  


  </body>
</html>




==> anc/supplementary_code/udr_0.3-153/docs/articles/index.html <==
<!-- Generated by pkgdown: do not edit by hand -->
<!DOCTYPE html>
<html lang="en">
  <head>
  <meta charset="utf-8">
<meta http-equiv="X-UA-Compatible" content="IE=edge">
<meta name="viewport" content="width=device-width, initial-scale=1.0">

<title>Articles • udr</title>


<!-- jquery -->
<script src="https://cdnjs.cloudflare.com/ajax/libs/jquery/3.4.1/jquery.min.js" integrity="sha256-CSXorXvZcTkaix6Yvo6HppcZGetbYMGWSFlBw8HfCJo=" crossorigin="anonymous"></script>
<!-- Bootstrap -->

<link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/twitter-bootstrap/3.4.1/css/bootstrap.min.css" integrity="sha256-bZLfwXAP04zRMK2BjiO8iu9pf4FbLqX6zitd+tIvLhE=" crossorigin="anonymous" />

<script src="https://cdnjs.cloudflare.com/ajax/libs/twitter-bootstrap/3.4.1/js/bootstrap.min.js" integrity="sha256-nuL8/2cJ5NDSSwnKD8VqreErSWHtnEP9E7AySL+1ev4=" crossorigin="anonymous"></script>

<!-- bootstrap-toc -->
<link rel="stylesheet" href="../bootstrap-toc.css">
<script src="../bootstrap-toc.js"></script>

<!-- Font Awesome icons -->
<link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/font-awesome/5.12.1/css/all.min.css" integrity="sha256-mmgLkCYLUQbXn0B1SRqzHar6dCnv9oZFPEC1g1cwlkk=" crossorigin="anonymous" />
<link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/font-awesome/5.12.1/css/v4-shims.min.css" integrity="sha256-wZjR52fzng1pJHwx4aV2AO3yyTOXrcDW7jBpJtTwVxw=" crossorigin="anonymous" />

<!-- clipboard.js -->
<script src="https://cdnjs.cloudflare.com/ajax/libs/clipboard.js/2.0.6/clipboard.min.js" integrity="sha256-inc5kl9MA1hkeYUt+EC3BhlIgyp/2jDIyBLS6k3UxPI=" crossorigin="anonymous"></script>

<!-- headroom.js -->
<script src="https://cdnjs.cloudflare.com/ajax/libs/headroom/0.11.0/headroom.min.js" integrity="sha256-AsUX4SJE1+yuDu5+mAVzJbuYNPHj/WroHuZ8Ir/CkE0=" crossorigin="anonymous"></script>
<script src="https://cdnjs.cloudflare.com/ajax/libs/headroom/0.11.0/jQuery.headroom.min.js" integrity="sha256-ZX/yNShbjqsohH1k95liqY9Gd8uOiE1S4vZc+9KQ1K4=" crossorigin="anonymous"></script>

<!-- pkgdown -->
<link href="../pkgdown.css" rel="stylesheet">
<script src="../pkgdown.js"></script>




<meta property="og:title" content="Articles" />




<!-- mathjax -->
<script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/MathJax.js" integrity="sha256-nvJJv9wWKEm88qvoQl9ekL2J+k/RWIsaSScxxlsrv8k=" crossorigin="anonymous"></script>
<script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/config/TeX-AMS-MML_HTMLorMML.js" integrity="sha256-84DKXVJXs0/F8OTMzX4UR909+jtl4G7SPypPavF+GfA=" crossorigin="anonymous"></script>

<!--[if lt IE 9]>
<script src="https://oss.maxcdn.com/html5shiv/3.7.3/html5shiv.min.js"></script>
<script src="https://oss.maxcdn.com/respond/1.4.2/respond.min.js"></script>
<![endif]-->



  </head>

  <body data-spy="scroll" data-target="#toc">
    <div class="container template-article-index">
      <header>
      <div class="navbar navbar-default navbar-fixed-top" role="navigation">
  <div class="container">
    <div class="navbar-header">
      <button type="button" class="navbar-toggle collapsed" data-toggle="collapse" data-target="#navbar" aria-expanded="false">
        <span class="sr-only">Toggle navigation</span>
        <span class="icon-bar"></span>
        <span class="icon-bar"></span>
        <span class="icon-bar"></span>
      </button>
      <span class="navbar-brand">
        <a class="navbar-link" href="../index.html">udr</a>
        <span class="version label label-default" data-toggle="tooltip" data-placement="bottom" title="Released version">0.3-85</span>
      </span>
    </div>

    <div id="navbar" class="navbar-collapse collapse">
      <ul class="nav navbar-nav">
        <li>
  <a href="../index.html">Home</a>
</li>
<li>
  <a href="../articles/index.html">Vignettes</a>
</li>
<li>
  <a href="../reference/index.html">Functions</a>
</li>
      </ul>
      <ul class="nav navbar-nav navbar-right">
        <li>
  <a href="https://github.com/stephenslab/udr">Source</a>
</li>
      </ul>
      
    </div><!--/.nav-collapse -->
  </div><!--/.container -->
</div><!--/.navbar -->

      

      </header>

<div class="row">
  <div class="col-md-9 contents">
    <div class="page-header">
      <h1>Articles</h1>
    </div>

    <div class="section ">
      <h3>All vignettes</h3>
      <p class="section-desc"></p>

      <dl>
        <dt><a href="udr_intro.html">Introduction to Ultimate Deconvolution</a></dt>
        <dd></dt>
      </dl>
    </div>
  </div>
</div>


      <footer>
      <div class="copyright">
  <p>Developed by Peter Carbonetto, Yunqi Yang, Matthew Stephens.</p>
</div>

<div class="pkgdown">
  <p>Site built with <a href="https://pkgdown.r-lib.org/">pkgdown</a> 1.5.1.</p>
</div>

      </footer>
   </div>

  


  </body>
</html>




==> anc/supplementary_code/udr_0.3-153/docs/articles/mvebnm_intro.html <==
<!DOCTYPE html>
<!-- Generated by pkgdown: do not edit by hand --><html lang="en">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=UTF-8">
<meta charset="utf-8">
<meta http-equiv="X-UA-Compatible" content="IE=edge">
<meta name="viewport" content="width=device-width, initial-scale=1.0">
<title>Introduction to mvebnm: empirical Bayes for multivariate normal means • mvebnm</title>
<!-- jquery --><script src="https://cdnjs.cloudflare.com/ajax/libs/jquery/3.3.1/jquery.min.js" integrity="sha256-FgpCb/KJQlLNfOu91ta32o/NMZxltwRo8QtmkMRdAu8=" crossorigin="anonymous"></script><!-- Bootstrap --><link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/twitter-bootstrap/3.3.7/css/bootstrap.min.css" integrity="sha256-916EbMg70RQy9LHiGkXzG8hSg9EdNy97GazNG/aiY1w=" crossorigin="anonymous">
<script src="https://cdnjs.cloudflare.com/ajax/libs/twitter-bootstrap/3.3.7/js/bootstrap.min.js" integrity="sha256-U5ZEeKfGNOja007MMD3YBI0A3OSZOQbeG6z2f2Y0hu8=" crossorigin="anonymous"></script><!-- Font Awesome icons --><link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/font-awesome/5.7.1/css/all.min.css" integrity="sha256-nAmazAk6vS34Xqo0BSrTb+abbtFlgsFK7NKSi6o7Y78=" crossorigin="anonymous">
<link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/font-awesome/5.7.1/css/v4-shims.min.css" integrity="sha256-6qHlizsOWFskGlwVOKuns+D1nB6ssZrHQrNj1wGplHc=" crossorigin="anonymous">
<!-- clipboard.js --><script src="https://cdnjs.cloudflare.com/ajax/libs/clipboard.js/2.0.4/clipboard.min.js" integrity="sha256-FiZwavyI2V6+EXO1U+xzLG3IKldpiTFf3153ea9zikQ=" crossorigin="anonymous"></script><!-- headroom.js --><script src="https://cdnjs.cloudflare.com/ajax/libs/headroom/0.9.4/headroom.min.js" integrity="sha256-DJFC1kqIhelURkuza0AvYal5RxMtpzLjFhsnVIeuk+U=" crossorigin="anonymous"></script><script src="https://cdnjs.cloudflare.com/ajax/libs/headroom/0.9.4/jQuery.headroom.min.js" integrity="sha256-ZX/yNShbjqsohH1k95liqY9Gd8uOiE1S4vZc+9KQ1K4=" crossorigin="anonymous"></script><!-- pkgdown --><link href="../pkgdown.css" rel="stylesheet">
<script src="../pkgdown.js"></script><meta property="og:title" content="Introduction to mvebnm: empirical Bayes for multivariate normal means">
<meta property="og:description" content="">
<meta name="twitter:card" content="summary">
<!-- mathjax --><script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/MathJax.js" integrity="sha256-nvJJv9wWKEm88qvoQl9ekL2J+k/RWIsaSScxxlsrv8k=" crossorigin="anonymous"></script><script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/config/TeX-AMS-MML_HTMLorMML.js" integrity="sha256-84DKXVJXs0/F8OTMzX4UR909+jtl4G7SPypPavF+GfA=" crossorigin="anonymous"></script><!--[if lt IE 9]>
<script src="https://oss.maxcdn.com/html5shiv/3.7.3/html5shiv.min.js"></script>
<script src="https://oss.maxcdn.com/respond/1.4.2/respond.min.js"></script>
<![endif]-->
</head>
<body>
    <div class="container template-article">
      <header><div class="navbar navbar-default navbar-fixed-top" role="navigation">
  <div class="container">
    <div class="navbar-header">
      <button type="button" class="navbar-toggle collapsed" data-toggle="collapse" data-target="#navbar" aria-expanded="false">
        <span class="sr-only">Toggle navigation</span>
        <span class="icon-bar"></span>
        <span class="icon-bar"></span>
        <span class="icon-bar"></span>
      </button>
      <span class="navbar-brand">
        <a class="navbar-link" href="../index.html">mvebnm</a>
        <span class="version label label-default" data-toggle="tooltip" data-placement="bottom" title="Released version">0.1.71</span>
      </span>
    </div>

    <div id="navbar" class="navbar-collapse collapse">
      <ul class="nav navbar-nav">
<li>
  <a href="../index.html">Home</a>
</li>
<li>
  <a href="../articles/index.html">Vignettes</a>
</li>
<li>
  <a href="../reference/index.html">Functions</a>
</li>
      </ul>
<ul class="nav navbar-nav navbar-right">
<li>
  <a href="https://github.com/stephenslab/mvebnm">Source</a>
</li>
      </ul>
</div>
<!--/.nav-collapse -->
  </div>
<!--/.container -->
</div>
<!--/.navbar -->

      

      </header><div class="row">
  <div class="col-md-9 contents">
    <div class="page-header toc-ignore">
      <h1>Introduction to mvebnm: empirical Bayes for multivariate normal means</h1>
                        <h4 class="author">Peter Carbonetto</h4>
            
            <h4 class="date">2020-05-18</h4>
      
      <small class="dont-index">Source: <a href="https://github.com/stephenslab/mvebnm/blob/master/vignettes/mvebnm_intro.Rmd"><code>vignettes/mvebnm_intro.Rmd</code></a></small>
      <div class="hidden name"><code>mvebnm_intro.Rmd</code></div>

    </div>

    
    
<div id="simulate-data" class="section level2">
<h2 class="hasAnchor">
<a href="#simulate-data" class="anchor"></a>Simulate data</h2>
<p>Here we illustrate the mvebnm method in a simulated data set, in which the data are simulated from the multivariate normal means model with 4 mixture components.</p>
<div class="sourceCode" id="cb1"><pre class="sourceCode r"><code class="sourceCode r"><a class="sourceLine" id="cb1-1" data-line-number="1"><span class="kw"><a href="https://rdrr.io/r/base/library.html">library</a></span>(mvebnm)</a></code></pre></div>
<p>We simulate 4,000 data points from a mixture of multivariate normals, <span class="math display">\[
w_1 N(0,S + U_1) + \cdots + w_4 N(0,S + U_4).
\]</span></p>
<div class="sourceCode" id="cb2"><pre class="sourceCode r"><code class="sourceCode r"><a class="sourceLine" id="cb2-1" data-line-number="1"><span class="kw"><a href="https://rdrr.io/r/base/Random.html">set.seed</a></span>(<span class="dv">1</span>)</a>
<a class="sourceLine" id="cb2-2" data-line-number="2">n &lt;-<span class="st"> </span><span class="dv">4000</span></a>
<a class="sourceLine" id="cb2-3" data-line-number="3">k &lt;-<span class="st"> </span><span class="dv">4</span></a>
<a class="sourceLine" id="cb2-4" data-line-number="4">S &lt;-<span class="st"> </span><span class="kw"><a href="https://rdrr.io/r/base/cbind.html">rbind</a></span>(<span class="kw"><a href="https://rdrr.io/r/base/c.html">c</a></span>(<span class="fl">0.8</span>,<span class="fl">0.2</span>),</a>
<a class="sourceLine" id="cb2-5" data-line-number="5">           <span class="kw"><a href="https://rdrr.io/r/base/c.html">c</a></span>(<span class="fl">0.2</span>,<span class="fl">1.5</span>))</a>
<a class="sourceLine" id="cb2-6" data-line-number="6">U &lt;-<span class="st"> </span><span class="kw"><a href="https://rdrr.io/r/base/list.html">list</a></span>(<span class="dt">none   =</span> <span class="kw"><a href="https://rdrr.io/r/base/cbind.html">rbind</a></span>(<span class="kw"><a href="https://rdrr.io/r/base/c.html">c</a></span>(<span class="dv">0</span>,<span class="dv">0</span>),</a>
<a class="sourceLine" id="cb2-7" data-line-number="7">                         <span class="kw"><a href="https://rdrr.io/r/base/c.html">c</a></span>(<span class="dv">0</span>,<span class="dv">0</span>)),</a>
<a class="sourceLine" id="cb2-8" data-line-number="8">          <span class="dt">shared =</span> <span class="kw"><a href="https://rdrr.io/r/base/cbind.html">rbind</a></span>(<span class="kw"><a href="https://rdrr.io/r/base/c.html">c</a></span>(<span class="fl">1.0</span>,<span class="fl">0.9</span>),</a>
<a class="sourceLine" id="cb2-9" data-line-number="9">                         <span class="kw"><a href="https://rdrr.io/r/base/c.html">c</a></span>(<span class="fl">0.9</span>,<span class="fl">1.0</span>)),</a>
<a class="sourceLine" id="cb2-10" data-line-number="10">          <span class="dt">only1  =</span> <span class="kw"><a href="https://rdrr.io/r/base/cbind.html">rbind</a></span>(<span class="kw"><a href="https://rdrr.io/r/base/c.html">c</a></span>(<span class="dv">1</span>,<span class="dv">0</span>),</a>
<a class="sourceLine" id="cb2-11" data-line-number="11">                         <span class="kw"><a href="https://rdrr.io/r/base/c.html">c</a></span>(<span class="dv">0</span>,<span class="dv">0</span>)),</a>
<a class="sourceLine" id="cb2-12" data-line-number="12">          <span class="dt">only2  =</span> <span class="kw"><a href="https://rdrr.io/r/base/cbind.html">rbind</a></span>(<span class="kw"><a href="https://rdrr.io/r/base/c.html">c</a></span>(<span class="dv">0</span>,<span class="dv">0</span>),</a>
<a class="sourceLine" id="cb2-13" data-line-number="13">                         <span class="kw"><a href="https://rdrr.io/r/base/c.html">c</a></span>(<span class="dv">0</span>,<span class="dv">1</span>)))</a>
<a class="sourceLine" id="cb2-14" data-line-number="14">w &lt;-<span class="st"> </span><span class="kw"><a href="https://rdrr.io/r/base/c.html">c</a></span>(<span class="fl">0.8</span>,<span class="fl">0.1</span>,<span class="fl">0.075</span>,<span class="fl">0.025</span>)</a>
<a class="sourceLine" id="cb2-15" data-line-number="15">X &lt;-<span class="st"> </span><span class="kw"><a href="../reference/simulate_mvebnm_data.html">simulate_mvebnm_data</a></span>(n,w,U,S)</a></code></pre></div>
</div>
<div id="truncated-eigenvalue-em" class="section level2">
<h2 class="hasAnchor">
<a href="#truncated-eigenvalue-em" class="anchor"></a>“Truncated-eigenvalue” EM</h2>
<p>One innovation in mvebnm is that the M-step update for the prior covariances is solved exactly by truncating the eigenvalues in a spectral decomposition of the unconstrained maximum-likelihood estimate. This provides greater freedom in fitting the model; here we demonstrate this by comparing the new update, <code>update.U = "teem"</code>, against the “Extreme Deconvolution” update, <code>update.U = "ed"</code>.</p>
<p>First, fit the multivariate normal means model using the original “Extreme Deconvolution” update:</p>
<div class="sourceCode" id="cb3"><pre class="sourceCode r"><code class="sourceCode r"><a class="sourceLine" id="cb3-1" data-line-number="1"><span class="kw"><a href="https://rdrr.io/r/base/Random.html">set.seed</a></span>(<span class="dv">1</span>)</a>
<a class="sourceLine" id="cb3-2" data-line-number="2">fit.ed &lt;-<span class="st"> </span><span class="kw"><a href="../reference/mvebnm.html">mvebnm</a></span>(X,<span class="dt">k =</span> k,<span class="dt">S =</span> S,<span class="dt">control =</span> <span class="kw"><a href="https://rdrr.io/r/base/list.html">list</a></span>(<span class="dt">update.U =</span> <span class="st">"ed"</span>))</a></code></pre></div>
<p>Next, fit the model using the “truncated eigenvalue” update:</p>
<div class="sourceCode" id="cb4"><pre class="sourceCode r"><code class="sourceCode r"><a class="sourceLine" id="cb4-1" data-line-number="1"><span class="kw"><a href="https://rdrr.io/r/base/Random.html">set.seed</a></span>(<span class="dv">1</span>)</a>
<a class="sourceLine" id="cb4-2" data-line-number="2">fit.teem &lt;-<span class="st"> </span><span class="kw"><a href="../reference/mvebnm.html">mvebnm</a></span>(X,<span class="dt">k =</span> k,<span class="dt">S =</span> S,<span class="dt">control =</span> <span class="kw"><a href="https://rdrr.io/r/base/list.html">list</a></span>(<span class="dt">update.U =</span> <span class="st">"teem"</span>))</a></code></pre></div>
<p>The “truncated eigenvalue” update provides a better fit, as measured by the likelihood:</p>
<div class="sourceCode" id="cb5"><pre class="sourceCode r"><code class="sourceCode r"><a class="sourceLine" id="cb5-1" data-line-number="1"><span class="kw"><a href="https://rdrr.io/r/base/print.html">print</a></span>(fit.ed<span class="op">$</span>loglik,<span class="dt">digits =</span> <span class="dv">12</span>)</a>
<a class="sourceLine" id="cb5-2" data-line-number="2"><span class="kw"><a href="https://rdrr.io/r/base/print.html">print</a></span>(fit.teem<span class="op">$</span>loglik,<span class="dt">digits =</span> <span class="dv">12</span>)</a>
<a class="sourceLine" id="cb5-3" data-line-number="3"><span class="co"># [1] -12210.9601056</span></a>
<a class="sourceLine" id="cb5-4" data-line-number="4"><span class="co"># [1] -12199.9654823</span></a></code></pre></div>
<p>This is because the new update allows for much greater flexibility in the covariance estimates:</p>
<div class="sourceCode" id="cb6"><pre class="sourceCode r"><code class="sourceCode r"><a class="sourceLine" id="cb6-1" data-line-number="1"><span class="kw"><a href="https://rdrr.io/r/base/print.html">print</a></span>(<span class="kw"><a href="https://rdrr.io/r/base/Round.html">round</a></span>(<span class="kw"><a href="https://rdrr.io/r/base/lapply.html">sapply</a></span>(fit.ed<span class="op">$</span>U,<span class="cf">function</span> (x) <span class="kw"><a href="https://rdrr.io/r/base/eigen.html">eigen</a></span>(x)<span class="op">$</span>values),<span class="dt">digits =</span> <span class="dv">6</span>))</a>
<a class="sourceLine" id="cb6-2" data-line-number="2"><span class="kw"><a href="https://rdrr.io/r/base/print.html">print</a></span>(<span class="kw"><a href="https://rdrr.io/r/base/Round.html">round</a></span>(<span class="kw"><a href="https://rdrr.io/r/base/lapply.html">sapply</a></span>(fit.teem<span class="op">$</span>U,<span class="cf">function</span> (x) <span class="kw"><a href="https://rdrr.io/r/base/eigen.html">eigen</a></span>(x)<span class="op">$</span>values),<span class="dt">digits =</span> <span class="dv">6</span>))</a>
<a class="sourceLine" id="cb6-3" data-line-number="3"><span class="co">#            k1       k2       k3       k4</span></a>
<a class="sourceLine" id="cb6-4" data-line-number="4"><span class="co"># [1,] 0.310976 0.348350 0.590743 0.189784</span></a>
<a class="sourceLine" id="cb6-5" data-line-number="5"><span class="co"># [2,] 0.099464 0.104345 0.110707 0.078166</span></a>
<a class="sourceLine" id="cb6-6" data-line-number="6"><span class="co">#      k1       k2       k3 k4</span></a>
<a class="sourceLine" id="cb6-7" data-line-number="7"><span class="co"># [1,]  0 0.130364 1.256387  0</span></a>
<a class="sourceLine" id="cb6-8" data-line-number="8"><span class="co"># [2,]  0 0.000000 0.250080  0</span></a></code></pre></div>
<p>The output above shows the eigenvalues of each of the four 2 x 2 covariance matrices. The TEEM updates have shrunk some of the eigenvalues to zero, leading to prior covariances with an effective rank of 0, 1 or 2 — this is the number of non-zero eigenvalues in each column of the output above. By contrast, the prior covariances estimated by the ED algorithm are all full rank — all the eigenvalues are greater than zero.</p>
</div>
<div id="estimate-the-residual-covariance" class="section level2">
<h2 class="hasAnchor">
<a href="#estimate-the-residual-covariance" class="anchor"></a>Estimate the residual covariance</h2>
<p>In cases where the residual variance-covariance matrix, <span class="math inline">\(S\)</span>, is not known, mvebnm can estimate it from the data:</p>
<div class="sourceCode" id="cb7"><pre class="sourceCode r"><code class="sourceCode r"><a class="sourceLine" id="cb7-1" data-line-number="1"><span class="kw"><a href="https://rdrr.io/r/base/Random.html">set.seed</a></span>(<span class="dv">1</span>)</a>
<a class="sourceLine" id="cb7-2" data-line-number="2">fit.teem2 &lt;-<span class="st"> </span><span class="kw"><a href="../reference/mvebnm.html">mvebnm</a></span>(X,<span class="dt">k =</span> k,<span class="dt">control =</span> <span class="kw"><a href="https://rdrr.io/r/base/list.html">list</a></span>(<span class="dt">update.S =</span> <span class="st">"em"</span>,<span class="dt">update.U =</span> <span class="st">"teem"</span>))</a></code></pre></div>
<p>The resulting likelihood is slightly higher than the fixing the residual covariance to the ground-truth:</p>
<div class="sourceCode" id="cb8"><pre class="sourceCode r"><code class="sourceCode r"><a class="sourceLine" id="cb8-1" data-line-number="1"><span class="kw"><a href="https://rdrr.io/r/base/print.html">print</a></span>(fit.teem<span class="op">$</span>loglik,<span class="dt">digits =</span> <span class="dv">12</span>)</a>
<a class="sourceLine" id="cb8-2" data-line-number="2"><span class="kw"><a href="https://rdrr.io/r/base/print.html">print</a></span>(fit.teem2<span class="op">$</span>loglik,<span class="dt">digits =</span> <span class="dv">12</span>)</a>
<a class="sourceLine" id="cb8-3" data-line-number="3"><span class="co"># [1] -12199.9654823</span></a>
<a class="sourceLine" id="cb8-4" data-line-number="4"><span class="co"># [1] -12199.4837195</span></a></code></pre></div>
</div>
<div id="efficient-c-implementation" class="section level2">
<h2 class="hasAnchor">
<a href="#efficient-c-implementation" class="anchor"></a>Efficient C++ implementation</h2>
<p>We provide two implementations of the mvebnm methods: an R version with code that is easier to understand, and simpler to maintain; and a C++ (Rcpp) version that can be much faster. Both implementations should give the same, or nearly the same, output. Here’s an example:</p>
<div class="sourceCode" id="cb9"><pre class="sourceCode r"><code class="sourceCode r"><a class="sourceLine" id="cb9-1" data-line-number="1"><span class="kw"><a href="https://rdrr.io/r/base/Random.html">set.seed</a></span>(<span class="dv">1</span>)</a>
<a class="sourceLine" id="cb9-2" data-line-number="2">t1 &lt;-<span class="st"> </span><span class="kw"><a href="https://rdrr.io/r/base/system.time.html">system.time</a></span>(</a>
<a class="sourceLine" id="cb9-3" data-line-number="3">  fit1 &lt;-<span class="st"> </span><span class="kw"><a href="../reference/mvebnm.html">mvebnm</a></span>(X,<span class="dt">k =</span> k,<span class="dt">control =</span> <span class="kw"><a href="https://rdrr.io/r/base/list.html">list</a></span>(<span class="dt">update.S =</span> <span class="st">"em"</span>,<span class="dt">version =</span> <span class="st">"R"</span>)))</a>
<a class="sourceLine" id="cb9-4" data-line-number="4"><span class="kw"><a href="https://rdrr.io/r/base/Random.html">set.seed</a></span>(<span class="dv">1</span>)</a>
<a class="sourceLine" id="cb9-5" data-line-number="5">t2 &lt;-<span class="st"> </span><span class="kw"><a href="https://rdrr.io/r/base/system.time.html">system.time</a></span>(</a>
<a class="sourceLine" id="cb9-6" data-line-number="6">  fit2 &lt;-<span class="st"> </span><span class="kw"><a href="../reference/mvebnm.html">mvebnm</a></span>(X,<span class="dt">k =</span> k,<span class="dt">control =</span> <span class="kw"><a href="https://rdrr.io/r/base/list.html">list</a></span>(<span class="dt">update.S =</span> <span class="st">"em"</span>,<span class="dt">version =</span> <span class="st">"Rcpp"</span>)))</a></code></pre></div>
<p>Indeed, both runs achieve the same likelihood (you can check for yourself that the parameter estimates are also the same),</p>
<div class="sourceCode" id="cb10"><pre class="sourceCode r"><code class="sourceCode r"><a class="sourceLine" id="cb10-1" data-line-number="1"><span class="kw"><a href="https://rdrr.io/r/base/print.html">print</a></span>(fit1<span class="op">$</span>loglik,<span class="dt">digits =</span> <span class="dv">12</span>)</a>
<a class="sourceLine" id="cb10-2" data-line-number="2"><span class="kw"><a href="https://rdrr.io/r/base/print.html">print</a></span>(fit2<span class="op">$</span>loglik,<span class="dt">digits =</span> <span class="dv">12</span>)</a>
<a class="sourceLine" id="cb10-3" data-line-number="3"><span class="co"># [1] -12199.4837195</span></a>
<a class="sourceLine" id="cb10-4" data-line-number="4"><span class="co"># [1] -12199.4837195</span></a></code></pre></div>
<p>but the C++ implementation achieves the result much more quickly:</p>
<div class="sourceCode" id="cb11"><pre class="sourceCode r"><code class="sourceCode r"><a class="sourceLine" id="cb11-1" data-line-number="1"><span class="kw"><a href="https://rdrr.io/r/base/print.html">print</a></span>(t1)</a>
<a class="sourceLine" id="cb11-2" data-line-number="2"><span class="kw"><a href="https://rdrr.io/r/base/print.html">print</a></span>(t2)</a>
<a class="sourceLine" id="cb11-3" data-line-number="3"><span class="co">#    user  system elapsed </span></a>
<a class="sourceLine" id="cb11-4" data-line-number="4"><span class="co">#  65.133   0.479  67.741 </span></a>
<a class="sourceLine" id="cb11-5" data-line-number="5"><span class="co">#    user  system elapsed </span></a>
<a class="sourceLine" id="cb11-6" data-line-number="6"><span class="co">#   5.416   0.018   5.472</span></a></code></pre></div>
</div>
<div id="update-mixture-weights-using-mix-sqp" class="section level2">
<h2 class="hasAnchor">
<a href="#update-mixture-weights-using-mix-sqp" class="anchor"></a>Update mixture weights using mix-SQP</h2>
<p>There is also the potential to use the mix-SQP algorithm to fit the mixture weights, with estimates of the other parameters fixed. This could be useful as a “re-fitting” step to improve the model after first running the EM updates:</p>
<div class="sourceCode" id="cb12"><pre class="sourceCode r"><code class="sourceCode r"><a class="sourceLine" id="cb12-1" data-line-number="1"><span class="kw"><a href="https://rdrr.io/r/base/Random.html">set.seed</a></span>(<span class="dv">1</span>)</a>
<a class="sourceLine" id="cb12-2" data-line-number="2">fit.mixsqp &lt;-<span class="st"> </span><span class="kw"><a href="../reference/mvebnm.html">mvebnm</a></span>(X,<span class="dt">k =</span> k,<span class="dt">S =</span> S,</a>
<a class="sourceLine" id="cb12-3" data-line-number="3">                     <span class="dt">control =</span> <span class="kw"><a href="https://rdrr.io/r/base/list.html">list</a></span>(<span class="dt">maxiter =</span> <span class="dv">80</span>))</a>
<a class="sourceLine" id="cb12-4" data-line-number="4">fit.mixsqp &lt;-<span class="st"> </span><span class="kw"><a href="../reference/mvebnm.html">mvebnm</a></span>(X,<span class="dt">fit0 =</span> fit.mixsqp,</a>
<a class="sourceLine" id="cb12-5" data-line-number="5">                     <span class="dt">control =</span> <span class="kw"><a href="https://rdrr.io/r/base/list.html">list</a></span>(<span class="dt">update.w =</span> <span class="st">"mixsqp"</span>,<span class="dt">maxiter =</span> <span class="dv">20</span>))</a></code></pre></div>
<p>The mix-SQP updates only achieve a slightly higher likelihood,</p>
<div class="sourceCode" id="cb13"><pre class="sourceCode r"><code class="sourceCode r"><a class="sourceLine" id="cb13-1" data-line-number="1"><span class="kw"><a href="https://rdrr.io/r/base/print.html">print</a></span>(fit.teem<span class="op">$</span>loglik,<span class="dt">digits =</span> <span class="dv">12</span>)</a>
<a class="sourceLine" id="cb13-2" data-line-number="2"><span class="kw"><a href="https://rdrr.io/r/base/print.html">print</a></span>(fit.mixsqp<span class="op">$</span>loglik,<span class="dt">digits =</span> <span class="dv">12</span>)</a>
<a class="sourceLine" id="cb13-3" data-line-number="3"><span class="co"># [1] -12199.9654823</span></a>
<a class="sourceLine" id="cb13-4" data-line-number="4"><span class="co"># [1] -12199.7233099</span></a></code></pre></div>
<p>but, perhaps more compellingly, in this example mix-SQP assigns (nearly) zero weight to a redundant mixture component, whereas the EM algorithm does not:</p>
<div class="sourceCode" id="cb14"><pre class="sourceCode r"><code class="sourceCode r"><a class="sourceLine" id="cb14-1" data-line-number="1"><span class="kw"><a href="https://rdrr.io/r/base/print.html">print</a></span>(<span class="kw"><a href="https://rdrr.io/r/base/Round.html">round</a></span>(fit.teem<span class="op">$</span>w,<span class="dt">digits =</span> <span class="dv">3</span>))</a>
<a class="sourceLine" id="cb14-2" data-line-number="2"><span class="kw"><a href="https://rdrr.io/r/base/print.html">print</a></span>(<span class="kw"><a href="https://rdrr.io/r/base/Round.html">round</a></span>(fit.mixsqp<span class="op">$</span>w,<span class="dt">digits =</span> <span class="dv">3</span>))</a>
<a class="sourceLine" id="cb14-3" data-line-number="3"><span class="co">#    k1    k2    k3    k4 </span></a>
<a class="sourceLine" id="cb14-4" data-line-number="4"><span class="co"># 0.255 0.244 0.210 0.290 </span></a>
<a class="sourceLine" id="cb14-5" data-line-number="5"><span class="co">#    k1    k2    k3    k4 </span></a>
<a class="sourceLine" id="cb14-6" data-line-number="6"><span class="co"># 0.315 0.531 0.153 0.000</span></a></code></pre></div>
<p>The benefits of the mix-SQP updates need to be explored further.</p>
</div>
<div id="plot-improvement-in-solutions-over-time" class="section level2">
<h2 class="hasAnchor">
<a href="#plot-improvement-in-solutions-over-time" class="anchor"></a>Plot improvement in solutions over time</h2>
<p>Each EM update should improve the log-likelihood. Here we show the improvement in the solution over time for the four variants illustrated above: “Extreme Deconvolution” updates (dark blue); “truncated-eigenvalue” updates with the mix-SQP re-fitting step (dashed, yellow line), and without (solid, orange line); and “truncated-eigenvalue” updates combined with estimating the residual covariance (green line).</p>
<div class="sourceCode" id="cb15"><pre class="sourceCode r"><code class="sourceCode r"><a class="sourceLine" id="cb15-1" data-line-number="1"><span class="kw"><a href="https://rdrr.io/r/graphics/par.html">par</a></span>(<span class="dt">mar =</span> <span class="kw"><a href="https://rdrr.io/r/base/c.html">c</a></span>(<span class="dv">4</span>,<span class="dv">4</span>,<span class="dv">2</span>,<span class="dv">2</span>))</a>
<a class="sourceLine" id="cb15-2" data-line-number="2">y &lt;-<span class="st"> </span><span class="kw"><a href="https://rdrr.io/r/base/cbind.html">cbind</a></span>(fit.ed<span class="op">$</span>progress<span class="op">$</span>loglik,</a>
<a class="sourceLine" id="cb15-3" data-line-number="3">           fit.teem<span class="op">$</span>progress<span class="op">$</span>loglik,</a>
<a class="sourceLine" id="cb15-4" data-line-number="4">           fit.teem2<span class="op">$</span>progress<span class="op">$</span>loglik,</a>
<a class="sourceLine" id="cb15-5" data-line-number="5">           fit.mixsqp<span class="op">$</span>progress<span class="op">$</span>loglik)</a>
<a class="sourceLine" id="cb15-6" data-line-number="6">y &lt;-<span class="st"> </span><span class="kw"><a href="https://rdrr.io/r/base/Extremes.html">max</a></span>(y) <span class="op">-</span><span class="st"> </span>y <span class="op">+</span><span class="st"> </span><span class="fl">0.01</span></a>
<a class="sourceLine" id="cb15-7" data-line-number="7"><span class="kw"><a href="https://rdrr.io/r/graphics/plot.html">plot</a></span>(<span class="dv">1</span><span class="op">:</span><span class="dv">100</span>,y[,<span class="dv">1</span>],<span class="dt">col =</span> <span class="st">"darkblue"</span>,<span class="dt">type =</span> <span class="st">"l"</span>,<span class="dt">log =</span> <span class="st">"y"</span>,<span class="dt">lwd =</span> <span class="dv">2</span>,</a>
<a class="sourceLine" id="cb15-8" data-line-number="8">     <span class="dt">xlab =</span> <span class="st">"iteration"</span>,<span class="dt">ylab =</span> <span class="st">"dist. from best loglik"</span>,<span class="dt">ylim =</span> <span class="kw"><a href="https://rdrr.io/r/base/c.html">c</a></span>(<span class="fl">0.01</span>,<span class="dv">500</span>))</a>
<a class="sourceLine" id="cb15-9" data-line-number="9"><span class="kw"><a href="https://rdrr.io/r/graphics/lines.html">lines</a></span>(<span class="dv">1</span><span class="op">:</span><span class="dv">100</span>,y[,<span class="dv">2</span>],<span class="dt">col =</span> <span class="st">"darkorange"</span>,<span class="dt">lwd =</span> <span class="dv">2</span>)</a>
<a class="sourceLine" id="cb15-10" data-line-number="10"><span class="kw"><a href="https://rdrr.io/r/graphics/lines.html">lines</a></span>(<span class="dv">1</span><span class="op">:</span><span class="dv">100</span>,y[,<span class="dv">3</span>] <span class="op">+</span><span class="st"> </span><span class="fl">0.01</span>,<span class="dt">col =</span> <span class="st">"seagreen"</span>,<span class="dt">lwd =</span> <span class="dv">2</span>)</a>
<a class="sourceLine" id="cb15-11" data-line-number="11"><span class="kw"><a href="https://rdrr.io/r/graphics/lines.html">lines</a></span>(<span class="dv">1</span><span class="op">:</span><span class="dv">100</span>,y[,<span class="dv">4</span>] <span class="op">+</span><span class="st"> </span><span class="fl">0.01</span>,<span class="dt">col =</span> <span class="st">"gold"</span>,<span class="dt">lwd =</span> <span class="dv">2</span>,<span class="dt">lty =</span> <span class="st">"dashed"</span>)</a></code></pre></div>
<p><img src="mvebnm_intro_files/figure-html/plot-progress-1.png" width="384" style="display: block; margin: auto;"></p>
<p>The combination of the “truncated-eigenvalue” updates and estimation of the residual covariance provides the best fit in this case.</p>
</div>
  </div>

  <div class="col-md-3 hidden-xs hidden-sm" id="sidebar">

        <div id="tocnav">
      <h2 class="hasAnchor">
<a href="#tocnav" class="anchor"></a>Contents</h2>
      <ul class="nav nav-pills nav-stacked">
<li><a href="#simulate-data">Simulate data</a></li>
      <li><a href="#truncated-eigenvalue-em">“Truncated-eigenvalue” EM</a></li>
      <li><a href="#estimate-the-residual-covariance">Estimate the residual covariance</a></li>
      <li><a href="#efficient-c-implementation">Efficient C++ implementation</a></li>
      <li><a href="#update-mixture-weights-using-mix-sqp">Update mixture weights using mix-SQP</a></li>
      <li><a href="#plot-improvement-in-solutions-over-time">Plot improvement in solutions over time</a></li>
      </ul>
</div>
      </div>

</div>



      <footer><div class="copyright">
  <p>Developed by Peter Carbonetto, Yunqi Yang, Matthew Stephens.</p>
</div>

<div class="pkgdown">
  <p>Site built with <a href="https://pkgdown.r-lib.org/">pkgdown</a> 1.4.1.</p>
</div>

      </footer>
</div>

  


  </body>
</html>


==> anc/supplementary_code/udr_0.3-153/docs/articles/udr_intro.html <==
<!DOCTYPE html>
<!-- Generated by pkgdown: do not edit by hand --><html lang="en">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=UTF-8">
<meta charset="utf-8">
<meta http-equiv="X-UA-Compatible" content="IE=edge">
<meta name="viewport" content="width=device-width, initial-scale=1.0">
<title>Introduction to Ultimate Deconvolution • udr</title>
<!-- jquery --><script src="https://cdnjs.cloudflare.com/ajax/libs/jquery/3.4.1/jquery.min.js" integrity="sha256-CSXorXvZcTkaix6Yvo6HppcZGetbYMGWSFlBw8HfCJo=" crossorigin="anonymous"></script><!-- Bootstrap --><link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/twitter-bootstrap/3.4.1/css/bootstrap.min.css" integrity="sha256-bZLfwXAP04zRMK2BjiO8iu9pf4FbLqX6zitd+tIvLhE=" crossorigin="anonymous">
<script src="https://cdnjs.cloudflare.com/ajax/libs/twitter-bootstrap/3.4.1/js/bootstrap.min.js" integrity="sha256-nuL8/2cJ5NDSSwnKD8VqreErSWHtnEP9E7AySL+1ev4=" crossorigin="anonymous"></script><!-- bootstrap-toc --><link rel="stylesheet" href="../bootstrap-toc.css">
<script src="../bootstrap-toc.js"></script><!-- Font Awesome icons --><link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/font-awesome/5.12.1/css/all.min.css" integrity="sha256-mmgLkCYLUQbXn0B1SRqzHar6dCnv9oZFPEC1g1cwlkk=" crossorigin="anonymous">
<link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/font-awesome/5.12.1/css/v4-shims.min.css" integrity="sha256-wZjR52fzng1pJHwx4aV2AO3yyTOXrcDW7jBpJtTwVxw=" crossorigin="anonymous">
<!-- clipboard.js --><script src="https://cdnjs.cloudflare.com/ajax/libs/clipboard.js/2.0.6/clipboard.min.js" integrity="sha256-inc5kl9MA1hkeYUt+EC3BhlIgyp/2jDIyBLS6k3UxPI=" crossorigin="anonymous"></script><!-- headroom.js --><script src="https://cdnjs.cloudflare.com/ajax/libs/headroom/0.11.0/headroom.min.js" integrity="sha256-AsUX4SJE1+yuDu5+mAVzJbuYNPHj/WroHuZ8Ir/CkE0=" crossorigin="anonymous"></script><script src="https://cdnjs.cloudflare.com/ajax/libs/headroom/0.11.0/jQuery.headroom.min.js" integrity="sha256-ZX/yNShbjqsohH1k95liqY9Gd8uOiE1S4vZc+9KQ1K4=" crossorigin="anonymous"></script><!-- pkgdown --><link href="../pkgdown.css" rel="stylesheet">
<script src="../pkgdown.js"></script><meta property="og:title" content="Introduction to Ultimate Deconvolution">
<meta property="og:description" content="udr">
<!-- mathjax --><script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/MathJax.js" integrity="sha256-nvJJv9wWKEm88qvoQl9ekL2J+k/RWIsaSScxxlsrv8k=" crossorigin="anonymous"></script><script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/config/TeX-AMS-MML_HTMLorMML.js" integrity="sha256-84DKXVJXs0/F8OTMzX4UR909+jtl4G7SPypPavF+GfA=" crossorigin="anonymous"></script><!--[if lt IE 9]>
<script src="https://oss.maxcdn.com/html5shiv/3.7.3/html5shiv.min.js"></script>
<script src="https://oss.maxcdn.com/respond/1.4.2/respond.min.js"></script>
<![endif]-->
</head>
<body data-spy="scroll" data-target="#toc">
    

    <div class="container template-article">
      <header><div class="navbar navbar-default navbar-fixed-top" role="navigation">
  <div class="container">
    <div class="navbar-header">
      <button type="button" class="navbar-toggle collapsed" data-toggle="collapse" data-target="#navbar" aria-expanded="false">
        <span class="sr-only">Toggle navigation</span>
        <span class="icon-bar"></span>
        <span class="icon-bar"></span>
        <span class="icon-bar"></span>
      </button>
      <span class="navbar-brand">
        <a class="navbar-link" href="../index.html">udr</a>
        <span class="version label label-default" data-toggle="tooltip" data-placement="bottom" title="">0.3-147</span>
      </span>
    </div>

    <div id="navbar" class="navbar-collapse collapse">
      <ul class="nav navbar-nav">
<li>
  <a href="../index.html">Home</a>
</li>
<li>
  <a href="../articles/index.html">Vignettes</a>
</li>
<li>
  <a href="../reference/index.html">Functions</a>
</li>
      </ul>
<ul class="nav navbar-nav navbar-right">
<li>
  <a href="https://github.com/stephenslab/udr" class="external-link">Source</a>
</li>
      </ul>
</div>
<!--/.nav-collapse -->
  </div>
<!--/.container -->
</div>
<!--/.navbar -->

      

      </header><div class="row">
  <div class="col-md-9 contents">
    <div class="page-header toc-ignore">
      <h1 data-toc-skip>Introduction to Ultimate Deconvolution</h1>
                        <h4 data-toc-skip class="author">Peter
Carbonetto</h4>
            
            <h4 data-toc-skip class="date">2023-04-18</h4>
      
      <small class="dont-index">Source: <a href="https://github.com/stephenslab/udr/blob/HEAD/vignettes/udr_intro.Rmd" class="external-link"><code>vignettes/udr_intro.Rmd</code></a></small>
      <div class="hidden name"><code>udr_intro.Rmd</code></div>

    </div>

    
    
<p>Here we illustrate the features of the Ultimate Deconvolution (UD)
package.</p>
<div class="sourceCode" id="cb1"><pre class="downlit sourceCode r">
<code class="sourceCode R"><span><span class="kw"><a href="https://rdrr.io/r/base/library.html" class="external-link">library</a></span><span class="op">(</span><span class="va"><a href="https://github.com/stephenslab/udr" class="external-link">udr</a></span><span class="op">)</span></span></code></pre></div>
<p>We simulate 4,000 data points from a UD model with 4 mixture
components: <span class="math display">\[
x_i \sim w_1 N(0,V + U_1) + \cdots + w_4 N(0,V + U_4).
\]</span></p>
<div class="sourceCode" id="cb2"><pre class="downlit sourceCode r">
<code class="sourceCode R"><span><span class="fu"><a href="https://rdrr.io/r/base/Random.html" class="external-link">set.seed</a></span><span class="op">(</span><span class="fl">1</span><span class="op">)</span></span>
<span><span class="va">n</span> <span class="op">&lt;-</span> <span class="fl">4000</span></span>
<span><span class="va">V</span> <span class="op">&lt;-</span> <span class="fu"><a href="https://rdrr.io/r/base/cbind.html" class="external-link">rbind</a></span><span class="op">(</span><span class="fu"><a href="https://rdrr.io/r/base/c.html" class="external-link">c</a></span><span class="op">(</span><span class="fl">0.8</span>,<span class="fl">0.2</span><span class="op">)</span>,</span>
<span>           <span class="fu"><a href="https://rdrr.io/r/base/c.html" class="external-link">c</a></span><span class="op">(</span><span class="fl">0.2</span>,<span class="fl">1.5</span><span class="op">)</span><span class="op">)</span></span>
<span><span class="va">U</span> <span class="op">&lt;-</span> <span class="fu"><a href="https://rdrr.io/r/base/list.html" class="external-link">list</a></span><span class="op">(</span>none   <span class="op">=</span> <span class="fu"><a href="https://rdrr.io/r/base/cbind.html" class="external-link">rbind</a></span><span class="op">(</span><span class="fu"><a href="https://rdrr.io/r/base/c.html" class="external-link">c</a></span><span class="op">(</span><span class="fl">0</span>,<span class="fl">0</span><span class="op">)</span>,</span>
<span>                         <span class="fu"><a href="https://rdrr.io/r/base/c.html" class="external-link">c</a></span><span class="op">(</span><span class="fl">0</span>,<span class="fl">0</span><span class="op">)</span><span class="op">)</span>,</span>
<span>          shared <span class="op">=</span> <span class="fu"><a href="https://rdrr.io/r/base/cbind.html" class="external-link">rbind</a></span><span class="op">(</span><span class="fu"><a href="https://rdrr.io/r/base/c.html" class="external-link">c</a></span><span class="op">(</span><span class="fl">1.0</span>,<span class="fl">0.9</span><span class="op">)</span>,</span>
<span>                         <span class="fu"><a href="https://rdrr.io/r/base/c.html" class="external-link">c</a></span><span class="op">(</span><span class="fl">0.9</span>,<span class="fl">1.0</span><span class="op">)</span><span class="op">)</span>,</span>
<span>          only1  <span class="op">=</span> <span class="fu"><a href="https://rdrr.io/r/base/cbind.html" class="external-link">rbind</a></span><span class="op">(</span><span class="fu"><a href="https://rdrr.io/r/base/c.html" class="external-link">c</a></span><span class="op">(</span><span class="fl">1</span>,<span class="fl">0</span><span class="op">)</span>,</span>
<span>                         <span class="fu"><a href="https://rdrr.io/r/base/c.html" class="external-link">c</a></span><span class="op">(</span><span class="fl">0</span>,<span class="fl">0</span><span class="op">)</span><span class="op">)</span>,</span>
<span>          only2  <span class="op">=</span> <span class="fu"><a href="https://rdrr.io/r/base/cbind.html" class="external-link">rbind</a></span><span class="op">(</span><span class="fu"><a href="https://rdrr.io/r/base/c.html" class="external-link">c</a></span><span class="op">(</span><span class="fl">0</span>,<span class="fl">0</span><span class="op">)</span>,</span>
<span>                         <span class="fu"><a href="https://rdrr.io/r/base/c.html" class="external-link">c</a></span><span class="op">(</span><span class="fl">0</span>,<span class="fl">1</span><span class="op">)</span><span class="op">)</span><span class="op">)</span></span>
<span><span class="va">w</span> <span class="op">&lt;-</span> <span class="fu"><a href="https://rdrr.io/r/base/c.html" class="external-link">c</a></span><span class="op">(</span><span class="fl">0.8</span>,<span class="fl">0.1</span>,<span class="fl">0.075</span>,<span class="fl">0.025</span><span class="op">)</span></span>
<span><span class="va">X</span> <span class="op">&lt;-</span> <span class="fu"><a href="../reference/simulate_ud_data.html">simulate_ud_data</a></span><span class="op">(</span><span class="va">n</span>,<span class="va">w</span>,<span class="va">U</span>,<span class="va">V</span><span class="op">)</span></span></code></pre></div>
<p>This is the most basic usage, using the default settings:</p>
<p>Note: in this toy simulation example, we set model parameter <span class="math inline">\(V\)</span> to <span class="math inline">\(V\)</span> as we know the simulation truth. In
practice, it’s likely one needs to estimate <span class="math inline">\(V\)</span> and use <span class="math inline">\(\hat V\)</span> for <span class="math inline">\(V\)</span>.</p>
<div class="sourceCode" id="cb3"><pre class="downlit sourceCode r">
<code class="sourceCode R"><span><span class="va">fit0</span> <span class="op">&lt;-</span> <span class="fu"><a href="../reference/ud_init.html">ud_init</a></span><span class="op">(</span><span class="va">X</span>, V <span class="op">=</span> <span class="va">V</span><span class="op">)</span></span>
<span><span class="va">fit1</span> <span class="op">&lt;-</span> <span class="fu"><a href="../reference/ud_fit.html">ud_fit</a></span><span class="op">(</span><span class="va">fit0</span><span class="op">)</span></span>
<span><span class="co"># Performing Ultimate Deconvolution on 4000 x 2 matrix (udr 0.3-144, "R"):</span></span>
<span><span class="co"># data points are i.i.d. (same V)</span></span>
<span><span class="co"># prior covariances: 2 scaled, 0 rank-1, 8 unconstrained</span></span>
<span><span class="co"># prior covariance updates: scaled (fa), rank-1 (none), unconstrained (ted)</span></span>
<span><span class="co"># mixture weights update: em</span></span>
<span><span class="co"># residual covariance update: none</span></span>
<span><span class="co"># max 20 updates, tol=1.0e-06, tol.lik=1.0e-03</span></span>
<span><span class="co"># iter          log-likelihood    log-likelihood.pen   |w - w'| |U - U'| |V - V'|</span></span>
<span><span class="co">#    1 -1.2279801614499656e+04 -1.2279801614499656e+04 4.68e-02 1.28e+01 0.00e+00</span></span>
<span><span class="co">#    2 -1.2223121182887791e+04 -1.2223121182887791e+04 8.81e-03 5.10e-01 0.00e+00</span></span>
<span><span class="co">#    3 -1.2212190514096219e+04 -1.2212190514096219e+04 6.38e-03 1.89e-01 0.00e+00</span></span>
<span><span class="co">#    4 -1.2208915989941652e+04 -1.2208915989941652e+04 4.86e-03 8.34e-02 0.00e+00</span></span>
<span><span class="co">#    5 -1.2207216178055960e+04 -1.2207216178055960e+04 4.05e-03 4.79e-02 0.00e+00</span></span>
<span><span class="co">#    6 -1.2206156194755680e+04 -1.2206156194755680e+04 3.50e-03 3.68e-02 0.00e+00</span></span>
<span><span class="co">#    7 -1.2205420599827859e+04 -1.2205420599827859e+04 3.08e-03 3.03e-02 0.00e+00</span></span>
<span><span class="co">#    8 -1.2204895950208514e+04 -1.2204895950208514e+04 2.74e-03 2.46e-02 0.00e+00</span></span>
<span><span class="co">#    9 -1.2204481484151787e+04 -1.2204481484151787e+04 2.48e-03 1.95e-02 0.00e+00</span></span>
<span><span class="co">#   10 -1.2204146611350558e+04 -1.2204146611350558e+04 2.26e-03 1.51e-02 0.00e+00</span></span>
<span><span class="co">#   11 -1.2203869862004891e+04 -1.2203869862004891e+04 2.07e-03 1.14e-02 0.00e+00</span></span>
<span><span class="co">#   12 -1.2203634312857637e+04 -1.2203634312857637e+04 1.91e-03 8.31e-03 0.00e+00</span></span>
<span><span class="co">#   13 -1.2203423126633246e+04 -1.2203423126633246e+04 1.78e-03 5.97e-03 0.00e+00</span></span>
<span><span class="co">#   14 -1.2203229410058899e+04 -1.2203229410058899e+04 1.67e-03 4.45e-03 0.00e+00</span></span>
<span><span class="co">#   15 -1.2203050790905421e+04 -1.2203050790905421e+04 1.59e-03 3.40e-03 0.00e+00</span></span>
<span><span class="co">#   16 -1.2202885720507049e+04 -1.2202885720507049e+04 1.51e-03 2.64e-03 0.00e+00</span></span>
<span><span class="co">#   17 -1.2202732934351641e+04 -1.2202732934351641e+04 1.43e-03 2.23e-03 0.00e+00</span></span>
<span><span class="co">#   18 -1.2202591340657174e+04 -1.2202591340657174e+04 1.37e-03 2.09e-03 0.00e+00</span></span>
<span><span class="co">#   19 -1.2202459977936309e+04 -1.2202459977936309e+04 1.30e-03 1.98e-03 0.00e+00</span></span>
<span><span class="co">#   20 -1.2202337990145770e+04 -1.2202337990145770e+04 1.24e-03 1.89e-03 0.00e+00</span></span></code></pre></div>
<p>The default model is a mixture with <span class="math inline">\(K =
10\)</span> mixture components: 2 scaled scaled and 8 unconstrained
prior covariance matrices <span class="math inline">\(U_k\)</span>:</p>
<div class="sourceCode" id="cb4"><pre class="downlit sourceCode r">
<code class="sourceCode R"><span><span class="fu"><a href="https://rdrr.io/r/base/summary.html" class="external-link">summary</a></span><span class="op">(</span><span class="va">fit1</span><span class="op">)</span></span>
<span><span class="co"># Model overview:</span></span>
<span><span class="co">#   Number of data points: 4000</span></span>
<span><span class="co">#   Dimension of data points: 2</span></span>
<span><span class="co"># Data points are i.i.d. (same V)</span></span>
<span><span class="co">#   Number of scaled prior covariances: 2</span></span>
<span><span class="co">#   Number of rank-1 prior covariances: 0</span></span>
<span><span class="co">#   Number of unconstrained prior covariances: 8</span></span>
<span><span class="co"># Evaluation of fit (20 updates performed):</span></span>
<span><span class="co">#   Log-likelihood: -1.220233799015e+04</span></span></code></pre></div>
<p>The function <code>ud_init</code> is a flexible interface for
defining a variety of UD models. For example,</p>
<div class="sourceCode" id="cb5"><pre class="downlit sourceCode r">
<code class="sourceCode R"><span><span class="va">fit0</span> <span class="op">&lt;-</span> <span class="fu"><a href="../reference/ud_init.html">ud_init</a></span><span class="op">(</span><span class="va">X</span>,U_scaled <span class="op">=</span> <span class="va">U</span>,n_rank1 <span class="op">=</span> <span class="fl">1</span>,n_unconstrained <span class="op">=</span> <span class="fl">1</span>,V <span class="op">=</span> <span class="va">V</span><span class="op">)</span></span>
<span><span class="va">fit2</span> <span class="op">&lt;-</span> <span class="fu"><a href="../reference/ud_fit.html">ud_fit</a></span><span class="op">(</span><span class="va">fit0</span><span class="op">)</span></span>
<span><span class="fu"><a href="https://rdrr.io/r/base/summary.html" class="external-link">summary</a></span><span class="op">(</span><span class="va">fit2</span><span class="op">)</span></span>
<span><span class="co"># Performing Ultimate Deconvolution on 4000 x 2 matrix (udr 0.3-144, "R"):</span></span>
<span><span class="co"># data points are i.i.d. (same V)</span></span>
<span><span class="co"># prior covariances: 4 scaled, 1 rank-1, 1 unconstrained</span></span>
<span><span class="co"># prior covariance updates: scaled (fa), rank-1 (ted), unconstrained (ted)</span></span>
<span><span class="co"># mixture weights update: em</span></span>
<span><span class="co"># residual covariance update: none</span></span>
<span><span class="co"># max 20 updates, tol=1.0e-06, tol.lik=1.0e-03</span></span>
<span><span class="co"># iter          log-likelihood    log-likelihood.pen   |w - w'| |U - U'| |V - V'|</span></span>
<span><span class="co">#    1 -1.2254274362870696e+04 -1.2254274362870696e+04 2.15e-02 1.01e+00 0.00e+00</span></span>
<span><span class="co">#    2 -1.2234214947219918e+04 -1.2234214947219918e+04 7.12e-03 2.99e-01 0.00e+00</span></span>
<span><span class="co">#    3 -1.2224394571088986e+04 -1.2224394571088986e+04 5.32e-03 1.62e-01 0.00e+00</span></span>
<span><span class="co">#    4 -1.2219820969075176e+04 -1.2219820969075176e+04 4.73e-03 1.00e-01 0.00e+00</span></span>
<span><span class="co">#    5 -1.2216889113988313e+04 -1.2216889113988313e+04 4.15e-03 6.61e-02 0.00e+00</span></span>
<span><span class="co">#    6 -1.2214904923232063e+04 -1.2214904923232063e+04 3.61e-03 4.32e-02 0.00e+00</span></span>
<span><span class="co">#    7 -1.2213781656532648e+04 -1.2213781656532648e+04 3.12e-03 4.90e-03 0.00e+00</span></span>
<span><span class="co">#    8 -1.2212842079018839e+04 -1.2212842079018839e+04 2.83e-03 5.29e-09 0.00e+00</span></span>
<span><span class="co">#    9 -1.2211992244080759e+04 -1.2211992244080759e+04 2.66e-03 1.01e-08 0.00e+00</span></span>
<span><span class="co">#   10 -1.2211222160321957e+04 -1.2211222160321957e+04 2.53e-03 9.72e-09 0.00e+00</span></span>
<span><span class="co">#   11 -1.2210522990459391e+04 -1.2210522990459391e+04 2.41e-03 9.72e-09 0.00e+00</span></span>
<span><span class="co">#   12 -1.2209886923631164e+04 -1.2209886923631164e+04 2.30e-03 3.31e-24 0.00e+00</span></span>
<span><span class="co">#   13 -1.2209307059168852e+04 -1.2209307059168852e+04 2.19e-03 3.31e-24 0.00e+00</span></span>
<span><span class="co">#   14 -1.2208777302101074e+04 -1.2208777302101074e+04 2.09e-03 1.08e-08 0.00e+00</span></span>
<span><span class="co">#   15 -1.2208292268713056e+04 -1.2208292268713056e+04 2.07e-03 0.00e+00 0.00e+00</span></span>
<span><span class="co">#   16 -1.2207847203500649e+04 -1.2207847203500649e+04 2.06e-03 1.08e-08 0.00e+00</span></span>
<span><span class="co">#   17 -1.2207437904917895e+04 -1.2207437904917895e+04 2.04e-03 5.63e-09 0.00e+00</span></span>
<span><span class="co">#   18 -1.2207060657974238e+04 -1.2207060657974238e+04 2.02e-03 5.63e-09 0.00e+00</span></span>
<span><span class="co">#   19 -1.2206712178043186e+04 -1.2206712178043186e+04 2.00e-03 1.08e-08 0.00e+00</span></span>
<span><span class="co">#   20 -1.2206389557276261e+04 -1.2206389557276261e+04 1.97e-03 3.31e-24 0.00e+00</span></span>
<span><span class="co"># Model overview:</span></span>
<span><span class="co">#   Number of data points: 4000</span></span>
<span><span class="co">#   Dimension of data points: 2</span></span>
<span><span class="co"># Data points are i.i.d. (same V)</span></span>
<span><span class="co">#   Number of scaled prior covariances: 4</span></span>
<span><span class="co">#   Number of rank-1 prior covariances: 1</span></span>
<span><span class="co">#   Number of unconstrained prior covariances: 1</span></span>
<span><span class="co"># Evaluation of fit (20 updates performed):</span></span>
<span><span class="co">#   Log-likelihood: -1.220638955728e+04</span></span></code></pre></div>
<p>The <code>ud_fit</code> interface also allows for flexibly re-fitting
a model; that is, a <code>ud_fit</code> output can be used in another
call to <code>ud_fit</code>. There is also a more advanced model fitting
interface for more fine-grained control; see
<code>help(ud_fit_advanced)</code> for details.</p>
<p>Notice that the data do not need to be passed to <code>ud_fit</code>
because they are already embedded in the <code>ud_fit</code> output.
However, one can also pass a new data set <code>X</code> to
<code>ud_fit</code>.</p>
<p>The <code>control</code> argument to <code>ud_fit</code> controls the
optimization of the model parameters. For example, the unconstrained
prior covariance matrices are by default optimized using the “truncated
eigenvalue decomposition” (TED) updates, and we can replace these with
the Extreme Deconvolution (ED) updates:</p>
<div class="sourceCode" id="cb6"><pre class="downlit sourceCode r">
<code class="sourceCode R"><span><span class="va">fit3</span> <span class="op">&lt;-</span> <span class="fu"><a href="../reference/ud_fit.html">ud_fit</a></span><span class="op">(</span><span class="va">fit0</span>,control <span class="op">=</span> <span class="fu"><a href="https://rdrr.io/r/base/list.html" class="external-link">list</a></span><span class="op">(</span>unconstrained.update <span class="op">=</span> <span class="st">"ed"</span><span class="op">)</span><span class="op">)</span></span>
<span><span class="co"># Performing Ultimate Deconvolution on 4000 x 2 matrix (udr 0.3-144, "R"):</span></span>
<span><span class="co"># data points are i.i.d. (same V)</span></span>
<span><span class="co"># prior covariances: 4 scaled, 1 rank-1, 1 unconstrained</span></span>
<span><span class="co"># prior covariance updates: scaled (fa), rank-1 (ted), unconstrained (ed)</span></span>
<span><span class="co"># mixture weights update: em</span></span>
<span><span class="co"># residual covariance update: none</span></span>
<span><span class="co"># max 20 updates, tol=1.0e-06, tol.lik=1.0e-03</span></span>
<span><span class="co"># iter          log-likelihood    log-likelihood.pen   |w - w'| |U - U'| |V - V'|</span></span>
<span><span class="co">#    1 -1.2287368932550235e+04 -1.2287368932550235e+04 2.15e-02 5.02e-01 0.00e+00</span></span>
<span><span class="co">#    2 -1.2267084706127493e+04 -1.2267084706127493e+04 1.19e-02 2.29e-01 0.00e+00</span></span>
<span><span class="co">#    3 -1.2254869264065783e+04 -1.2254869264065783e+04 8.55e-03 1.37e-01 0.00e+00</span></span>
<span><span class="co">#    4 -1.2246443004794617e+04 -1.2246443004794617e+04 7.70e-03 9.27e-02 0.00e+00</span></span>
<span><span class="co">#    5 -1.2240164280190913e+04 -1.2240164280190913e+04 7.05e-03 6.75e-02 0.00e+00</span></span>
<span><span class="co">#    6 -1.2235254049624667e+04 -1.2235254049624667e+04 6.52e-03 5.16e-02 0.00e+00</span></span>
<span><span class="co">#    7 -1.2231287048520800e+04 -1.2231287048520800e+04 6.07e-03 4.08e-02 0.00e+00</span></span>
<span><span class="co">#    8 -1.2228007009908366e+04 -1.2228007009908366e+04 5.68e-03 3.31e-02 0.00e+00</span></span>
<span><span class="co">#    9 -1.2225247786758919e+04 -1.2225247786758919e+04 5.33e-03 2.73e-02 0.00e+00</span></span>
<span><span class="co">#   10 -1.2222895469731768e+04 -1.2222895469731768e+04 5.01e-03 2.30e-02 0.00e+00</span></span>
<span><span class="co">#   11 -1.2220868482802136e+04 -1.2220868482802136e+04 4.72e-03 1.95e-02 0.00e+00</span></span>
<span><span class="co">#   12 -1.2219106350217282e+04 -1.2219106350217282e+04 4.46e-03 1.68e-02 0.00e+00</span></span>
<span><span class="co">#   13 -1.2217562978153386e+04 -1.2217562978153386e+04 4.22e-03 1.45e-02 0.00e+00</span></span>
<span><span class="co">#   14 -1.2216202436938260e+04 -1.2216202436938260e+04 3.99e-03 1.27e-02 0.00e+00</span></span>
<span><span class="co">#   15 -1.2214996199525513e+04 -1.2214996199525513e+04 3.78e-03 1.12e-02 0.00e+00</span></span>
<span><span class="co">#   16 -1.2213921270641369e+04 -1.2213921270641369e+04 3.59e-03 9.87e-03 0.00e+00</span></span>
<span><span class="co">#   17 -1.2212958877040135e+04 -1.2212958877040135e+04 3.41e-03 8.76e-03 0.00e+00</span></span>
<span><span class="co">#   18 -1.2212093527740029e+04 -1.2212093527740029e+04 3.24e-03 7.82e-03 0.00e+00</span></span>
<span><span class="co">#   19 -1.2211312324993052e+04 -1.2211312324993052e+04 3.08e-03 7.13e-03 0.00e+00</span></span>
<span><span class="co">#   20 -1.2210604444683637e+04 -1.2210604444683637e+04 2.93e-03 6.61e-03 0.00e+00</span></span></code></pre></div>
<p>Notice that the likelihood is slightly higher with the TED updates,
reflecting the fact that the TED updates have greater freedom to
optimize the covariance matrices.</p>
<p>These are the current model fitting defaults:</p>
<div class="sourceCode" id="cb7"><pre class="downlit sourceCode r">
<code class="sourceCode R"><span><span class="fu"><a href="https://rdrr.io/r/base/unlist.html" class="external-link">unlist</a></span><span class="op">(</span><span class="fu"><a href="../reference/ud_fit.html">ud_fit_control_default</a></span><span class="op">(</span><span class="op">)</span><span class="op">)</span></span>
<span><span class="co">#       weights.update         resid.update        scaled.update </span></span>
<span><span class="co">#                   NA                   NA                   NA </span></span>
<span><span class="co">#         rank1.update unconstrained.update              version </span></span>
<span><span class="co">#                   NA                   NA                  "R" </span></span>
<span><span class="co">#              maxiter               minval                  tol </span></span>
<span><span class="co">#                 "20"              "1e-08"              "1e-06" </span></span>
<span><span class="co">#              tol.lik       zero.threshold     update.threshold </span></span>
<span><span class="co">#              "0.001"              "1e-15"              "0.001" </span></span>
<span><span class="co">#               lambda         penalty.type </span></span>
<span><span class="co">#                  "0"                 "iw"</span></span></code></pre></div>
<p>The most intensive computations are implemented in R
(<code>control$version = R</code>) and C++
(<code>control$version = Rcpp</code>); both versions should return the
same, or nearly the same output, but the C++ version can sometimes be
much faster.</p>
<p>In some cases each sample might have different measurement error, and
udr can handle such cases by specifying <code>V</code> as a list instead
of a matrix:</p>
<div class="sourceCode" id="cb8"><pre class="downlit sourceCode r">
<code class="sourceCode R"><span><span class="va">fit0</span> <span class="op">&lt;-</span> <span class="fu"><a href="../reference/ud_init.html">ud_init</a></span><span class="op">(</span><span class="va">X</span>,V <span class="op">=</span> <span class="fu"><a href="https://rdrr.io/r/base/rep.html" class="external-link">rep</a></span><span class="op">(</span><span class="fu"><a href="https://rdrr.io/r/base/list.html" class="external-link">list</a></span><span class="op">(</span><span class="va">V</span><span class="op">)</span>,<span class="va">n</span><span class="op">)</span><span class="op">)</span></span>
<span><span class="va">fit4</span> <span class="op">&lt;-</span> <span class="fu"><a href="../reference/ud_fit.html">ud_fit</a></span><span class="op">(</span><span class="va">fit0</span><span class="op">)</span></span>
<span><span class="co"># Performing Ultimate Deconvolution on 4000 x 2 matrix (udr 0.3-144, "R"):</span></span>
<span><span class="co"># data points are not i.i.d. (different Vs)</span></span>
<span><span class="co"># prior covariances: 2 scaled, 0 rank-1, 8 unconstrained</span></span>
<span><span class="co"># prior covariance updates: scaled (none), rank-1 (none), unconstrained (none)</span></span>
<span><span class="co"># mixture weights update: em</span></span>
<span><span class="co"># max 20 updates, tol=1.0e-06, tol.lik=1.0e-03</span></span>
<span><span class="co"># iter          log-likelihood    log-likelihood.pen   |w - w'| |U - U'| |V - V'|</span></span>
<span><span class="co">#    1 -1.3805879530064036e+04 -1.3805879530064036e+04 5.94e-02 0.00e+00 0.00e+00</span></span>
<span><span class="co">#    2 -1.3490340592972956e+04 -1.3490340592972956e+04 6.76e-02 0.00e+00 0.00e+00</span></span>
<span><span class="co">#    3 -1.3250364428611714e+04 -1.3250364428611714e+04 6.86e-02 0.00e+00 0.00e+00</span></span>
<span><span class="co">#    4 -1.3071921980151610e+04 -1.3071921980151610e+04 6.37e-02 0.00e+00 0.00e+00</span></span>
<span><span class="co">#    5 -1.2941705117707856e+04 -1.2941705117707856e+04 5.54e-02 0.00e+00 0.00e+00</span></span>
<span><span class="co">#    6 -1.2847990772326337e+04 -1.2847990772326337e+04 4.59e-02 0.00e+00 0.00e+00</span></span>
<span><span class="co">#    7 -1.2781081111651431e+04 -1.2781081111651431e+04 3.70e-02 0.00e+00 0.00e+00</span></span>
<span><span class="co">#    8 -1.2733419541665267e+04 -1.2733419541665267e+04 2.94e-02 0.00e+00 0.00e+00</span></span>
<span><span class="co">#    9 -1.2699392526575763e+04 -1.2699392526575763e+04 2.31e-02 0.00e+00 0.00e+00</span></span>
<span><span class="co">#   10 -1.2674965124613851e+04 -1.2674965124613851e+04 1.82e-02 0.00e+00 0.00e+00</span></span>
<span><span class="co">#   11 -1.2657294509511747e+04 -1.2657294509511747e+04 1.44e-02 0.00e+00 0.00e+00</span></span>
<span><span class="co">#   12 -1.2644397982178429e+04 -1.2644397982178429e+04 1.15e-02 0.00e+00 0.00e+00</span></span>
<span><span class="co">#   13 -1.2634896984685392e+04 -1.2634896984685392e+04 9.24e-03 0.00e+00 0.00e+00</span></span>
<span><span class="co">#   14 -1.2627831240020840e+04 -1.2627831240020840e+04 7.53e-03 0.00e+00 0.00e+00</span></span>
<span><span class="co">#   15 -1.2622528327349333e+04 -1.2622528327349333e+04 6.20e-03 0.00e+00 0.00e+00</span></span>
<span><span class="co">#   16 -1.2618513854100438e+04 -1.2618513854100438e+04 5.18e-03 0.00e+00 0.00e+00</span></span>
<span><span class="co">#   17 -1.2615450149042339e+04 -1.2615450149042339e+04 4.38e-03 0.00e+00 0.00e+00</span></span>
<span><span class="co">#   18 -1.2613094535230090e+04 -1.2613094535230090e+04 3.75e-03 0.00e+00 0.00e+00</span></span>
<span><span class="co">#   19 -1.2611270880733064e+04 -1.2611270880733064e+04 3.25e-03 0.00e+00 0.00e+00</span></span>
<span><span class="co">#   20 -1.2609850106127040e+04 -1.2609850106127040e+04 2.85e-03 0.00e+00 0.00e+00</span></span></code></pre></div>
<p>The TED updates cannot be applied to this setting, so the ED updates
must be used instead.</p>
<div class="section level2">
<h2 id="session-info">Session info<a class="anchor" aria-label="anchor" href="#session-info"></a>
</h2>
<p>This is the version of R and the packages that were used to generate
these results:</p>
<div class="sourceCode" id="cb9"><pre class="downlit sourceCode r">
<code class="sourceCode R"><span><span class="fu"><a href="https://rdrr.io/r/utils/sessionInfo.html" class="external-link">sessionInfo</a></span><span class="op">(</span><span class="op">)</span></span>
<span><span class="co"># R version 4.2.0 (2022-04-22)</span></span>
<span><span class="co"># Platform: x86_64-pc-linux-gnu (64-bit)</span></span>
<span><span class="co"># Running under: CentOS Linux 7 (Core)</span></span>
<span><span class="co"># </span></span>
<span><span class="co"># Matrix products: default</span></span>
<span><span class="co"># BLAS/LAPACK: /software/openblas-0.3.13-el7-x86_64/lib/libopenblas_haswellp-r0.3.13.so</span></span>
<span><span class="co"># </span></span>
<span><span class="co"># locale:</span></span>
<span><span class="co">#  [1] LC_CTYPE=en_US.UTF-8       LC_NUMERIC=C              </span></span>
<span><span class="co">#  [3] LC_TIME=en_US.UTF-8        LC_COLLATE=en_US.UTF-8    </span></span>
<span><span class="co">#  [5] LC_MONETARY=en_US.UTF-8    LC_MESSAGES=en_US.UTF-8   </span></span>
<span><span class="co">#  [7] LC_PAPER=en_US.UTF-8       LC_NAME=C                 </span></span>
<span><span class="co">#  [9] LC_ADDRESS=C               LC_TELEPHONE=C            </span></span>
<span><span class="co"># [11] LC_MEASUREMENT=en_US.UTF-8 LC_IDENTIFICATION=C       </span></span>
<span><span class="co"># </span></span>
<span><span class="co"># attached base packages:</span></span>
<span><span class="co"># [1] stats     graphics  grDevices utils     datasets  methods   base     </span></span>
<span><span class="co"># </span></span>
<span><span class="co"># other attached packages:</span></span>
<span><span class="co"># [1] udr_0.3-147</span></span>
<span><span class="co"># </span></span>
<span><span class="co"># loaded via a namespace (and not attached):</span></span>
<span><span class="co">#  [1] Rcpp_1.0.8.3      knitr_1.39        magrittr_2.0.3    R6_2.5.1         </span></span>
<span><span class="co">#  [5] ragg_1.2.5        rlang_1.0.2       fastmap_1.1.0     stringr_1.4.0    </span></span>
<span><span class="co">#  [9] tools_4.2.0       xfun_0.30         cli_3.3.0         jquerylib_0.1.4  </span></span>
<span><span class="co"># [13] htmltools_0.5.2   systemfonts_1.0.4 yaml_2.3.5        digest_0.6.29    </span></span>
<span><span class="co"># [17] rprojroot_2.0.3   pkgdown_2.0.7     textshaping_0.3.6 purrr_0.3.4      </span></span>
<span><span class="co"># [21] sass_0.4.1        fs_1.5.2          memoise_2.0.1     cachem_1.0.6     </span></span>
<span><span class="co"># [25] evaluate_0.15     rmarkdown_2.14    stringi_1.7.6     compiler_4.2.0   </span></span>
<span><span class="co"># [29] bslib_0.3.1       desc_1.4.1        mvtnorm_1.1-3     jsonlite_1.8.0</span></span></code></pre></div>
</div>
  </div>

  <div class="col-md-3 hidden-xs hidden-sm" id="pkgdown-sidebar">

        <nav id="toc" data-toggle="toc"><h2 data-toc-skip>Contents</h2>
    </nav>
</div>

</div>



      <footer><div class="copyright">
  <p></p>
<p>Developed by Peter Carbonetto, Yunqi Yang, Matthew Stephens.</p>
</div>

<div class="pkgdown">
  <p></p>
<p>Site built with <a href="https://pkgdown.r-lib.org/" class="external-link">pkgdown</a> 2.0.7.</p>
</div>

      </footer>
</div>

  


  

  </body>
</html>


==> anc/supplementary_code/udr_0.3-153/docs/authors.html <==
<!-- Generated by pkgdown: do not edit by hand -->
<!DOCTYPE html>
<html lang="en">
  <head>
  <meta charset="utf-8">
<meta http-equiv="X-UA-Compatible" content="IE=edge">
<meta name="viewport" content="width=device-width, initial-scale=1.0">

<title>Authors • udr</title>


<!-- jquery -->
<script src="https://cdnjs.cloudflare.com/ajax/libs/jquery/3.4.1/jquery.min.js" integrity="sha256-CSXorXvZcTkaix6Yvo6HppcZGetbYMGWSFlBw8HfCJo=" crossorigin="anonymous"></script>
<!-- Bootstrap -->

<link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/twitter-bootstrap/3.4.1/css/bootstrap.min.css" integrity="sha256-bZLfwXAP04zRMK2BjiO8iu9pf4FbLqX6zitd+tIvLhE=" crossorigin="anonymous" />

<script src="https://cdnjs.cloudflare.com/ajax/libs/twitter-bootstrap/3.4.1/js/bootstrap.min.js" integrity="sha256-nuL8/2cJ5NDSSwnKD8VqreErSWHtnEP9E7AySL+1ev4=" crossorigin="anonymous"></script>

<!-- bootstrap-toc -->
<link rel="stylesheet" href="bootstrap-toc.css">
<script src="bootstrap-toc.js"></script>

<!-- Font Awesome icons -->
<link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/font-awesome/5.12.1/css/all.min.css" integrity="sha256-mmgLkCYLUQbXn0B1SRqzHar6dCnv9oZFPEC1g1cwlkk=" crossorigin="anonymous" />
<link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/font-awesome/5.12.1/css/v4-shims.min.css" integrity="sha256-wZjR52fzng1pJHwx4aV2AO3yyTOXrcDW7jBpJtTwVxw=" crossorigin="anonymous" />

<!-- clipboard.js -->
<script src="https://cdnjs.cloudflare.com/ajax/libs/clipboard.js/2.0.6/clipboard.min.js" integrity="sha256-inc5kl9MA1hkeYUt+EC3BhlIgyp/2jDIyBLS6k3UxPI=" crossorigin="anonymous"></script>

<!-- headroom.js -->
<script src="https://cdnjs.cloudflare.com/ajax/libs/headroom/0.11.0/headroom.min.js" integrity="sha256-AsUX4SJE1+yuDu5+mAVzJbuYNPHj/WroHuZ8Ir/CkE0=" crossorigin="anonymous"></script>
<script src="https://cdnjs.cloudflare.com/ajax/libs/headroom/0.11.0/jQuery.headroom.min.js" integrity="sha256-ZX/yNShbjqsohH1k95liqY9Gd8uOiE1S4vZc+9KQ1K4=" crossorigin="anonymous"></script>

<!-- pkgdown -->
<link href="pkgdown.css" rel="stylesheet">
<script src="pkgdown.js"></script>




<meta property="og:title" content="Authors" />




<!-- mathjax -->
<script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/MathJax.js" integrity="sha256-nvJJv9wWKEm88qvoQl9ekL2J+k/RWIsaSScxxlsrv8k=" crossorigin="anonymous"></script>
<script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/config/TeX-AMS-MML_HTMLorMML.js" integrity="sha256-84DKXVJXs0/F8OTMzX4UR909+jtl4G7SPypPavF+GfA=" crossorigin="anonymous"></script>

<!--[if lt IE 9]>
<script src="https://oss.maxcdn.com/html5shiv/3.7.3/html5shiv.min.js"></script>
<script src="https://oss.maxcdn.com/respond/1.4.2/respond.min.js"></script>
<![endif]-->



  </head>

  <body data-spy="scroll" data-target="#toc">
    <div class="container template-authors">
      <header>
      <div class="navbar navbar-default navbar-fixed-top" role="navigation">
  <div class="container">
    <div class="navbar-header">
      <button type="button" class="navbar-toggle collapsed" data-toggle="collapse" data-target="#navbar" aria-expanded="false">
        <span class="sr-only">Toggle navigation</span>
        <span class="icon-bar"></span>
        <span class="icon-bar"></span>
        <span class="icon-bar"></span>
      </button>
      <span class="navbar-brand">
        <a class="navbar-link" href="index.html">udr</a>
        <span class="version label label-default" data-toggle="tooltip" data-placement="bottom" title="Released version">0.3-85</span>
      </span>
    </div>

    <div id="navbar" class="navbar-collapse collapse">
      <ul class="nav navbar-nav">
        <li>
  <a href="index.html">Home</a>
</li>
<li>
  <a href="articles/index.html">Vignettes</a>
</li>
<li>
  <a href="reference/index.html">Functions</a>
</li>
      </ul>
      <ul class="nav navbar-nav navbar-right">
        <li>
  <a href="https://github.com/stephenslab/udr">Source</a>
</li>
      </ul>
      
    </div><!--/.nav-collapse -->
  </div><!--/.container -->
</div><!--/.navbar -->

      

      </header>

<div class="row">
  <div class="contents col-md-9">
    <div class="page-header">
      <h1>Authors</h1>
    </div>

    <ul class="list-unstyled">
      <li>
        <p><strong>Peter Carbonetto</strong>. Author, maintainer. 
        </p>
      </li>
      <li>
        <p><strong>Yunqi Yang</strong>. Author. 
        </p>
      </li>
      <li>
        <p><strong>Matthew Stephens</strong>. Author. 
        </p>
      </li>
      <li>
        <p><strong>Yuxin Zou</strong>. Contributor. 
        </p>
      </li>
      <li>
        <p><strong>David Gerard</strong>. Contributor. 
        </p>
      </li>
      <li>
        <p><strong>Gao Wang</strong>. Contributor. 
        </p>
      </li>
    </ul>

  </div>

</div>



      <footer>
      <div class="copyright">
  <p>Developed by Peter Carbonetto, Yunqi Yang, Matthew Stephens.</p>
</div>

<div class="pkgdown">
  <p>Site built with <a href="https://pkgdown.r-lib.org/">pkgdown</a> 1.5.1.</p>
</div>

      </footer>
   </div>

  


  </body>
</html>




==> anc/supplementary_code/udr_0.3-153/docs/bootstrap-toc.css <==
/*!
 * Bootstrap Table of Contents v0.4.1 (http://afeld.github.io/bootstrap-toc/)
 * Copyright 2015 Aidan Feldman
 * Licensed under MIT (https://github.com/afeld/bootstrap-toc/blob/gh-pages/LICENSE.md) */

/* modified from https://github.com/twbs/bootstrap/blob/94b4076dd2efba9af71f0b18d4ee4b163aa9e0dd/docs/assets/css/src/docs.css#L548-L601 */

/* All levels of nav */
nav[data-toggle='toc'] .nav > li > a {
  display: block;
  padding: 4px 20px;
  font-size: 13px;
  font-weight: 500;
  color: #767676;
}
nav[data-toggle='toc'] .nav > li > a:hover,
nav[data-toggle='toc'] .nav > li > a:focus {
  padding-left: 19px;
  color: #563d7c;
  text-decoration: none;
  background-color: transparent;
  border-left: 1px solid #563d7c;
}
nav[data-toggle='toc'] .nav > .active > a,
nav[data-toggle='toc'] .nav > .active:hover > a,
nav[data-toggle='toc'] .nav > .active:focus > a {
  padding-left: 18px;
  font-weight: bold;
  color: #563d7c;
  background-color: transparent;
  border-left: 2px solid #563d7c;
}

/* Nav: second level (shown on .active) */
nav[data-toggle='toc'] .nav .nav {
  display: none; /* Hide by default, but at >768px, show it */
  padding-bottom: 10px;
}
nav[data-toggle='toc'] .nav .nav > li > a {
  padding-top: 1px;
  padding-bottom: 1px;
  padding-left: 30px;
  font-size: 12px;
  font-weight: normal;
}
nav[data-toggle='toc'] .nav .nav > li > a:hover,
nav[data-toggle='toc'] .nav .nav > li > a:focus {
  padding-left: 29px;
}
nav[data-toggle='toc'] .nav .nav > .active > a,
nav[data-toggle='toc'] .nav .nav > .active:hover > a,
nav[data-toggle='toc'] .nav .nav > .active:focus > a {
  padding-left: 28px;
  font-weight: 500;
}

/* from https://github.com/twbs/bootstrap/blob/e38f066d8c203c3e032da0ff23cd2d6098ee2dd6/docs/assets/css/src/docs.css#L631-L634 */
nav[data-toggle='toc'] .nav > .active > ul {
  display: block;
}


==> anc/supplementary_code/udr_0.3-153/docs/bootstrap-toc.js <==
/*!
 * Bootstrap Table of Contents v0.4.1 (http://afeld.github.io/bootstrap-toc/)
 * Copyright 2015 Aidan Feldman
 * Licensed under MIT (https://github.com/afeld/bootstrap-toc/blob/gh-pages/LICENSE.md) */
(function() {
  'use strict';

  window.Toc = {
    helpers: {
      // return all matching elements in the set, or their descendants
      findOrFilter: function($el, selector) {
        // http://danielnouri.org/notes/2011/03/14/a-jquery-find-that-also-finds-the-root-element/
        // http://stackoverflow.com/a/12731439/358804
        var $descendants = $el.find(selector);
        return $el.filter(selector).add($descendants).filter(':not([data-toc-skip])');
      },

      generateUniqueIdBase: function(el) {
        var text = $(el).text();
        var anchor = text.trim().toLowerCase().replace(/[^A-Za-z0-9]+/g, '-');
        return anchor || el.tagName.toLowerCase();
      },

      generateUniqueId: function(el) {
        var anchorBase = this.generateUniqueIdBase(el);
        for (var i = 0; ; i++) {
          var anchor = anchorBase;
          if (i > 0) {
            // add suffix
            anchor += '-' + i;
          }
          // check if ID already exists
          if (!document.getElementById(anchor)) {
            return anchor;
          }
        }
      },

      generateAnchor: function(el) {
        if (el.id) {
          return el.id;
        } else {
          var anchor = this.generateUniqueId(el);
          el.id = anchor;
          return anchor;
        }
      },

      createNavList: function() {
        return $('<ul class="nav"></ul>');
      },

      createChildNavList: function($parent) {
        var $childList = this.createNavList();
        $parent.append($childList);
        return $childList;
      },

      generateNavEl: function(anchor, text) {
        var $a = $('<a></a>');
        $a.attr('href', '#' + anchor);
        $a.text(text);
        var $li = $('<li></li>');
        $li.append($a);
        return $li;
      },

      generateNavItem: function(headingEl) {
        var anchor = this.generateAnchor(headingEl);
        var $heading = $(headingEl);
        var text = $heading.data('toc-text') || $heading.text();
        return this.generateNavEl(anchor, text);
      },

      // Find the first heading level (`<h1>`, then `<h2>`, etc.) that has more than one element. Defaults to 1 (for `<h1>`).
      getTopLevel: function($scope) {
        for (var i = 1; i <= 6; i++) {
          var $headings = this.findOrFilter($scope, 'h' + i);
          if ($headings.length > 1) {
            return i;
          }
        }

        return 1;
      },

      // returns the elements for the top level, and the next below it
      getHeadings: function($scope, topLevel) {
        var topSelector = 'h' + topLevel;

        var secondaryLevel = topLevel + 1;
        var secondarySelector = 'h' + secondaryLevel;

        return this.findOrFilter($scope, topSelector + ',' + secondarySelector);
      },

      getNavLevel: function(el) {
        return parseInt(el.tagName.charAt(1), 10);
      },

      populateNav: function($topContext, topLevel, $headings) {
        var $context = $topContext;
        var $prevNav;

        var helpers = this;
        $headings.each(function(i, el) {
          var $newNav = helpers.generateNavItem(el);
          var navLevel = helpers.getNavLevel(el);

          // determine the proper $context
          if (navLevel === topLevel) {
            // use top level
            $context = $topContext;
          } else if ($prevNav && $context === $topContext) {
            // create a new level of the tree and switch to it
            $context = helpers.createChildNavList($prevNav);
          } // else use the current $context

          $context.append($newNav);

          $prevNav = $newNav;
        });
      },

      parseOps: function(arg) {
        var opts;
        if (arg.jquery) {
          opts = {
            $nav: arg
          };
        } else {
          opts = arg;
        }
        opts.$scope = opts.$scope || $(document.body);
        return opts;
      }
    },

    // accepts a jQuery object, or an options object
    init: function(opts) {
      opts = this.helpers.parseOps(opts);

      // ensure that the data attribute is in place for styling
      opts.$nav.attr('data-toggle', 'toc');

      var $topContext = this.helpers.createChildNavList(opts.$nav);
      var topLevel = this.helpers.getTopLevel(opts.$scope);
      var $headings = this.helpers.getHeadings(opts.$scope, topLevel);
      this.helpers.populateNav($topContext, topLevel, $headings);
    }
  };

  $(function() {
    $('nav[data-toggle="toc"]').each(function(i, el) {
      var $nav = $(el);
      Toc.init($nav);
    });
  });
})();


==> anc/supplementary_code/udr_0.3-153/docs/docsearch.css <==
/* Docsearch -------------------------------------------------------------- */
/*
  Source: https://github.com/algolia/docsearch/
  License: MIT
*/

.algolia-autocomplete {
  display: block;
  -webkit-box-flex: 1;
  -ms-flex: 1;
  flex: 1
}

.algolia-autocomplete .ds-dropdown-menu {
  width: 100%;
  min-width: none;
  max-width: none;
  padding: .75rem 0;
  background-color: #fff;
  background-clip: padding-box;
  border: 1px solid rgba(0, 0, 0, .1);
  box-shadow: 0 .5rem 1rem rgba(0, 0, 0, .175);
}

@media (min-width:768px) {
  .algolia-autocomplete .ds-dropdown-menu {
      width: 175%
  }
}

.algolia-autocomplete .ds-dropdown-menu::before {
  display: none
}

.algolia-autocomplete .ds-dropdown-menu [class^=ds-dataset-] {
  padding: 0;
  background-color: rgb(255,255,255);
  border: 0;
  max-height: 80vh;
}

.algolia-autocomplete .ds-dropdown-menu .ds-suggestions {
  margin-top: 0
}

.algolia-autocomplete .algolia-docsearch-suggestion {
  padding: 0;
  overflow: visible
}

.algolia-autocomplete .algolia-docsearch-suggestion--category-header {
  padding: .125rem 1rem;
  margin-top: 0;
  font-size: 1.3em;
  font-weight: 500;
  color: #00008B;
  border-bottom: 0
}

.algolia-autocomplete .algolia-docsearch-suggestion--wrapper {
    float: none;
    padding-top: 0
}

.algolia-autocomplete .algolia-docsearch-suggestion--subcategory-column {
  float: none;
  width: auto;
  padding: 0;
  text-align: left
}

.algolia-autocomplete .algolia-docsearch-suggestion--content {
  float: none;
  width: auto;
  padding: 0
}

.algolia-autocomplete .algolia-docsearch-suggestion--content::before {
  display: none
}

.algolia-autocomplete .ds-suggestion:not(:first-child) .algolia-docsearch-suggestion--category-header {
  padding-top: .75rem;
  margin-top: .75rem;
  border-top: 1px solid rgba(0, 0, 0, .1)
}

.algolia-autocomplete .ds-suggestion .algolia-docsearch-suggestion--subcategory-column {
  display: block;
  padding: .1rem 1rem;
  margin-bottom: 0.1;
  font-size: 1.0em;
  font-weight: 400
  /* display: none */
}

.algolia-autocomplete .algolia-docsearch-suggestion--title {
  display: block;
  padding: .25rem 1rem;
  margin-bottom: 0;
  font-size: 0.9em;
  font-weight: 400
}

.algolia-autocomplete .algolia-docsearch-suggestion--text {
  padding: 0 1rem .5rem;
  margin-top: -.25rem;
  font-size: 0.8em;
  font-weight: 400;
  line-height: 1.25
}

.algolia-autocomplete .algolia-docsearch-footer {
  width: 110px;
  height: 20px;
  z-index: 3;
  margin-top: 10.66667px;
  float: right;
  font-size: 0;
  line-height: 0;
}

.algolia-autocomplete .algolia-docsearch-footer--logo {
  background-image: url("data:image/svg+xml;utf8,<svg viewBox='0 0 130 18' xmlns='http://www.w3.org/2000/svg'><defs><linearGradient x1='-36.868%' y1='134.936%' x2='129.432%' y2='-27.7%' id='a'><stop stop-color='%2300AEFF' offset='0%'/><stop stop-color='%233369E7' offset='100%'/></linearGradient></defs><g fill='none' fill-rule='evenodd'><path d='M59.399.022h13.299a2.372 2.372 0 0 1 2.377 2.364V15.62a2.372 2.372 0 0 1-2.377 2.364H59.399a2.372 2.372 0 0 1-2.377-2.364V2.381A2.368 2.368 0 0 1 59.399.022z' fill='url(%23a)'/><path d='M66.257 4.56c-2.815 0-5.1 2.272-5.1 5.078 0 2.806 2.284 5.072 5.1 5.072 2.815 0 5.1-2.272 5.1-5.078 0-2.806-2.279-5.072-5.1-5.072zm0 8.652c-1.983 0-3.593-1.602-3.593-3.574 0-1.972 1.61-3.574 3.593-3.574 1.983 0 3.593 1.602 3.593 3.574a3.582 3.582 0 0 1-3.593 3.574zm0-6.418v2.664c0 .076.082.131.153.093l2.377-1.226c.055-.027.071-.093.044-.147a2.96 2.96 0 0 0-2.465-1.487c-.055 0-.11.044-.11.104l.001-.001zm-3.33-1.956l-.312-.311a.783.783 0 0 0-1.106 0l-.372.37a.773.773 0 0 0 0 1.101l.307.305c.049.049.121.038.164-.011.181-.245.378-.479.597-.697.225-.223.455-.42.707-.599.055-.033.06-.109.016-.158h-.001zm5.001-.806v-.616a.781.781 0 0 0-.783-.779h-1.824a.78.78 0 0 0-.783.779v.632c0 .071.066.12.137.104a5.736 5.736 0 0 1 1.588-.223c.52 0 1.035.071 1.534.207a.106.106 0 0 0 .131-.104z' fill='%23FFF'/><path d='M102.162 13.762c0 1.455-.372 2.517-1.123 3.193-.75.676-1.895 1.013-3.44 1.013-.564 0-1.736-.109-2.673-.316l.345-1.689c.783.163 1.819.207 2.361.207.86 0 1.473-.174 1.84-.523.367-.349.548-.866.548-1.553v-.349a6.374 6.374 0 0 1-.838.316 4.151 4.151 0 0 1-1.194.158 4.515 4.515 0 0 1-1.616-.278 3.385 3.385 0 0 1-1.254-.817 3.744 3.744 0 0 1-.811-1.351c-.192-.539-.29-1.504-.29-2.212 0-.665.104-1.498.307-2.054a3.925 3.925 0 0 1 .904-1.433 4.124 4.124 0 0 1 1.441-.926 5.31 5.31 0 0 1 1.945-.365c.696 0 1.337.087 1.961.191a15.86 15.86 0 0 1 1.588.332v8.456h-.001zm-5.954-4.206c0 .893.197 1.885.592 2.299.394.414.904.621 1.528.621.34 0 .663-.049.964-.142a2.75 2.75 0 0 0 .734-.332v-5.29a8.531 8.531 0 0 0-1.413-.18c-.778-.022-1.369.294-1.786.801-.411.507-.619 1.395-.619 2.223zm16.12 0c0 .719-.104 1.264-.318 1.858a4.389 4.389 0 0 1-.904 1.52c-.389.42-.854.746-1.402.975-.548.229-1.391.36-1.813.36-.422-.005-1.26-.125-1.802-.36a4.088 4.088 0 0 1-1.397-.975 4.486 4.486 0 0 1-.909-1.52 5.037 5.037 0 0 1-.329-1.858c0-.719.099-1.411.318-1.999.219-.588.526-1.09.92-1.509.394-.42.865-.741 1.402-.97a4.547 4.547 0 0 1 1.786-.338 4.69 4.69 0 0 1 1.791.338c.548.229 1.019.55 1.402.97.389.42.69.921.909 1.509.23.588.345 1.28.345 1.999h.001zm-2.191.005c0-.921-.203-1.689-.597-2.223-.394-.539-.948-.806-1.654-.806-.707 0-1.26.267-1.654.806-.394.539-.586 1.302-.586 2.223 0 .932.197 1.558.592 2.098.394.545.948.812 1.654.812.707 0 1.26-.272 1.654-.812.394-.545.592-1.166.592-2.098h-.001zm6.962 4.707c-3.511.016-3.511-2.822-3.511-3.274L113.583.926l2.142-.338v10.003c0 .256 0 1.88 1.375 1.885v1.792h-.001zm3.774 0h-2.153V5.072l2.153-.338v9.534zm-1.079-10.542c.718 0 1.304-.578 1.304-1.291 0-.714-.581-1.291-1.304-1.291-.723 0-1.304.578-1.304 1.291 0 .714.586 1.291 1.304 1.291zm6.431 1.013c.707 0 1.304.087 1.786.262.482.174.871.42 1.156.73.285.311.488.735.608 1.182.126.447.186.937.186 1.476v5.481a25.24 25.24 0 0 1-1.495.251c-.668.098-1.419.147-2.251.147a6.829 6.829 0 0 1-1.517-.158 3.213 3.213 0 0 1-1.178-.507 2.455 2.455 0 0 1-.761-.904c-.181-.37-.274-.893-.274-1.438 0-.523.104-.855.307-1.215.208-.36.487-.654.838-.883a3.609 3.609 0 0 1 1.227-.49 7.073 7.073 0 0 1 2.202-.103c.263.027.537.076.833.147v-.349c0-.245-.027-.479-.088-.697a1.486 1.486 0 0 0-.307-.583c-.148-.169-.34-.3-.581-.392a2.536 2.536 0 0 0-.915-.163c-.493 0-.942.06-1.353.131-.411.071-.75.153-1.008.245l-.257-1.749c.268-.093.668-.185 1.183-.278a9.335 9.335 0 0 1 1.66-.142l-.001-.001zm.181 7.731c.657 0 1.145-.038 1.484-.104v-2.168a5.097 5.097 0 0 0-1.978-.104c-.241.033-.46.098-.652.191a1.167 1.167 0 0 0-.466.392c-.121.169-.175.267-.175.523 0 .501.175.79.493.981.323.196.75.289 1.293.289h.001zM84.109 4.794c.707 0 1.304.087 1.786.262.482.174.871.42 1.156.73.29.316.487.735.608 1.182.126.447.186.937.186 1.476v5.481a25.24 25.24 0 0 1-1.495.251c-.668.098-1.419.147-2.251.147a6.829 6.829 0 0 1-1.517-.158 3.213 3.213 0 0 1-1.178-.507 2.455 2.455 0 0 1-.761-.904c-.181-.37-.274-.893-.274-1.438 0-.523.104-.855.307-1.215.208-.36.487-.654.838-.883a3.609 3.609 0 0 1 1.227-.49 7.073 7.073 0 0 1 2.202-.103c.257.027.537.076.833.147v-.349c0-.245-.027-.479-.088-.697a1.486 1.486 0 0 0-.307-.583c-.148-.169-.34-.3-.581-.392a2.536 2.536 0 0 0-.915-.163c-.493 0-.942.06-1.353.131-.411.071-.75.153-1.008.245l-.257-1.749c.268-.093.668-.185 1.183-.278a8.89 8.89 0 0 1 1.66-.142l-.001-.001zm.186 7.736c.657 0 1.145-.038 1.484-.104v-2.168a5.097 5.097 0 0 0-1.978-.104c-.241.033-.46.098-.652.191a1.167 1.167 0 0 0-.466.392c-.121.169-.175.267-.175.523 0 .501.175.79.493.981.318.191.75.289 1.293.289h.001zm8.682 1.738c-3.511.016-3.511-2.822-3.511-3.274L89.461.926l2.142-.338v10.003c0 .256 0 1.88 1.375 1.885v1.792h-.001z' fill='%23182359'/><path d='M5.027 11.025c0 .698-.252 1.246-.757 1.644-.505.397-1.201.596-2.089.596-.888 0-1.615-.138-2.181-.414v-1.214c.358.168.739.301 1.141.397.403.097.778.145 1.125.145.508 0 .884-.097 1.125-.29a.945.945 0 0 0 .363-.779.978.978 0 0 0-.333-.747c-.222-.204-.68-.446-1.375-.725-.716-.29-1.221-.621-1.515-.994-.294-.372-.44-.82-.44-1.343 0-.655.233-1.171.698-1.547.466-.376 1.09-.564 1.875-.564.752 0 1.5.165 2.245.494l-.408 1.047c-.698-.294-1.321-.44-1.869-.44-.415 0-.73.09-.945.271a.89.89 0 0 0-.322.717c0 .204.043.379.129.524.086.145.227.282.424.411.197.129.551.299 1.063.51.577.24.999.464 1.268.671.269.208.466.442.591.704.125.261.188.569.188.924l-.001.002zm3.98 2.24c-.924 0-1.646-.269-2.167-.808-.521-.539-.782-1.281-.782-2.226 0-.97.242-1.733.725-2.288.483-.555 1.148-.833 1.993-.833.784 0 1.404.238 1.858.714.455.476.682 1.132.682 1.966v.682H7.357c.018.577.174 1.02.467 1.329.294.31.707.465 1.241.465.351 0 .678-.033.98-.099a5.1 5.1 0 0 0 .975-.33v1.026a3.865 3.865 0 0 1-.935.312 5.723 5.723 0 0 1-1.08.091l.002-.001zm-.231-5.199c-.401 0-.722.127-.964.381s-.386.625-.432 1.112h2.696c-.007-.491-.125-.862-.354-1.115-.229-.252-.544-.379-.945-.379l-.001.001zm7.692 5.092l-.252-.827h-.043c-.286.362-.575.608-.865.739-.29.131-.662.196-1.117.196-.584 0-1.039-.158-1.367-.473-.328-.315-.491-.761-.491-1.337 0-.612.227-1.074.682-1.386.455-.312 1.148-.482 2.079-.51l1.026-.032v-.317c0-.38-.089-.663-.266-.851-.177-.188-.452-.282-.824-.282-.304 0-.596.045-.876.134a6.68 6.68 0 0 0-.806.317l-.408-.902a4.414 4.414 0 0 1 1.058-.384 4.856 4.856 0 0 1 1.085-.132c.756 0 1.326.165 1.711.494.385.329.577.847.577 1.552v4.002h-.902l-.001-.001zm-1.88-.859c.458 0 .826-.128 1.104-.384.278-.256.416-.615.416-1.077v-.516l-.763.032c-.594.021-1.027.121-1.297.298s-.406.448-.406.814c0 .265.079.47.236.615.158.145.394.218.709.218h.001zm7.557-5.189c.254 0 .464.018.628.054l-.124 1.176a2.383 2.383 0 0 0-.559-.064c-.505 0-.914.165-1.227.494-.313.329-.47.757-.47 1.284v3.105h-1.262V7.218h.988l.167 1.047h.064c.197-.354.454-.636.771-.843a1.83 1.83 0 0 1 1.023-.312h.001zm4.125 6.155c-.899 0-1.582-.262-2.049-.787-.467-.525-.701-1.277-.701-2.259 0-.999.244-1.767.733-2.304.489-.537 1.195-.806 2.119-.806.627 0 1.191.116 1.692.349l-.381 1.015c-.534-.208-.974-.312-1.321-.312-1.028 0-1.542.682-1.542 2.046 0 .666.128 1.166.384 1.501.256.335.631.502 1.125.502a3.23 3.23 0 0 0 1.595-.419v1.101a2.53 2.53 0 0 1-.722.285 4.356 4.356 0 0 1-.932.086v.002zm8.277-.107h-1.268V9.506c0-.458-.092-.8-.277-1.026-.184-.226-.477-.338-.878-.338-.53 0-.919.158-1.168.475-.249.317-.373.848-.373 1.593v2.949h-1.262V4.801h1.262v2.122c0 .34-.021.704-.064 1.09h.081a1.76 1.76 0 0 1 .717-.666c.306-.158.663-.236 1.072-.236 1.439 0 2.159.725 2.159 2.175v3.873l-.001-.001zm7.649-6.048c.741 0 1.319.269 1.732.806.414.537.62 1.291.62 2.261 0 .974-.209 1.732-.628 2.275-.419.542-1.001.814-1.746.814-.752 0-1.336-.27-1.751-.811h-.086l-.231.704h-.945V4.801h1.262v1.987l-.021.655-.032.553h.054c.401-.591.992-.886 1.772-.886zm-.328 1.031c-.508 0-.875.149-1.098.448-.224.299-.339.799-.346 1.501v.086c0 .723.115 1.247.344 1.571.229.324.603.486 1.123.486.448 0 .787-.177 1.018-.532.231-.354.346-.867.346-1.536 0-1.35-.462-2.025-1.386-2.025l-.001.001zm3.244-.924h1.375l1.209 3.368c.183.48.304.931.365 1.354h.043c.032-.197.091-.436.177-.717.086-.281.541-1.616 1.364-4.004h1.364l-2.541 6.73c-.462 1.235-1.232 1.853-2.31 1.853-.279 0-.551-.03-.816-.091v-.999c.19.043.406.064.65.064.609 0 1.037-.353 1.284-1.058l.22-.559-2.385-5.941h.001z' fill='%231D3657'/></g></svg>");
  background-repeat: no-repeat;
  background-position: 50%;
  background-size: 100%;
  overflow: hidden;
  text-indent: -9000px;
  width: 100%;
  height: 100%;
  display: block;
  transform: translate(-8px);
}

.algolia-autocomplete .algolia-docsearch-suggestion--highlight {
  color: #FF8C00;
  background: rgba(232, 189, 54, 0.1)
}


.algolia-autocomplete .algolia-docsearch-suggestion--text .algolia-docsearch-suggestion--highlight {
  box-shadow: inset 0 -2px 0 0 rgba(105, 105, 105, .5)
}

.algolia-autocomplete .ds-suggestion.ds-cursor .algolia-docsearch-suggestion--content {
  background-color: rgba(192, 192, 192, .15)
}


==> anc/supplementary_code/udr_0.3-153/docs/docsearch.js <==
$(function() {

  // register a handler to move the focus to the search bar
  // upon pressing shift + "/" (i.e. "?")
  $(document).on('keydown', function(e) {
    if (e.shiftKey && e.keyCode == 191) {
      e.preventDefault();
      $("#search-input").focus();
    }
  });

  $(document).ready(function() {
    // do keyword highlighting
    /* modified from https://jsfiddle.net/julmot/bL6bb5oo/ */
    var mark = function() {

      var referrer = document.URL ;
      var paramKey = "q" ;

      if (referrer.indexOf("?") !== -1) {
        var qs = referrer.substr(referrer.indexOf('?') + 1);
        var qs_noanchor = qs.split('#')[0];
        var qsa = qs_noanchor.split('&');
        var keyword = "";

        for (var i = 0; i < qsa.length; i++) {
          var currentParam = qsa[i].split('=');

          if (currentParam.length !== 2) {
            continue;
          }

          if (currentParam[0] == paramKey) {
            keyword = decodeURIComponent(currentParam[1].replace(/\+/g, "%20"));
          }
        }

        if (keyword !== "") {
          $(".contents").unmark({
            done: function() {
              $(".contents").mark(keyword);
            }
          });
        }
      }
    };

    mark();
  });
});

/* Search term highlighting ------------------------------*/

function matchedWords(hit) {
  var words = [];

  var hierarchy = hit._highlightResult.hierarchy;
  // loop to fetch from lvl0, lvl1, etc.
  for (var idx in hierarchy) {
    words = words.concat(hierarchy[idx].matchedWords);
  }

  var content = hit._highlightResult.content;
  if (content) {
    words = words.concat(content.matchedWords);
  }

  // return unique words
  var words_uniq = [...new Set(words)];
  return words_uniq;
}

function updateHitURL(hit) {

  var words = matchedWords(hit);
  var url = "";

  if (hit.anchor) {
    url = hit.url_without_anchor + '?q=' + escape(words.join(" ")) + '#' + hit.anchor;
  } else {
    url = hit.url + '?q=' + escape(words.join(" "));
  }

  return url;
}


==> anc/supplementary_code/udr_0.3-153/docs/index.html <==
<!DOCTYPE html>
<!-- Generated by pkgdown: do not edit by hand --><html lang="en">
<head>
<meta http-equiv="Content-Type" content="text/html; charset=UTF-8">
<meta charset="utf-8">
<meta http-equiv="X-UA-Compatible" content="IE=edge">
<meta name="viewport" content="width=device-width, initial-scale=1.0">
<title>Ultimate Deconvolution for Multivariate Normal Means • udr</title>
<!-- jquery --><script src="https://cdnjs.cloudflare.com/ajax/libs/jquery/3.4.1/jquery.min.js" integrity="sha256-CSXorXvZcTkaix6Yvo6HppcZGetbYMGWSFlBw8HfCJo=" crossorigin="anonymous"></script><!-- Bootstrap --><link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/twitter-bootstrap/3.4.1/css/bootstrap.min.css" integrity="sha256-bZLfwXAP04zRMK2BjiO8iu9pf4FbLqX6zitd+tIvLhE=" crossorigin="anonymous">
<script src="https://cdnjs.cloudflare.com/ajax/libs/twitter-bootstrap/3.4.1/js/bootstrap.min.js" integrity="sha256-nuL8/2cJ5NDSSwnKD8VqreErSWHtnEP9E7AySL+1ev4=" crossorigin="anonymous"></script><!-- bootstrap-toc --><link rel="stylesheet" href="bootstrap-toc.css">
<script src="bootstrap-toc.js"></script><!-- Font Awesome icons --><link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/font-awesome/5.12.1/css/all.min.css" integrity="sha256-mmgLkCYLUQbXn0B1SRqzHar6dCnv9oZFPEC1g1cwlkk=" crossorigin="anonymous">
<link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/font-awesome/5.12.1/css/v4-shims.min.css" integrity="sha256-wZjR52fzng1pJHwx4aV2AO3yyTOXrcDW7jBpJtTwVxw=" crossorigin="anonymous">
<!-- clipboard.js --><script src="https://cdnjs.cloudflare.com/ajax/libs/clipboard.js/2.0.6/clipboard.min.js" integrity="sha256-inc5kl9MA1hkeYUt+EC3BhlIgyp/2jDIyBLS6k3UxPI=" crossorigin="anonymous"></script><!-- headroom.js --><script src="https://cdnjs.cloudflare.com/ajax/libs/headroom/0.11.0/headroom.min.js" integrity="sha256-AsUX4SJE1+yuDu5+mAVzJbuYNPHj/WroHuZ8Ir/CkE0=" crossorigin="anonymous"></script><script src="https://cdnjs.cloudflare.com/ajax/libs/headroom/0.11.0/jQuery.headroom.min.js" integrity="sha256-ZX/yNShbjqsohH1k95liqY9Gd8uOiE1S4vZc+9KQ1K4=" crossorigin="anonymous"></script><!-- pkgdown --><link href="pkgdown.css" rel="stylesheet">
<script src="pkgdown.js"></script><meta property="og:title" content="Ultimate Deconvolution for Multivariate Normal Means">
<meta property="og:description" content='Implements fast statistical algorithms for solving the
    multivariate normal means problem via empirical Bayes, building on
    the "Extreme Deconvolution" method &lt;DOI:10.1214/10-AOAS439&gt;.'>
<!-- mathjax --><script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/MathJax.js" integrity="sha256-nvJJv9wWKEm88qvoQl9ekL2J+k/RWIsaSScxxlsrv8k=" crossorigin="anonymous"></script><script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/config/TeX-AMS-MML_HTMLorMML.js" integrity="sha256-84DKXVJXs0/F8OTMzX4UR909+jtl4G7SPypPavF+GfA=" crossorigin="anonymous"></script><!--[if lt IE 9]>
<script src="https://oss.maxcdn.com/html5shiv/3.7.3/html5shiv.min.js"></script>
<script src="https://oss.maxcdn.com/respond/1.4.2/respond.min.js"></script>
<![endif]-->
</head>
<body data-spy="scroll" data-target="#toc">
    <div class="container template-home">
      <header><div class="navbar navbar-default navbar-fixed-top" role="navigation">
  <div class="container">
    <div class="navbar-header">
      <button type="button" class="navbar-toggle collapsed" data-toggle="collapse" data-target="#navbar" aria-expanded="false">
        <span class="sr-only">Toggle navigation</span>
        <span class="icon-bar"></span>
        <span class="icon-bar"></span>
        <span class="icon-bar"></span>
      </button>
      <span class="navbar-brand">
        <a class="navbar-link" href="index.html">udr</a>
        <span class="version label label-default" data-toggle="tooltip" data-placement="bottom" title="Released version">0.3-85</span>
      </span>
    </div>

    <div id="navbar" class="navbar-collapse collapse">
      <ul class="nav navbar-nav">
<li>
  <a href="index.html">Home</a>
</li>
<li>
  <a href="articles/index.html">Vignettes</a>
</li>
<li>
  <a href="reference/index.html">Functions</a>
</li>
      </ul>
<ul class="nav navbar-nav navbar-right">
<li>
  <a href="https://github.com/stephenslab/udr">Source</a>
</li>
      </ul>
</div>
<!--/.nav-collapse -->
  </div>
<!--/.container -->
</div>
<!--/.navbar -->

      

      </header><div class="row">
  <div class="contents col-md-9">
<div id="udr-ultimate-deconvolution-in-r" class="section level1">
<div class="page-header"><h1 class="hasAnchor">
<a href="#udr-ultimate-deconvolution-in-r" class="anchor"></a>udr: Ultimate Deconvolution in R</h1></div>

<p>R package implementing fast statistical algorithms for solving the multivariate normal means problem via empirical Bayes, building on the <a href="https://github.com/jobovy/extreme-deconvolution">Extreme Deconvolution method</a>.</p>
<div id="quick-start" class="section level2">
<h2 class="hasAnchor">
<a href="#quick-start" class="anchor"></a>Quick Start</h2>
<p>Install the package and build the vignette:</p>
<div class="sourceCode" id="cb1"><pre class="r"><span class="kw pkg">remotes</span><span class="kw ns">::</span><span class="fu"><a href="https://rdrr.io/pkg/remotes/man/install_github.html">install_github</a></span>(<span class="st">"stephenslab/udr"</span>)</pre></div>
<p>Note that installing the package will require a C++ compiler setup that is appropriate for the version of R installed on your computer. For details, refer to the <a href="https://cran.r-project.org">CRAN documentation</a>.</p>
<p>Once you have installed the package, load it into your environment:</p>
<div class="sourceCode" id="cb2"><pre class="r"><span class="fu"><a href="https://rdrr.io/r/base/library.html">library</a></span>(<span class="no">udr</span>)</pre></div>
<p>Work through the <a href="https://stephenslab.github.io/udr/articles/udr_intro.html">introductory vignette</a> illustrating the methods on a small simulated data set:</p>
<div class="sourceCode" id="cb3"><pre class="r"><span class="fu"><a href="https://rdrr.io/r/utils/vignette.html">vignette</a></span>(<span class="st">"udr_intro"</span>)</pre></div>
</div>
<div id="credits" class="section level2">
<h2 class="hasAnchor">
<a href="#credits" class="anchor"></a>Credits</h2>
<p>The udr R package was developed by <a href="https://github.com/yunqiyang0215">Yunqi Yang</a> and <a href="https://pcarbo.github.io">Peter Carbonetto</a> at the <a href="https://www.uchicago.edu">University of Chicago</a>, with contributions from <a href="http://stephenslab.uchicago.edu">Matthew Stephens</a>.</p>
</div>
</div>
  </div>

  <div class="col-md-3 hidden-xs hidden-sm" id="pkgdown-sidebar">
    <div class="links">
<h2>Links</h2>
<ul class="list-unstyled">
<li>Browse source code at <br><a href="https://github.com/stephenslab/udr/">https://​github.com/​stephenslab/​udr/​</a>
</li>
<li>Report a bug at <br><a href="https://github.com/stephenslab/udr/issues">https://​github.com/​stephenslab/​udr/​issues</a>
</li>
</ul>
</div>
<div class="license">
<h2>License</h2>
<ul class="list-unstyled">
<li>
<a href="https://opensource.org/licenses/mit-license.php">MIT</a> + file <a href="LICENSE-text.html">LICENSE</a>
</li>
</ul>
</div>
<div class="developers">
<h2>Developers</h2>
<ul class="list-unstyled">
<li>Peter Carbonetto <br><small class="roles"> Author, maintainer </small>  </li>
<li>Yunqi Yang <br><small class="roles"> Author </small>  </li>
<li>Matthew Stephens <br><small class="roles"> Author </small>  </li>
<li><a href="authors.html">All authors...</a></li>
</ul>
</div>

  <div class="dev-status">
<h2>Dev status</h2>
<ul class="list-unstyled">
<li><a href="https://travis-ci.com/stephenslab/udr"><img src="https://travis-ci.com/stephenslab/udr.svg?branch=master" alt="Travis Build Status"></a></li>
<li><a href="https://ci.appveyor.com/project/pcarbo/udr"><img src="https://ci.appveyor.com/api/projects/status/2nrg0agal5ei7uet?svg=true" alt="Appveyor Build status"></a></li>
<li><a href="https://circleci.com/gh/stephenslab/udr"><img src="https://circleci.com/gh/stephenslab/udr.svg?style=svg" alt="CircleCI build status"></a></li>
<li><a href="https://codecov.io/gh/stephenslab/udr"><img src="https://codecov.io/gh/stephenslab/udr/branch/master/graph/badge.svg" alt="codecov"></a></li>
</ul>
</div>
</div>
</div>


      <footer><div class="copyright">
  <p>Developed by Peter Carbonetto, Yunqi Yang, Matthew Stephens.</p>
</div>

<div class="pkgdown">
  <p>Site built with <a href="https://pkgdown.r-lib.org/">pkgdown</a> 1.5.1.</p>
</div>

      </footer>
</div>

  


  </body>
</html>


==> anc/supplementary_code/udr_0.3-153/docs/pkgdown.css <==
/* Sticky footer */

/**
 * Basic idea: https://philipwalton.github.io/solved-by-flexbox/demos/sticky-footer/
 * Details: https://github.com/philipwalton/solved-by-flexbox/blob/master/assets/css/components/site.css
 *
 * .Site -> body > .container
 * .Site-content -> body > .container .row
 * .footer -> footer
 *
 * Key idea seems to be to ensure that .container and __all its parents__
 * have height set to 100%
 *
 */

html, body {
  height: 100%;
}

body {
  position: relative;
}

body > .container {
  display: flex;
  height: 100%;
  flex-direction: column;
}

body > .container .row {
  flex: 1 0 auto;
}

footer {
  margin-top: 45px;
  padding: 35px 0 36px;
  border-top: 1px solid #e5e5e5;
  color: #666;
  display: flex;
  flex-shrink: 0;
}
footer p {
  margin-bottom: 0;
}
footer div {
  flex: 1;
}
footer .pkgdown {
  text-align: right;
}
footer p {
  margin-bottom: 0;
}

img.icon {
  float: right;
}

img {
  max-width: 100%;
}

/* Fix bug in bootstrap (only seen in firefox) */
summary {
  display: list-item;
}

/* Typographic tweaking ---------------------------------*/

.contents .page-header {
  margin-top: calc(-60px + 1em);
}

dd {
  margin-left: 3em;
}

/* Section anchors ---------------------------------*/

a.anchor {
  margin-left: -30px;
  display:inline-block;
  width: 30px;
  height: 30px;
  visibility: hidden;

  background-image: url(./link.svg);
  background-repeat: no-repeat;
  background-size: 20px 20px;
  background-position: center center;
}

.hasAnchor:hover a.anchor {
  visibility: visible;
}

@media (max-width: 767px) {
  .hasAnchor:hover a.anchor {
    visibility: hidden;
  }
}


/* Fixes for fixed navbar --------------------------*/

.contents h1, .contents h2, .contents h3, .contents h4 {
  padding-top: 60px;
  margin-top: -40px;
}

/* Navbar submenu --------------------------*/

.dropdown-submenu {
  position: relative;
}

.dropdown-submenu>.dropdown-menu {
  top: 0;
  left: 100%;
  margin-top: -6px;
  margin-left: -1px;
  border-radius: 0 6px 6px 6px;
}

.dropdown-submenu:hover>.dropdown-menu {
  display: block;
}

.dropdown-submenu>a:after {
  display: block;
  content: " ";
  float: right;
  width: 0;
  height: 0;
  border-color: transparent;
  border-style: solid;
  border-width: 5px 0 5px 5px;
  border-left-color: #cccccc;
  margin-top: 5px;
  margin-right: -10px;
}

.dropdown-submenu:hover>a:after {
  border-left-color: #ffffff;
}

.dropdown-submenu.pull-left {
  float: none;
}

.dropdown-submenu.pull-left>.dropdown-menu {
  left: -100%;
  margin-left: 10px;
  border-radius: 6px 0 6px 6px;
}

/* Sidebar --------------------------*/

#pkgdown-sidebar {
  margin-top: 30px;
  position: -webkit-sticky;
  position: sticky;
  top: 70px;
}

#pkgdown-sidebar h2 {
  font-size: 1.5em;
  margin-top: 1em;
}

#pkgdown-sidebar h2:first-child {
  margin-top: 0;
}

#pkgdown-sidebar .list-unstyled li {
  margin-bottom: 0.5em;
}

/* bootstrap-toc tweaks ------------------------------------------------------*/

/* All levels of nav */

nav[data-toggle='toc'] .nav > li > a {
  padding: 4px 20px 4px 6px;
  font-size: 1.5rem;
  font-weight: 400;
  color: inherit;
}

nav[data-toggle='toc'] .nav > li > a:hover,
nav[data-toggle='toc'] .nav > li > a:focus {
  padding-left: 5px;
  color: inherit;
  border-left: 1px solid #878787;
}

nav[data-toggle='toc'] .nav > .active > a,
nav[data-toggle='toc'] .nav > .active:hover > a,
nav[data-toggle='toc'] .nav > .active:focus > a {
  padding-left: 5px;
  font-size: 1.5rem;
  font-weight: 400;
  color: inherit;
  border-left: 2px solid #878787;
}

/* Nav: second level (shown on .active) */

nav[data-toggle='toc'] .nav .nav {
  display: none; /* Hide by default, but at >768px, show it */
  padding-bottom: 10px;
}

nav[data-toggle='toc'] .nav .nav > li > a {
  padding-left: 16px;
  font-size: 1.35rem;
}

nav[data-toggle='toc'] .nav .nav > li > a:hover,
nav[data-toggle='toc'] .nav .nav > li > a:focus {
  padding-left: 15px;
}

nav[data-toggle='toc'] .nav .nav > .active > a,
nav[data-toggle='toc'] .nav .nav > .active:hover > a,
nav[data-toggle='toc'] .nav .nav > .active:focus > a {
  padding-left: 15px;
  font-weight: 500;
  font-size: 1.35rem;
}

/* orcid ------------------------------------------------------------------- */

.orcid {
  font-size: 16px;
  color: #A6CE39;
  /* margins are required by official ORCID trademark and display guidelines */
  margin-left:4px;
  margin-right:4px;
  vertical-align: middle;
}

/* Reference index & topics ----------------------------------------------- */

.ref-index th {font-weight: normal;}

.ref-index td {vertical-align: top;}
.ref-index .icon {width: 40px;}
.ref-index .alias {width: 40%;}
.ref-index-icons .alias {width: calc(40% - 40px);}
.ref-index .title {width: 60%;}

.ref-arguments th {text-align: right; padding-right: 10px;}
.ref-arguments th, .ref-arguments td {vertical-align: top;}
.ref-arguments .name {width: 20%;}
.ref-arguments .desc {width: 80%;}

/* Nice scrolling for wide elements --------------------------------------- */

table {
  display: block;
  overflow: auto;
}

/* Syntax highlighting ---------------------------------------------------- */

pre {
  word-wrap: normal;
  word-break: normal;
  border: 1px solid #eee;
}

pre, code {
  background-color: #f8f8f8;
  color: #333;
}

pre code {
  overflow: auto;
  word-wrap: normal;
  white-space: pre;
}

pre .img {
  margin: 5px 0;
}

pre .img img {
  background-color: #fff;
  display: block;
  height: auto;
}

code a, pre a {
  color: #375f84;
}

a.sourceLine:hover {
  text-decoration: none;
}

.fl      {color: #1514b5;}
.fu      {color: #000000;} /* function */
.ch,.st  {color: #036a07;} /* string */
.kw      {color: #264D66;} /* keyword */
.co      {color: #888888;} /* comment */

.message { color: black;   font-weight: bolder;}
.error   { color: orange;  font-weight: bolder;}
.warning { color: #6A0366; font-weight: bolder;}

/* Clipboard --------------------------*/

.hasCopyButton {
  position: relative;
}

.btn-copy-ex {
  position: absolute;
  right: 0;
  top: 0;
  visibility: hidden;
}

.hasCopyButton:hover button.btn-copy-ex {
  visibility: visible;
}

/* headroom.js ------------------------ */

.headroom {
  will-change: transform;
  transition: transform 200ms linear;
}
.headroom--pinned {
  transform: translateY(0%);
}
.headroom--unpinned {
  transform: translateY(-100%);
}

/* mark.js ----------------------------*/

mark {
  background-color: rgba(255, 255, 51, 0.5);
  border-bottom: 2px solid rgba(255, 153, 51, 0.3);
  padding: 1px;
}

/* vertical spacing after htmlwidgets */
.html-widget {
  margin-bottom: 10px;
}

/* fontawesome ------------------------ */

.fab {
    font-family: "Font Awesome 5 Brands" !important;
}

/* don't display links in code chunks when printing */
/* source: https://stackoverflow.com/a/10781533 */
@media print {
  code a:link:after, code a:visited:after {
    content: "";
  }
}


==> anc/supplementary_code/udr_0.3-153/docs/pkgdown.js <==
/* http://gregfranko.com/blog/jquery-best-practices/ */
(function($) {
  $(function() {

    $('.navbar-fixed-top').headroom();

    $('body').css('padding-top', $('.navbar').height() + 10);
    $(window).resize(function(){
      $('body').css('padding-top', $('.navbar').height() + 10);
    });

    $('[data-toggle="tooltip"]').tooltip();

    var cur_path = paths(location.pathname);
    var links = $("#navbar ul li a");
    var max_length = -1;
    var pos = -1;
    for (var i = 0; i < links.length; i++) {
      if (links[i].getAttribute("href") === "#")
        continue;
      // Ignore external links
      if (links[i].host !== location.host)
        continue;

      var nav_path = paths(links[i].pathname);

      var length = prefix_length(nav_path, cur_path);
      if (length > max_length) {
        max_length = length;
        pos = i;
      }
    }

    // Add class to parent <li>, and enclosing <li> if in dropdown
    if (pos >= 0) {
      var menu_anchor = $(links[pos]);
      menu_anchor.parent().addClass("active");
      menu_anchor.closest("li.dropdown").addClass("active");
    }
  });

  function paths(pathname) {
    var pieces = pathname.split("/");
    pieces.shift(); // always starts with /

    var end = pieces[pieces.length - 1];
    if (end === "index.html" || end === "")
      pieces.pop();
    return(pieces);
  }

  // Returns -1 if not found
  function prefix_length(needle, haystack) {
    if (needle.length > haystack.length)
      return(-1);

    // Special case for length-0 haystack, since for loop won't run
    if (haystack.length === 0) {
      return(needle.length === 0 ? 0 : -1);
    }

    for (var i = 0; i < haystack.length; i++) {
      if (needle[i] != haystack[i])
        return(i);
    }

    return(haystack.length);
  }

  /* Clipboard --------------------------*/

  function changeTooltipMessage(element, msg) {
    var tooltipOriginalTitle=element.getAttribute('data-original-title');
    element.setAttribute('data-original-title', msg);
    $(element).tooltip('show');
    element.setAttribute('data-original-title', tooltipOriginalTitle);
  }

  if(ClipboardJS.isSupported()) {
    $(document).ready(function() {
      var copyButton = "<button type='button' class='btn btn-primary btn-copy-ex' type = 'submit' title='Copy to clipboard' aria-label='Copy to clipboard' data-toggle='tooltip' data-placement='left auto' data-trigger='hover' data-clipboard-copy><i class='fa fa-copy'></i></button>";

      $(".examples, div.sourceCode").addClass("hasCopyButton");

      // Insert copy buttons:
      $(copyButton).prependTo(".hasCopyButton");

      // Initialize tooltips:
      $('.btn-copy-ex').tooltip({container: 'body'});

      // Initialize clipboard:
      var clipboardBtnCopies = new ClipboardJS('[data-clipboard-copy]', {
        text: function(trigger) {
          return trigger.parentNode.textContent;
        }
      });

      clipboardBtnCopies.on('success', function(e) {
        changeTooltipMessage(e.trigger, 'Copied!');
        e.clearSelection();
      });

      clipboardBtnCopies.on('error', function() {
        changeTooltipMessage(e.trigger,'Press Ctrl+C or Command+C to copy');
      });
    });
  }
})(window.jQuery || window.$)


==> anc/supplementary_code/udr_0.3-153/docs/pkgdown.yml <==
pandoc: 2.3.1
pkgdown: 1.5.1
pkgdown_sha: fa4b76ac151cac680dc542174d126d570e411eeb
articles:
  udr_intro: udr_intro.html
last_built: 2021-05-18T13:07Z



==> anc/supplementary_code/udr_0.3-153/docs/reference/index.html <==
<!DOCTYPE html>
<!-- Generated by pkgdown: do not edit by hand --><html lang="en"><head><meta http-equiv="Content-Type" content="text/html; charset=UTF-8"><meta charset="utf-8"><meta http-equiv="X-UA-Compatible" content="IE=edge"><meta name="viewport" content="width=device-width, initial-scale=1.0"><title>Function reference • udr</title><!-- jquery --><script src="https://cdnjs.cloudflare.com/ajax/libs/jquery/3.4.1/jquery.min.js" integrity="sha256-CSXorXvZcTkaix6Yvo6HppcZGetbYMGWSFlBw8HfCJo=" crossorigin="anonymous"></script><!-- Bootstrap --><link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/twitter-bootstrap/3.4.1/css/bootstrap.min.css" integrity="sha256-bZLfwXAP04zRMK2BjiO8iu9pf4FbLqX6zitd+tIvLhE=" crossorigin="anonymous"><script src="https://cdnjs.cloudflare.com/ajax/libs/twitter-bootstrap/3.4.1/js/bootstrap.min.js" integrity="sha256-nuL8/2cJ5NDSSwnKD8VqreErSWHtnEP9E7AySL+1ev4=" crossorigin="anonymous"></script><!-- bootstrap-toc --><link rel="stylesheet" href="../bootstrap-toc.css"><script src="../bootstrap-toc.js"></script><!-- Font Awesome icons --><link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/font-awesome/5.12.1/css/all.min.css" integrity="sha256-mmgLkCYLUQbXn0B1SRqzHar6dCnv9oZFPEC1g1cwlkk=" crossorigin="anonymous"><link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/font-awesome/5.12.1/css/v4-shims.min.css" integrity="sha256-wZjR52fzng1pJHwx4aV2AO3yyTOXrcDW7jBpJtTwVxw=" crossorigin="anonymous"><!-- clipboard.js --><script src="https://cdnjs.cloudflare.com/ajax/libs/clipboard.js/2.0.6/clipboard.min.js" integrity="sha256-inc5kl9MA1hkeYUt+EC3BhlIgyp/2jDIyBLS6k3UxPI=" crossorigin="anonymous"></script><!-- headroom.js --><script src="https://cdnjs.cloudflare.com/ajax/libs/headroom/0.11.0/headroom.min.js" integrity="sha256-AsUX4SJE1+yuDu5+mAVzJbuYNPHj/WroHuZ8Ir/CkE0=" crossorigin="anonymous"></script><script src="https://cdnjs.cloudflare.com/ajax/libs/headroom/0.11.0/jQuery.headroom.min.js" integrity="sha256-ZX/yNShbjqsohH1k95liqY9Gd8uOiE1S4vZc+9KQ1K4=" crossorigin="anonymous"></script><!-- pkgdown --><link href="../pkgdown.css" rel="stylesheet"><script src="../pkgdown.js"></script><meta property="og:title" content="Function reference"><!-- mathjax --><script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/MathJax.js" integrity="sha256-nvJJv9wWKEm88qvoQl9ekL2J+k/RWIsaSScxxlsrv8k=" crossorigin="anonymous"></script><script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/config/TeX-AMS-MML_HTMLorMML.js" integrity="sha256-84DKXVJXs0/F8OTMzX4UR909+jtl4G7SPypPavF+GfA=" crossorigin="anonymous"></script><!--[if lt IE 9]>
<script src="https://oss.maxcdn.com/html5shiv/3.7.3/html5shiv.min.js"></script>
<script src="https://oss.maxcdn.com/respond/1.4.2/respond.min.js"></script>
<![endif]--></head><body data-spy="scroll" data-target="#toc">
    

    <div class="container template-reference-index">
      <header><div class="navbar navbar-default navbar-fixed-top" role="navigation">
  <div class="container">
    <div class="navbar-header">
      <button type="button" class="navbar-toggle collapsed" data-toggle="collapse" data-target="#navbar" aria-expanded="false">
        <span class="sr-only">Toggle navigation</span>
        <span class="icon-bar"></span>
        <span class="icon-bar"></span>
        <span class="icon-bar"></span>
      </button>
      <span class="navbar-brand">
        <a class="navbar-link" href="../index.html">udr</a>
        <span class="version label label-default" data-toggle="tooltip" data-placement="bottom" title="">0.3-152</span>
      </span>
    </div>

    <div id="navbar" class="navbar-collapse collapse">
      <ul class="nav navbar-nav"><li>
  <a href="../index.html">Home</a>
</li>
<li>
  <a href="../articles/index.html">Vignettes</a>
</li>
<li>
  <a href="../reference/index.html">Functions</a>
</li>
      </ul><ul class="nav navbar-nav navbar-right"><li>
  <a href="https://github.com/stephenslab/udr" class="external-link">Source</a>
</li>
      </ul></div><!--/.nav-collapse -->
  </div><!--/.container -->
</div><!--/.navbar -->

      

      </header><div class="row">
  <div class="contents col-md-9">
    <div class="page-header">
      <h1>Reference</h1>
    </div>

    <table class="ref-index"><colgroup><col class="alias"><col class="title"></colgroup><tbody><tr><th colspan="2">
          <h2 id="all-functions">All functions <a href="#all-functions" class="anchor" aria-hidden="true"></a></h2>
          <p class="section-desc"></p>
        </th>
      </tr></tbody><tbody><tr><td>
          <p><code><a href="logLik.ud_fit.html">logLik(<i>&lt;ud_fit&gt;</i>)</a></code> </p>
        </td>
        <td><p>Ultimate Deconvolution Model Likelihoods</p></td>
      </tr><tr><td>
          <p><code><a href="simulate_ud_data.html">simulate_ud_data()</a></code> </p>
        </td>
        <td><p>Simulate Data from Ultimate Deconvolution Model</p></td>
      </tr><tr><td>
          <p><code><a href="summary.ud_fit.html">summary(<i>&lt;ud_fit&gt;</i>)</a></code> <code><a href="summary.ud_fit.html">print(<i>&lt;summary.ud_fit&gt;</i>)</a></code> </p>
        </td>
        <td><p>Summarize Ultimate Deconvolution Fit</p></td>
      </tr><tr><td>
          <p><code><a href="ud_fit.html">ud_fit()</a></code> <code><a href="ud_fit.html">ud_fit_control_default()</a></code> </p>
        </td>
        <td><p>Fit Ultimate Deconvolution Model</p></td>
      </tr><tr><td>
          <p><code><a href="ud_init.html">ud_init()</a></code> </p>
        </td>
        <td><p>Initialize Ultimate Deconvolution Model</p></td>
      </tr></tbody></table></div>

  <div class="col-md-3 hidden-xs hidden-sm" id="pkgdown-sidebar">
    <nav id="toc" data-toggle="toc" class="sticky-top"><h2 data-toc-skip>Contents</h2>
    </nav></div>
</div>


      <footer><div class="copyright">
  <p></p><p>Developed by Peter Carbonetto, Yunqi Yang, Matthew Stephens.</p>
</div>

<div class="pkgdown">
  <p></p><p>Site built with <a href="https://pkgdown.r-lib.org/" class="external-link">pkgdown</a> 2.0.7.</p>
</div>

      </footer></div>

  


  

  </body></html>



==> anc/supplementary_code/udr_0.3-153/docs/reference/logLik.ud_fit.html <==
<!DOCTYPE html>
<!-- Generated by pkgdown: do not edit by hand --><html lang="en"><head><meta http-equiv="Content-Type" content="text/html; charset=UTF-8"><meta charset="utf-8"><meta http-equiv="X-UA-Compatible" content="IE=edge"><meta name="viewport" content="width=device-width, initial-scale=1.0"><title>Ultimate Deconvolution Model Likelihoods — logLik.ud_fit • udr</title><!-- jquery --><script src="https://cdnjs.cloudflare.com/ajax/libs/jquery/3.4.1/jquery.min.js" integrity="sha256-CSXorXvZcTkaix6Yvo6HppcZGetbYMGWSFlBw8HfCJo=" crossorigin="anonymous"></script><!-- Bootstrap --><link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/twitter-bootstrap/3.4.1/css/bootstrap.min.css" integrity="sha256-bZLfwXAP04zRMK2BjiO8iu9pf4FbLqX6zitd+tIvLhE=" crossorigin="anonymous"><script src="https://cdnjs.cloudflare.com/ajax/libs/twitter-bootstrap/3.4.1/js/bootstrap.min.js" integrity="sha256-nuL8/2cJ5NDSSwnKD8VqreErSWHtnEP9E7AySL+1ev4=" crossorigin="anonymous"></script><!-- bootstrap-toc --><link rel="stylesheet" href="../bootstrap-toc.css"><script src="../bootstrap-toc.js"></script><!-- Font Awesome icons --><link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/font-awesome/5.12.1/css/all.min.css" integrity="sha256-mmgLkCYLUQbXn0B1SRqzHar6dCnv9oZFPEC1g1cwlkk=" crossorigin="anonymous"><link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/font-awesome/5.12.1/css/v4-shims.min.css" integrity="sha256-wZjR52fzng1pJHwx4aV2AO3yyTOXrcDW7jBpJtTwVxw=" crossorigin="anonymous"><!-- clipboard.js --><script src="https://cdnjs.cloudflare.com/ajax/libs/clipboard.js/2.0.6/clipboard.min.js" integrity="sha256-inc5kl9MA1hkeYUt+EC3BhlIgyp/2jDIyBLS6k3UxPI=" crossorigin="anonymous"></script><!-- headroom.js --><script src="https://cdnjs.cloudflare.com/ajax/libs/headroom/0.11.0/headroom.min.js" integrity="sha256-AsUX4SJE1+yuDu5+mAVzJbuYNPHj/WroHuZ8Ir/CkE0=" crossorigin="anonymous"></script><script src="https://cdnjs.cloudflare.com/ajax/libs/headroom/0.11.0/jQuery.headroom.min.js" integrity="sha256-ZX/yNShbjqsohH1k95liqY9Gd8uOiE1S4vZc+9KQ1K4=" crossorigin="anonymous"></script><!-- pkgdown --><link href="../pkgdown.css" rel="stylesheet"><script src="../pkgdown.js"></script><meta property="og:title" content="Ultimate Deconvolution Model Likelihoods — logLik.ud_fit"><meta property="og:description" content="Compute the log-likelihood for the Ultimate
Deconvolution model."><!-- mathjax --><script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/MathJax.js" integrity="sha256-nvJJv9wWKEm88qvoQl9ekL2J+k/RWIsaSScxxlsrv8k=" crossorigin="anonymous"></script><script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/config/TeX-AMS-MML_HTMLorMML.js" integrity="sha256-84DKXVJXs0/F8OTMzX4UR909+jtl4G7SPypPavF+GfA=" crossorigin="anonymous"></script><!--[if lt IE 9]>
<script src="https://oss.maxcdn.com/html5shiv/3.7.3/html5shiv.min.js"></script>
<script src="https://oss.maxcdn.com/respond/1.4.2/respond.min.js"></script>
<![endif]--></head><body data-spy="scroll" data-target="#toc">
    

    <div class="container template-reference-topic">
      <header><div class="navbar navbar-default navbar-fixed-top" role="navigation">
  <div class="container">
    <div class="navbar-header">
      <button type="button" class="navbar-toggle collapsed" data-toggle="collapse" data-target="#navbar" aria-expanded="false">
        <span class="sr-only">Toggle navigation</span>
        <span class="icon-bar"></span>
        <span class="icon-bar"></span>
        <span class="icon-bar"></span>
      </button>
      <span class="navbar-brand">
        <a class="navbar-link" href="../index.html">udr</a>
        <span class="version label label-default" data-toggle="tooltip" data-placement="bottom" title="">0.3-152</span>
      </span>
    </div>

    <div id="navbar" class="navbar-collapse collapse">
      <ul class="nav navbar-nav"><li>
  <a href="../index.html">Home</a>
</li>
<li>
  <a href="../articles/index.html">Vignettes</a>
</li>
<li>
  <a href="../reference/index.html">Functions</a>
</li>
      </ul><ul class="nav navbar-nav navbar-right"><li>
  <a href="https://github.com/stephenslab/udr" class="external-link">Source</a>
</li>
      </ul></div><!--/.nav-collapse -->
  </div><!--/.container -->
</div><!--/.navbar -->

      

      </header><div class="row">
  <div class="col-md-9 contents">
    <div class="page-header">
    <h1>Ultimate Deconvolution Model Likelihoods</h1>
    <small class="dont-index">Source: <a href="https://github.com/stephenslab/udr/blob/HEAD/R/likelihood.R" class="external-link"><code>R/likelihood.R</code></a></small>
    <div class="hidden name"><code>logLik.ud_fit.Rd</code></div>
    </div>

    <div class="ref-description">
    <p>Compute the log-likelihood for the Ultimate
Deconvolution model.</p>
    </div>

    <div id="ref-usage">
    <div class="sourceCode"><pre class="sourceCode r"><code><span class="co"># S3 method for ud_fit</span>
<span class="fu"><a href="https://rdrr.io/r/stats/logLik.html" class="external-link">logLik</a></span><span class="op">(</span><span class="va">object</span>, version <span class="op">=</span> <span class="fu"><a href="https://rdrr.io/r/base/c.html" class="external-link">c</a></span><span class="op">(</span><span class="st">"Rcpp"</span>, <span class="st">"R"</span><span class="op">)</span>, <span class="va">...</span><span class="op">)</span></code></pre></div>
    </div>

    <div id="arguments">
    <h2>Arguments</h2>
    <dl><dt>object</dt>
<dd><p>An Ultimate Deconvolution model fit. Typically,
this will be an output of <code><a href="ud_init.html">ud_init</a></code> or <code>ud_fit</code>.</p></dd>


<dt>version</dt>
<dd><p>When <code>version == "R"</code>, the computations are
performed entirely in R; when <code>version == "Rcpp"</code>, an Rcpp
implementation is used.</p></dd>


<dt>...</dt>
<dd><p>Additional arguments (unused).</p></dd>

</dl></div>
    <div id="value">
    <h2>Value</h2>
    

<p>A number giving the log-likelihood for the model.</p>
    </div>
    <div id="see-also">
    <h2>See also</h2>
    <div class="dont-index"><p><code><a href="ud_init.html">ud_init</a></code>, <code><a href="ud_fit.html">ud_fit</a></code></p></div>
    </div>

  </div>
  <div class="col-md-3 hidden-xs hidden-sm" id="pkgdown-sidebar">
    <nav id="toc" data-toggle="toc" class="sticky-top"><h2 data-toc-skip>Contents</h2>
    </nav></div>
</div>


      <footer><div class="copyright">
  <p></p><p>Developed by Peter Carbonetto, Yunqi Yang, Matthew Stephens.</p>
</div>

<div class="pkgdown">
  <p></p><p>Site built with <a href="https://pkgdown.r-lib.org/" class="external-link">pkgdown</a> 2.0.7.</p>
</div>

      </footer></div>

  


  

  </body></html>



==> anc/supplementary_code/udr_0.3-153/docs/reference/mvebnm.html <==
<!-- Generated by pkgdown: do not edit by hand -->
<!DOCTYPE html>
<html lang="en">
  <head>
  <meta charset="utf-8">
<meta http-equiv="X-UA-Compatible" content="IE=edge">
<meta name="viewport" content="width=device-width, initial-scale=1.0">

<title>Fit Empirical Bayes Multivariate Normal Means Model — mvebnm • mvebnm</title>


<!-- jquery -->
<script src="https://cdnjs.cloudflare.com/ajax/libs/jquery/3.3.1/jquery.min.js" integrity="sha256-FgpCb/KJQlLNfOu91ta32o/NMZxltwRo8QtmkMRdAu8=" crossorigin="anonymous"></script>
<!-- Bootstrap -->

<link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/twitter-bootstrap/3.3.7/css/bootstrap.min.css" integrity="sha256-916EbMg70RQy9LHiGkXzG8hSg9EdNy97GazNG/aiY1w=" crossorigin="anonymous" />

<script src="https://cdnjs.cloudflare.com/ajax/libs/twitter-bootstrap/3.3.7/js/bootstrap.min.js" integrity="sha256-U5ZEeKfGNOja007MMD3YBI0A3OSZOQbeG6z2f2Y0hu8=" crossorigin="anonymous"></script>

<!-- Font Awesome icons -->
<link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/font-awesome/5.7.1/css/all.min.css" integrity="sha256-nAmazAk6vS34Xqo0BSrTb+abbtFlgsFK7NKSi6o7Y78=" crossorigin="anonymous" />
<link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/font-awesome/5.7.1/css/v4-shims.min.css" integrity="sha256-6qHlizsOWFskGlwVOKuns+D1nB6ssZrHQrNj1wGplHc=" crossorigin="anonymous" />

<!-- clipboard.js -->
<script src="https://cdnjs.cloudflare.com/ajax/libs/clipboard.js/2.0.4/clipboard.min.js" integrity="sha256-FiZwavyI2V6+EXO1U+xzLG3IKldpiTFf3153ea9zikQ=" crossorigin="anonymous"></script>

<!-- headroom.js -->
<script src="https://cdnjs.cloudflare.com/ajax/libs/headroom/0.9.4/headroom.min.js" integrity="sha256-DJFC1kqIhelURkuza0AvYal5RxMtpzLjFhsnVIeuk+U=" crossorigin="anonymous"></script>
<script src="https://cdnjs.cloudflare.com/ajax/libs/headroom/0.9.4/jQuery.headroom.min.js" integrity="sha256-ZX/yNShbjqsohH1k95liqY9Gd8uOiE1S4vZc+9KQ1K4=" crossorigin="anonymous"></script>

<!-- pkgdown -->
<link href="../pkgdown.css" rel="stylesheet">
<script src="../pkgdown.js"></script>




<meta property="og:title" content="Fit Empirical Bayes Multivariate Normal Means Model — mvebnm" />
<meta property="og:description" content="This function implements an empirical Bayes method for
fitting a multivariate normal means model. This method is closely
related to approaches for multivariate density deconvolution
(Sarkar et al, 2018), so it can also be viewed as a method
for multivariate density deconvolution." />
<meta name="twitter:card" content="summary" />




<!-- mathjax -->
<script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/MathJax.js" integrity="sha256-nvJJv9wWKEm88qvoQl9ekL2J+k/RWIsaSScxxlsrv8k=" crossorigin="anonymous"></script>
<script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/config/TeX-AMS-MML_HTMLorMML.js" integrity="sha256-84DKXVJXs0/F8OTMzX4UR909+jtl4G7SPypPavF+GfA=" crossorigin="anonymous"></script>

<!--[if lt IE 9]>
<script src="https://oss.maxcdn.com/html5shiv/3.7.3/html5shiv.min.js"></script>
<script src="https://oss.maxcdn.com/respond/1.4.2/respond.min.js"></script>
<![endif]-->



  </head>

  <body>
    <div class="container template-reference-topic">
      <header>
      <div class="navbar navbar-default navbar-fixed-top" role="navigation">
  <div class="container">
    <div class="navbar-header">
      <button type="button" class="navbar-toggle collapsed" data-toggle="collapse" data-target="#navbar" aria-expanded="false">
        <span class="sr-only">Toggle navigation</span>
        <span class="icon-bar"></span>
        <span class="icon-bar"></span>
        <span class="icon-bar"></span>
      </button>
      <span class="navbar-brand">
        <a class="navbar-link" href="../index.html">mvebnm</a>
        <span class="version label label-default" data-toggle="tooltip" data-placement="bottom" title="Released version">0.1.71</span>
      </span>
    </div>

    <div id="navbar" class="navbar-collapse collapse">
      <ul class="nav navbar-nav">
        <li>
  <a href="../index.html">Home</a>
</li>
<li>
  <a href="../articles/index.html">Vignettes</a>
</li>
<li>
  <a href="../reference/index.html">Functions</a>
</li>
      </ul>
      <ul class="nav navbar-nav navbar-right">
        <li>
  <a href="https://github.com/stephenslab/mvebnm">Source</a>
</li>
      </ul>
      
    </div><!--/.nav-collapse -->
  </div><!--/.container -->
</div><!--/.navbar -->

      

      </header>

<div class="row">
  <div class="col-md-9 contents">
    <div class="page-header">
    <h1>Fit Empirical Bayes Multivariate Normal Means Model</h1>
    <small class="dont-index">Source: <a href='https://github.com/stephenslab/mvebnm/blob/master/R/mvebnm.R'><code>R/mvebnm.R</code></a></small>
    <div class="hidden name"><code>mvebnm.Rd</code></div>
    </div>

    <div class="ref-description">
    <p>This function implements an empirical Bayes method for
fitting a multivariate normal means model. This method is closely
related to approaches for multivariate density deconvolution
(Sarkar <em>et al</em>, 2018), so it can also be viewed as a method
for multivariate density deconvolution.</p>
    </div>

    <pre class="usage"><span class='fu'>mvebnm</span>(<span class='no'>X</span>, <span class='no'>k</span>, <span class='no'>fit0</span>, <span class='no'>w</span>, <span class='no'>U</span>, <span class='kw'>S</span> <span class='kw'>=</span> <span class='fu'><a href='https://rdrr.io/r/base/diag.html'>diag</a></span>(<span class='fu'><a href='https://rdrr.io/r/base/nrow.html'>ncol</a></span>(<span class='no'>X</span>)), <span class='kw'>control</span> <span class='kw'>=</span> <span class='fu'><a href='https://rdrr.io/r/base/list.html'>list</a></span>(), <span class='kw'>verbose</span> <span class='kw'>=</span> <span class='fl'>TRUE</span>)

<span class='fu'>mvebnm_control_default</span>()</pre>

    <h2 class="hasAnchor" id="arguments"><a class="anchor" href="#arguments"></a>Arguments</h2>
    <table class="ref-arguments">
    <colgroup><col class="name" /><col class="desc" /></colgroup>
    <tr>
      <th>X</th>
      <td><p>The n x m data matrix, in which each row is an
m-dimensional observation.</p></td>
    </tr>
    <tr>
      <th>k</th>
      <td><p>An integer 2 or greater specifying the number of
components in the mixture-of-normals prior. This only needs to be
provided if neither <code>U</code> nor <code>w</code> are provided.</p></td>
    </tr>
    <tr>
      <th>fit0</th>
      <td><p>A previous mvebnm fit. This is useful for "re-fitting"
the model. When a value for this argument is given, the other
inputs <code>k</code>, <code>w</code>, <code>U</code> and <code>S</code> are not needed.</p></td>
    </tr>
    <tr>
      <th>w</th>
      <td><p>A numeric vector of length k giving initial estimates of
the prior mixture weights. All entries must be non-negative, but
need not sum to 1; the mixture weights are automatically normalized
to sum to 1. If not provided, the mixture weights are set to
uniform.</p></td>
    </tr>
    <tr>
      <th>U</th>
      <td><p>A list of length k giving initial estimates of the
covariance matrices in the mixture-of-multivariate-normals prior;
list element <code>U[[i]]</code> is the m x m covariance matrix for the
ith mixture component. If not provided, the initial estimates are
randomly generated by computing sample covariances on random
subsets of the data <code>X</code>.</p></td>
    </tr>
    <tr>
      <th>S</th>
      <td><p>An m x m matrix giving the initial estimate of the
residual covariance matrix.</p></td>
    </tr>
    <tr>
      <th>control</th>
      <td><p>A list of parameters controlling the behaviour of
the model fitting algorithm. See &#8216;Details&#8217;.</p></td>
    </tr>
    <tr>
      <th>verbose</th>
      <td><p>When <code>verbose = TRUE</code>, information about the
algorithm's progress is printed to the console at each
iteration. For interpretation of the columns, see the description
of the <code>progress</code> return value.</p></td>
    </tr>
    </table>

    <h2 class="hasAnchor" id="value"><a class="anchor" href="#value"></a>Value</h2>

    <p>A list object with the following elements:</p>
<dt>w</dt><dd><p>A vector containing the estimated prior mixture
  weights. When <code>control$update.w = "none"</code>, this will be the
  same as the <code>w</code> provided at input.</p></dd>

<dt>U</dt><dd><p>A list containing the estimated prior covariance matrices. When
  <code>control$update.U = "none"</code>, this will be the same as the <code>U</code>
  provided at input.</p></dd>

<dt>S</dt><dd><p>The estimated residual covariance matrix. When
  <code>control$update.S = "none"</code>, this will be the same as the <code>S</code>
  provided at input.</p></dd>

<dt>loglik</dt><dd><p>The log-likelihood at the current settings of the
  model parameters, <code>w</code>, <code>U</code> and <code>S</code>.</p></dd>
  
<dt>progress</dt><dd><p>A data frame containing detailed information about
  the algorithm's progress. The columns of the data frame are:
  "iter", the iteration number; "loglik", the log-likelihood at the
  current estimates of the model parameters; "delta.w", the largest
  change in the mixture weights; "delta.u", the largest change in the
  prior covariance matrices; "delta.s", the largest change in the
  residual covariance matrix; and "timing", the elapsed time in
  seconds (recorded using <code><a href='https://rdrr.io/r/base/proc.time.html'>proc.time</a></code>).</p></dd>

    <h2 class="hasAnchor" id="details"><a class="anchor" href="#details"></a>Details</h2>

    <p>In the multivariate normal means model, each m-dimensional
observation \(x\) is drawn from a mixture of multivariate
normals, \(x ~ w_1 N(0, T_1) + ... + w_k N(0, T_k)\), where
\(k\) is the number of mixture components, the \(w_j\)'s are
the mixture weights, and each \(T_j = S + U_j\) is a covariance
matrix. This is the marginal density derived from a model in which
each \(x\) is multivariate normal with mean \(y\) and
covariance \(S\), and the underlying, or "latent", signal \(y\)
is in turn modeled by a mixture prior in which each mixture
component \(j\) is multivariate normal with zero mean and
covariance matrix \(S_j\). The "Extreme Deconvolution" (ED) model
(Bovy <em>et al</em>, 2011) is a slight generalization of this
multivariate normal means model; the ED model allows for the
mixture components to have nonzero means, sample-specific residual
covariances, and it allows one to specify a linear projection of
the underlying signal onto the observed signal. Therefore, this
method also implements a useful special case of Extreme
Deconvolution.</p>
<p>The multivariate normal means model is fit by
expectation-maximization (EM). The <code>control</code> argument is a
list in which any of the following named components will override
the default optimization algorithm settings (as they are defined by
<code>mvebnm_control_default</code>):</p>
<dl class='dl-horizontal'>

<dt><code>update.w</code></dt><dd><p>When <code>update.w = "em"</code>,
maximum-likelihood estimates of the mixture weights are computed
via an EM algorithm; when <code>update.w = "mixsqp"</code>, the mix-SQP
solver is used to update the mixture weights by maximizing the
likelihood with the other parameters fixed; when <code>update.w =
"none"</code>, the mixture weights are not updated.</p></dd>

<dt><code>update.U</code></dt><dd><p>This setting determines the algorithm used
to estimate the prior covariance matrices. Two EM variants are
implemented: <code>update.U = "ed"</code>, the EM algorithm described by
Bovy <em>et al</em> (2011); and <code>update.U = "teem"</code> (truncated
eigenvalue expectation-maximization), in which the M-step update
for each covariance matrix <code>U[[j]]</code> is solved by truncating
the eigenvalues in a spectral decomposition of the unconstrained
maximimum likelihood estimate (MLE) of <code>U[j]]</code>. The latter
method provides greater freedom in the updates for U, and is
expected to yield better fits, and converge more quickly to a good
fit.</p></dd>

<dt><code>update.S</code></dt><dd><p>When <code>update.S = "em"</code>,
maximum-likelihood estimate of the residual covariance matrix is
computed via EM; when <code>update.S = "none", the residual
covariance parameter is not updated.</code></p></dd>

<dt><code>version</code></dt><dd><p>R and C++ implementations of the model
fitting algorithm are provided; these are selected with
<code>version = "R"</code> and <code>version = "Rcpp"</code>.</p></dd>

<dt><code>maxiter</code></dt><dd><p>The upper limit on the number of EM updates
to perform.</p></dd>

<dt><code>tol</code></dt><dd><p>Convergence tolerance for the EM algorithm; the
updates are halted when the largest change in the model parameters
between two successive iterations of EM is less than <code>tol</code>.</p></dd>

<dt><code>minval</code></dt><dd><p>A small, non-negative number specifying the
lower bound on the eigenvalues of the prior covariance matrices
<code>U</code>.</p></dd>
</dl>

<p>Using this function requires some care; currently only minimal
argument checking is performed. See the documentation and examples
for guidance.</p>
    <h2 class="hasAnchor" id="references"><a class="anchor" href="#references"></a>References</h2>

    <p>J. Bovy, D. W. Hogg and S. T. Roweis (2011). Extreme Deconvolution:
inferring complete distribution functions from noisy, heterogeneous
and incomplete observations. <em>Annals of Applied Statistics</em>,
<b>5</b>, 1657–1677. doi:10.1214/10-AOAS439</p>
<p>A. Sarkar, D. Pati, A. Chakraborty, B. K. Mallick and R. J. Carroll
(2018). Bayesian semiparametric multivariate density
deconvolution. <em>Journal of the American Statistical
Association</em> <b>113</b>, 401–416. doi:10.1080/01621459.2016.1260467</p>
<p>J. Won, J. Lim, S. Kim and B. Rajaratnam
(2013). Condition-number-regularized covariance estimation.
<em>Journal of the Royal Statistical Society, Series B</em> <b>75</b>,
427–450. doi:10.1111/j.1467-9868.2012.01049.x</p>

    <h2 class="hasAnchor" id="examples"><a class="anchor" href="#examples"></a>Examples</h2>
    <pre class="examples"><div class='input'><span class='fu'><a href='https://rdrr.io/r/base/library.html'>library</a></span>(<span class='no'>mvtnorm</span>)
<span class='fu'><a href='https://rdrr.io/r/base/Random.html'>set.seed</a></span>(<span class='fl'>1</span>)
<span class='no'>X</span>   <span class='kw'>&lt;-</span> <span class='fu'><a href='https://rdrr.io/pkg/mvtnorm/man/Mvt.html'>rmvt</a></span>(<span class='fl'>1000</span>,<span class='fu'><a href='https://rdrr.io/r/base/diag.html'>diag</a></span>(<span class='fl'>2</span>),<span class='kw'>df</span> <span class='kw'>=</span> <span class='fl'>4</span>)
<span class='no'>fit</span> <span class='kw'>&lt;-</span> <span class='fu'>mvebnm</span>(<span class='no'>X</span>,<span class='kw'>k</span> <span class='kw'>=</span> <span class='fl'>10</span>,<span class='kw'>S</span> <span class='kw'>=</span> <span class='fu'><a href='https://rdrr.io/r/base/diag.html'>diag</a></span>(<span class='fl'>2</span>))</div><div class='output co'>#&gt; Fitting 10-component mvebnm to 1000 x 2 data matrix with these settings:
#&gt; max 100 updates, conv tol 1.0e-06 (mvebnm 0.1-71, "Rcpp").
#&gt; updates: w (mix weights) = em; U (prior cov) = teem; S (resid cov) = none
#&gt; iter          log-likelihood |w - w'| |U - U'| |S - S'|
#&gt;    1 -3.4066145888315714e+03 1.38e-02 1.41e+00 0.00e+00
#&gt;    2 -3.3643627844578300e+03 9.05e-03 2.11e+00 0.00e+00
#&gt;    3 -3.3452731145221524e+03 9.25e-03 1.40e+00 0.00e+00
#&gt;    4 -3.3362435394971944e+03 7.84e-03 9.64e-01 0.00e+00
#&gt;    5 -3.3325260294960271e+03 6.50e-03 8.03e-01 0.00e+00
#&gt;    6 -3.3306348867410625e+03 5.47e-03 8.04e-01 0.00e+00
#&gt;    7 -3.3292757882216165e+03 4.68e-03 8.14e-01 0.00e+00
#&gt;    8 -3.3281849744722585e+03 4.03e-03 8.20e-01 0.00e+00
#&gt;    9 -3.3272856134344761e+03 3.47e-03 8.25e-01 0.00e+00
#&gt;   10 -3.3265356322057587e+03 3.00e-03 8.24e-01 0.00e+00
#&gt;   11 -3.3259024639598138e+03 2.72e-03 8.14e-01 0.00e+00
#&gt;   12 -3.3253588194093463e+03 2.46e-03 7.96e-01 0.00e+00
#&gt;   13 -3.3248829258062033e+03 2.22e-03 7.72e-01 0.00e+00
#&gt;   14 -3.3244806354684606e+03 2.01e-03 7.47e-01 0.00e+00
#&gt;   15 -3.3241429776075893e+03 1.83e-03 7.29e-01 0.00e+00
#&gt;   16 -3.3238402322435445e+03 1.67e-03 7.14e-01 0.00e+00
#&gt;   17 -3.3235625552844281e+03 1.52e-03 6.93e-01 0.00e+00
#&gt;   18 -3.3233046288811156e+03 1.39e-03 6.74e-01 0.00e+00
#&gt;   19 -3.3230890782630331e+03 1.28e-03 6.59e-01 0.00e+00
#&gt;   20 -3.3228965235942023e+03 1.19e-03 6.58e-01 0.00e+00
#&gt;   21 -3.3227148936344720e+03 1.10e-03 6.58e-01 0.00e+00
#&gt;   22 -3.3225620733941669e+03 1.03e-03 6.55e-01 0.00e+00
#&gt;   23 -3.3224320434146011e+03 9.69e-04 6.58e-01 0.00e+00
#&gt;   24 -3.3223093740785580e+03 9.18e-04 6.60e-01 0.00e+00
#&gt;   25 -3.3221932124799241e+03 8.76e-04 6.56e-01 0.00e+00
#&gt;   26 -3.3220836952751720e+03 8.41e-04 6.47e-01 0.00e+00
#&gt;   27 -3.3219812661194965e+03 8.13e-04 6.37e-01 0.00e+00
#&gt;   28 -3.3218862704635653e+03 7.92e-04 6.24e-01 0.00e+00
#&gt;   29 -3.3217987088908076e+03 7.78e-04 6.05e-01 0.00e+00
#&gt;   30 -3.3217181460057836e+03 7.68e-04 5.81e-01 0.00e+00
#&gt;   31 -3.3216437458998307e+03 7.63e-04 5.50e-01 0.00e+00
#&gt;   32 -3.3215743811889006e+03 7.61e-04 5.13e-01 0.00e+00
#&gt;   33 -3.3215087615696675e+03 7.62e-04 4.71e-01 0.00e+00
#&gt;   34 -3.3214455443547558e+03 7.65e-04 4.27e-01 0.00e+00
#&gt;   35 -3.3213834109149775e+03 7.71e-04 3.83e-01 0.00e+00
#&gt;   36 -3.3213210790145667e+03 7.77e-04 3.40e-01 0.00e+00
#&gt;   37 -3.3212572190931146e+03 7.86e-04 3.00e-01 0.00e+00
#&gt;   38 -3.3211905552612798e+03 7.98e-04 2.64e-01 0.00e+00
#&gt;   39 -3.3211199769986192e+03 8.13e-04 2.32e-01 0.00e+00
#&gt;   40 -3.3210446005375261e+03 8.30e-04 2.05e-01 0.00e+00
#&gt;   41 -3.3209638466632678e+03 8.48e-04 1.83e-01 0.00e+00
#&gt;   42 -3.3208775217402526e+03 8.68e-04 1.64e-01 0.00e+00
#&gt;   43 -3.3207858777156089e+03 8.89e-04 1.67e-01 0.00e+00
#&gt;   44 -3.3206896216867267e+03 9.09e-04 1.82e-01 0.00e+00
#&gt;   45 -3.3205898532989631e+03 9.27e-04 1.99e-01 0.00e+00
#&gt;   46 -3.3204879307584833e+03 9.42e-04 2.18e-01 0.00e+00
#&gt;   47 -3.3203852952840853e+03 9.52e-04 2.40e-01 0.00e+00
#&gt;   48 -3.3202833027638335e+03 9.56e-04 2.63e-01 0.00e+00
#&gt;   49 -3.3201831071431047e+03 9.53e-04 2.89e-01 0.00e+00
#&gt;   50 -3.3200856149662095e+03 9.43e-04 3.15e-01 0.00e+00
#&gt;   51 -3.3199915009186416e+03 9.26e-04 3.43e-01 0.00e+00
#&gt;   52 -3.3199012567355312e+03 9.02e-04 3.70e-01 0.00e+00
#&gt;   53 -3.3198152453866683e+03 8.72e-04 3.97e-01 0.00e+00
#&gt;   54 -3.3197337427753928e+03 8.36e-04 4.23e-01 0.00e+00
#&gt;   55 -3.3196569611795494e+03 7.96e-04 4.48e-01 0.00e+00
#&gt;   56 -3.3195850568185292e+03 7.53e-04 4.70e-01 0.00e+00
#&gt;   57 -3.3195181273360749e+03 7.07e-04 4.90e-01 0.00e+00
#&gt;   58 -3.3194562051376979e+03 6.61e-04 5.06e-01 0.00e+00
#&gt;   59 -3.3193992511845336e+03 6.13e-04 5.18e-01 0.00e+00
#&gt;   60 -3.3193471521622537e+03 5.66e-04 5.26e-01 0.00e+00
#&gt;   61 -3.3192997224172832e+03 5.20e-04 5.30e-01 0.00e+00
#&gt;   62 -3.3192567108306421e+03 5.27e-04 5.29e-01 0.00e+00
#&gt;   63 -3.3192178119040850e+03 5.60e-04 5.24e-01 0.00e+00
#&gt;   64 -3.3191826797634767e+03 5.92e-04 5.14e-01 0.00e+00
#&gt;   65 -3.3191509435299577e+03 6.22e-04 5.00e-01 0.00e+00
#&gt;   66 -3.3191222225397246e+03 6.50e-04 4.83e-01 0.00e+00
#&gt;   67 -3.3190961401428258e+03 6.77e-04 4.62e-01 0.00e+00
#&gt;   68 -3.3190723351939059e+03 7.02e-04 4.40e-01 0.00e+00
#&gt;   69 -3.3190504707686814e+03 7.25e-04 4.15e-01 0.00e+00
#&gt;   70 -3.3190306208626439e+03 7.46e-04 3.91e-01 0.00e+00
#&gt;   71 -3.3190123287869192e+03 7.65e-04 3.61e-01 0.00e+00
#&gt;   72 -3.3189952323726816e+03 7.83e-04 3.29e-01 0.00e+00
#&gt;   73 -3.3189790814910284e+03 7.98e-04 2.98e-01 0.00e+00
#&gt;   74 -3.3189636722150344e+03 8.11e-04 2.68e-01 0.00e+00
#&gt;   75 -3.3189495803885711e+03 8.23e-04 2.42e-01 0.00e+00
#&gt;   76 -3.3189369045830808e+03 8.26e-04 2.17e-01 0.00e+00
#&gt;   77 -3.3189249513249542e+03 8.23e-04 1.95e-01 0.00e+00
#&gt;   78 -3.3189136101729437e+03 8.21e-04 1.75e-01 0.00e+00
#&gt;   79 -3.3189027986816645e+03 8.19e-04 1.58e-01 0.00e+00
#&gt;   80 -3.3188924524533945e+03 8.16e-04 1.41e-01 0.00e+00
#&gt;   81 -3.3188825206340180e+03 8.11e-04 1.27e-01 0.00e+00
#&gt;   82 -3.3188729628058145e+03 8.06e-04 1.14e-01 0.00e+00
#&gt;   83 -3.3188637466295113e+03 7.99e-04 1.02e-01 0.00e+00
#&gt;   84 -3.3188548460179090e+03 7.92e-04 9.21e-02 0.00e+00
#&gt;   85 -3.3188462397175545e+03 7.84e-04 8.30e-02 0.00e+00
#&gt;   86 -3.3188379102090967e+03 7.76e-04 7.50e-02 0.00e+00
#&gt;   87 -3.3188298428569278e+03 7.67e-04 6.79e-02 0.00e+00
#&gt;   88 -3.3188220252530732e+03 7.57e-04 6.17e-02 0.00e+00
#&gt;   89 -3.3188144467119264e+03 7.47e-04 5.61e-02 0.00e+00
#&gt;   90 -3.3188070978817841e+03 7.37e-04 5.13e-02 0.00e+00
#&gt;   91 -3.3187999704463391e+03 7.26e-04 4.70e-02 0.00e+00
#&gt;   92 -3.3187930568955371e+03 7.16e-04 4.32e-02 0.00e+00
#&gt;   93 -3.3187863503496728e+03 7.05e-04 3.98e-02 0.00e+00
#&gt;   94 -3.3187798444244759e+03 6.94e-04 3.68e-02 0.00e+00
#&gt;   95 -3.3187735331275780e+03 6.83e-04 3.41e-02 0.00e+00
#&gt;   96 -3.3187674107792727e+03 6.72e-04 3.17e-02 0.00e+00
#&gt;   97 -3.3187614719518451e+03 6.60e-04 2.96e-02 0.00e+00
#&gt;   98 -3.3187557114232904e+03 6.49e-04 2.77e-02 0.00e+00
#&gt;   99 -3.3187501241421587e+03 6.38e-04 2.59e-02 0.00e+00
#&gt;  100 -3.3187447052009752e+03 6.27e-04 2.44e-02 0.00e+00</div><div class='input'>
</div></pre>
  </div>
  <div class="col-md-3 hidden-xs hidden-sm" id="sidebar">
    <h2>Contents</h2>
    <ul class="nav nav-pills nav-stacked">
      <li><a href="#arguments">Arguments</a></li>
      <li><a href="#value">Value</a></li>
      <li><a href="#details">Details</a></li>
      <li><a href="#references">References</a></li>
      <li><a href="#examples">Examples</a></li>
    </ul>

  </div>
</div>


      <footer>
      <div class="copyright">
  <p>Developed by Peter Carbonetto, Yunqi Yang, Matthew Stephens.</p>
</div>

<div class="pkgdown">
  <p>Site built with <a href="https://pkgdown.r-lib.org/">pkgdown</a> 1.4.1.</p>
</div>

      </footer>
   </div>

  


  </body>
</html>




==> anc/supplementary_code/udr_0.3-153/docs/reference/simulate_mvebnm_data.html <==
<!-- Generated by pkgdown: do not edit by hand -->
<!DOCTYPE html>
<html lang="en">
  <head>
  <meta charset="utf-8">
<meta http-equiv="X-UA-Compatible" content="IE=edge">
<meta name="viewport" content="width=device-width, initial-scale=1.0">

<title>Simulate Data from Multivariate Normal Means Model — simulate_mvebnm_data • mvebnm</title>


<!-- jquery -->
<script src="https://cdnjs.cloudflare.com/ajax/libs/jquery/3.3.1/jquery.min.js" integrity="sha256-FgpCb/KJQlLNfOu91ta32o/NMZxltwRo8QtmkMRdAu8=" crossorigin="anonymous"></script>
<!-- Bootstrap -->

<link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/twitter-bootstrap/3.3.7/css/bootstrap.min.css" integrity="sha256-916EbMg70RQy9LHiGkXzG8hSg9EdNy97GazNG/aiY1w=" crossorigin="anonymous" />

<script src="https://cdnjs.cloudflare.com/ajax/libs/twitter-bootstrap/3.3.7/js/bootstrap.min.js" integrity="sha256-U5ZEeKfGNOja007MMD3YBI0A3OSZOQbeG6z2f2Y0hu8=" crossorigin="anonymous"></script>

<!-- Font Awesome icons -->
<link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/font-awesome/5.7.1/css/all.min.css" integrity="sha256-nAmazAk6vS34Xqo0BSrTb+abbtFlgsFK7NKSi6o7Y78=" crossorigin="anonymous" />
<link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/font-awesome/5.7.1/css/v4-shims.min.css" integrity="sha256-6qHlizsOWFskGlwVOKuns+D1nB6ssZrHQrNj1wGplHc=" crossorigin="anonymous" />

<!-- clipboard.js -->
<script src="https://cdnjs.cloudflare.com/ajax/libs/clipboard.js/2.0.4/clipboard.min.js" integrity="sha256-FiZwavyI2V6+EXO1U+xzLG3IKldpiTFf3153ea9zikQ=" crossorigin="anonymous"></script>

<!-- headroom.js -->
<script src="https://cdnjs.cloudflare.com/ajax/libs/headroom/0.9.4/headroom.min.js" integrity="sha256-DJFC1kqIhelURkuza0AvYal5RxMtpzLjFhsnVIeuk+U=" crossorigin="anonymous"></script>
<script src="https://cdnjs.cloudflare.com/ajax/libs/headroom/0.9.4/jQuery.headroom.min.js" integrity="sha256-ZX/yNShbjqsohH1k95liqY9Gd8uOiE1S4vZc+9KQ1K4=" crossorigin="anonymous"></script>

<!-- pkgdown -->
<link href="../pkgdown.css" rel="stylesheet">
<script src="../pkgdown.js"></script>




<meta property="og:title" content="Simulate Data from Multivariate Normal Means Model — simulate_mvebnm_data" />
<meta property="og:description" content="Simulate data points from the multivariate normal
  means model. The univariate case (m = 1) is also handled. See
  mvebnm for the model definition." />
<meta name="twitter:card" content="summary" />




<!-- mathjax -->
<script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/MathJax.js" integrity="sha256-nvJJv9wWKEm88qvoQl9ekL2J+k/RWIsaSScxxlsrv8k=" crossorigin="anonymous"></script>
<script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/config/TeX-AMS-MML_HTMLorMML.js" integrity="sha256-84DKXVJXs0/F8OTMzX4UR909+jtl4G7SPypPavF+GfA=" crossorigin="anonymous"></script>

<!--[if lt IE 9]>
<script src="https://oss.maxcdn.com/html5shiv/3.7.3/html5shiv.min.js"></script>
<script src="https://oss.maxcdn.com/respond/1.4.2/respond.min.js"></script>
<![endif]-->



  </head>

  <body>
    <div class="container template-reference-topic">
      <header>
      <div class="navbar navbar-default navbar-fixed-top" role="navigation">
  <div class="container">
    <div class="navbar-header">
      <button type="button" class="navbar-toggle collapsed" data-toggle="collapse" data-target="#navbar" aria-expanded="false">
        <span class="sr-only">Toggle navigation</span>
        <span class="icon-bar"></span>
        <span class="icon-bar"></span>
        <span class="icon-bar"></span>
      </button>
      <span class="navbar-brand">
        <a class="navbar-link" href="../index.html">mvebnm</a>
        <span class="version label label-default" data-toggle="tooltip" data-placement="bottom" title="Released version">0.1.71</span>
      </span>
    </div>

    <div id="navbar" class="navbar-collapse collapse">
      <ul class="nav navbar-nav">
        <li>
  <a href="../index.html">Home</a>
</li>
<li>
  <a href="../articles/index.html">Vignettes</a>
</li>
<li>
  <a href="../reference/index.html">Functions</a>
</li>
      </ul>
      <ul class="nav navbar-nav navbar-right">
        <li>
  <a href="https://github.com/stephenslab/mvebnm">Source</a>
</li>
      </ul>
      
    </div><!--/.nav-collapse -->
  </div><!--/.container -->
</div><!--/.navbar -->

      

      </header>

<div class="row">
  <div class="col-md-9 contents">
    <div class="page-header">
    <h1>Simulate Data from Multivariate Normal Means Model</h1>
    <small class="dont-index">Source: <a href='https://github.com/stephenslab/mvebnm/blob/master/R/datasim.R'><code>R/datasim.R</code></a></small>
    <div class="hidden name"><code>simulate_mvebnm_data.Rd</code></div>
    </div>

    <div class="ref-description">
    <p>Simulate data points from the multivariate normal
  means model. The univariate case (m = 1) is also handled. See
  <code><a href='mvebnm.html'>mvebnm</a></code> for the model definition.</p>
    </div>

    <pre class="usage"><span class='fu'>simulate_mvebnm_data</span>(<span class='no'>n</span>, <span class='no'>w</span>, <span class='no'>U</span>, <span class='no'>S</span>)</pre>

    <h2 class="hasAnchor" id="arguments"><a class="anchor" href="#arguments"></a>Arguments</h2>
    <table class="ref-arguments">
    <colgroup><col class="name" /><col class="desc" /></colgroup>
    <tr>
      <th>n</th>
      <td><p>Number of data points to simulate.</p></td>
    </tr>
    <tr>
      <th>w</th>
      <td><p>A numeric vector of length k specifying the prior mixture
weights. All entries must be non-negative, but need not sum to 1;
the mixture weights are automatically normalized to sum to 1.</p></td>
    </tr>
    <tr>
      <th>U</th>
      <td><p>A list of length k specifying the covariance matrices in
the mixture-of-multivariate-normals prior; list element
<code>U[[i]]</code> is the m x m covariance matrix for the ith mixture
component.</p></td>
    </tr>
    <tr>
      <th>S</th>
      <td><p>The m x m residual covariance matrix.</p></td>
    </tr>
    </table>

    <h2 class="hasAnchor" id="value"><a class="anchor" href="#value"></a>Value</h2>

    <p>An n x m matrix in which each row is a draw from the
  multivariate normal means model. For the univariate case (m = 1), a
  vector is returned.</p>
    <h2 class="hasAnchor" id="see-also"><a class="anchor" href="#see-also"></a>See also</h2>

    <div class='dont-index'><p><code><a href='mvebnm.html'>mvebnm</a></code></p></div>

  </div>
  <div class="col-md-3 hidden-xs hidden-sm" id="sidebar">
    <h2>Contents</h2>
    <ul class="nav nav-pills nav-stacked">
      <li><a href="#arguments">Arguments</a></li>
      <li><a href="#value">Value</a></li>
      <li><a href="#see-also">See also</a></li>
    </ul>

  </div>
</div>


      <footer>
      <div class="copyright">
  <p>Developed by Peter Carbonetto, Yunqi Yang, Matthew Stephens.</p>
</div>

<div class="pkgdown">
  <p>Site built with <a href="https://pkgdown.r-lib.org/">pkgdown</a> 1.4.1.</p>
</div>

      </footer>
   </div>

  


  </body>
</html>




==> anc/supplementary_code/udr_0.3-153/docs/reference/simulate_ud_data.html <==
<!DOCTYPE html>
<!-- Generated by pkgdown: do not edit by hand --><html lang="en"><head><meta http-equiv="Content-Type" content="text/html; charset=UTF-8"><meta charset="utf-8"><meta http-equiv="X-UA-Compatible" content="IE=edge"><meta name="viewport" content="width=device-width, initial-scale=1.0"><title>Simulate Data from Ultimate Deconvolution Model — simulate_ud_data • udr</title><!-- jquery --><script src="https://cdnjs.cloudflare.com/ajax/libs/jquery/3.4.1/jquery.min.js" integrity="sha256-CSXorXvZcTkaix6Yvo6HppcZGetbYMGWSFlBw8HfCJo=" crossorigin="anonymous"></script><!-- Bootstrap --><link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/twitter-bootstrap/3.4.1/css/bootstrap.min.css" integrity="sha256-bZLfwXAP04zRMK2BjiO8iu9pf4FbLqX6zitd+tIvLhE=" crossorigin="anonymous"><script src="https://cdnjs.cloudflare.com/ajax/libs/twitter-bootstrap/3.4.1/js/bootstrap.min.js" integrity="sha256-nuL8/2cJ5NDSSwnKD8VqreErSWHtnEP9E7AySL+1ev4=" crossorigin="anonymous"></script><!-- bootstrap-toc --><link rel="stylesheet" href="../bootstrap-toc.css"><script src="../bootstrap-toc.js"></script><!-- Font Awesome icons --><link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/font-awesome/5.12.1/css/all.min.css" integrity="sha256-mmgLkCYLUQbXn0B1SRqzHar6dCnv9oZFPEC1g1cwlkk=" crossorigin="anonymous"><link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/font-awesome/5.12.1/css/v4-shims.min.css" integrity="sha256-wZjR52fzng1pJHwx4aV2AO3yyTOXrcDW7jBpJtTwVxw=" crossorigin="anonymous"><!-- clipboard.js --><script src="https://cdnjs.cloudflare.com/ajax/libs/clipboard.js/2.0.6/clipboard.min.js" integrity="sha256-inc5kl9MA1hkeYUt+EC3BhlIgyp/2jDIyBLS6k3UxPI=" crossorigin="anonymous"></script><!-- headroom.js --><script src="https://cdnjs.cloudflare.com/ajax/libs/headroom/0.11.0/headroom.min.js" integrity="sha256-AsUX4SJE1+yuDu5+mAVzJbuYNPHj/WroHuZ8Ir/CkE0=" crossorigin="anonymous"></script><script src="https://cdnjs.cloudflare.com/ajax/libs/headroom/0.11.0/jQuery.headroom.min.js" integrity="sha256-ZX/yNShbjqsohH1k95liqY9Gd8uOiE1S4vZc+9KQ1K4=" crossorigin="anonymous"></script><!-- pkgdown --><link href="../pkgdown.css" rel="stylesheet"><script src="../pkgdown.js"></script><meta property="og:title" content="Simulate Data from Ultimate Deconvolution Model — simulate_ud_data"><meta property="og:description" content="Simulate data points from the Ultimate Deconvolution
  model. See ud_fit for the model definition."><!-- mathjax --><script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/MathJax.js" integrity="sha256-nvJJv9wWKEm88qvoQl9ekL2J+k/RWIsaSScxxlsrv8k=" crossorigin="anonymous"></script><script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/config/TeX-AMS-MML_HTMLorMML.js" integrity="sha256-84DKXVJXs0/F8OTMzX4UR909+jtl4G7SPypPavF+GfA=" crossorigin="anonymous"></script><!--[if lt IE 9]>
<script src="https://oss.maxcdn.com/html5shiv/3.7.3/html5shiv.min.js"></script>
<script src="https://oss.maxcdn.com/respond/1.4.2/respond.min.js"></script>
<![endif]--></head><body data-spy="scroll" data-target="#toc">
    

    <div class="container template-reference-topic">
      <header><div class="navbar navbar-default navbar-fixed-top" role="navigation">
  <div class="container">
    <div class="navbar-header">
      <button type="button" class="navbar-toggle collapsed" data-toggle="collapse" data-target="#navbar" aria-expanded="false">
        <span class="sr-only">Toggle navigation</span>
        <span class="icon-bar"></span>
        <span class="icon-bar"></span>
        <span class="icon-bar"></span>
      </button>
      <span class="navbar-brand">
        <a class="navbar-link" href="../index.html">udr</a>
        <span class="version label label-default" data-toggle="tooltip" data-placement="bottom" title="">0.3-152</span>
      </span>
    </div>

    <div id="navbar" class="navbar-collapse collapse">
      <ul class="nav navbar-nav"><li>
  <a href="../index.html">Home</a>
</li>
<li>
  <a href="../articles/index.html">Vignettes</a>
</li>
<li>
  <a href="../reference/index.html">Functions</a>
</li>
      </ul><ul class="nav navbar-nav navbar-right"><li>
  <a href="https://github.com/stephenslab/udr" class="external-link">Source</a>
</li>
      </ul></div><!--/.nav-collapse -->
  </div><!--/.container -->
</div><!--/.navbar -->

      

      </header><div class="row">
  <div class="col-md-9 contents">
    <div class="page-header">
    <h1>Simulate Data from Ultimate Deconvolution Model</h1>
    <small class="dont-index">Source: <a href="https://github.com/stephenslab/udr/blob/HEAD/R/datasim.R" class="external-link"><code>R/datasim.R</code></a></small>
    <div class="hidden name"><code>simulate_ud_data.Rd</code></div>
    </div>

    <div class="ref-description">
    <p>Simulate data points from the Ultimate Deconvolution
  model. See <code><a href="ud_fit.html">ud_fit</a></code> for the model definition.</p>
    </div>

    <div id="ref-usage">
    <div class="sourceCode"><pre class="sourceCode r"><code><span class="fu">simulate_ud_data</span><span class="op">(</span><span class="va">n</span>, <span class="va">w</span>, <span class="va">U</span>, <span class="va">V</span><span class="op">)</span></code></pre></div>
    </div>

    <div id="arguments">
    <h2>Arguments</h2>
    <dl><dt>n</dt>
<dd><p>Number of data points to simulate.</p></dd>


<dt>w</dt>
<dd><p>A numeric vector of length k specifying the prior mixture
weights. All entries must be non-negative, but need not sum to 1;
the mixture weights are automatically normalized to sum to 1. If
not provided, all the mixture weights are set to the same value.</p></dd>


<dt>U</dt>
<dd><p>A list of length k specifying the covariance matrices in
the mixture prior; list element <code>U[[i]]</code> is the m x m
covariance matrix for the ith mixture component. For k = 1, U may
also be a matrix.</p></dd>


<dt>V</dt>
<dd><p>The m x m residual covariance matrix. If missing, <code>V</code>
is set to the identity matrix.</p></dd>

</dl></div>
    <div id="value">
    <h2>Value</h2>
    

<p>An n x m matrix in which each row is a draw from the
  Ultimate Deconvolution model.</p>
    </div>
    <div id="see-also">
    <h2>See also</h2>
    <div class="dont-index"><p><code><a href="ud_fit.html">ud_fit</a></code></p></div>
    </div>

  </div>
  <div class="col-md-3 hidden-xs hidden-sm" id="pkgdown-sidebar">
    <nav id="toc" data-toggle="toc" class="sticky-top"><h2 data-toc-skip>Contents</h2>
    </nav></div>
</div>


      <footer><div class="copyright">
  <p></p><p>Developed by Peter Carbonetto, Yunqi Yang, Matthew Stephens.</p>
</div>

<div class="pkgdown">
  <p></p><p>Site built with <a href="https://pkgdown.r-lib.org/" class="external-link">pkgdown</a> 2.0.7.</p>
</div>

      </footer></div>

  


  

  </body></html>



==> anc/supplementary_code/udr_0.3-153/docs/reference/summary.ud_fit.html <==
<!-- Generated by pkgdown: do not edit by hand -->
<!DOCTYPE html>
<html lang="en">
  <head>
  <meta charset="utf-8">
<meta http-equiv="X-UA-Compatible" content="IE=edge">
<meta name="viewport" content="width=device-width, initial-scale=1.0">

<title>Summarize Ultimate Deconvolution Fit — summary.ud_fit • udr</title>


<!-- jquery -->
<script src="https://cdnjs.cloudflare.com/ajax/libs/jquery/3.4.1/jquery.min.js" integrity="sha256-CSXorXvZcTkaix6Yvo6HppcZGetbYMGWSFlBw8HfCJo=" crossorigin="anonymous"></script>
<!-- Bootstrap -->

<link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/twitter-bootstrap/3.4.1/css/bootstrap.min.css" integrity="sha256-bZLfwXAP04zRMK2BjiO8iu9pf4FbLqX6zitd+tIvLhE=" crossorigin="anonymous" />

<script src="https://cdnjs.cloudflare.com/ajax/libs/twitter-bootstrap/3.4.1/js/bootstrap.min.js" integrity="sha256-nuL8/2cJ5NDSSwnKD8VqreErSWHtnEP9E7AySL+1ev4=" crossorigin="anonymous"></script>

<!-- bootstrap-toc -->
<link rel="stylesheet" href="../bootstrap-toc.css">
<script src="../bootstrap-toc.js"></script>

<!-- Font Awesome icons -->
<link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/font-awesome/5.12.1/css/all.min.css" integrity="sha256-mmgLkCYLUQbXn0B1SRqzHar6dCnv9oZFPEC1g1cwlkk=" crossorigin="anonymous" />
<link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/font-awesome/5.12.1/css/v4-shims.min.css" integrity="sha256-wZjR52fzng1pJHwx4aV2AO3yyTOXrcDW7jBpJtTwVxw=" crossorigin="anonymous" />

<!-- clipboard.js -->
<script src="https://cdnjs.cloudflare.com/ajax/libs/clipboard.js/2.0.6/clipboard.min.js" integrity="sha256-inc5kl9MA1hkeYUt+EC3BhlIgyp/2jDIyBLS6k3UxPI=" crossorigin="anonymous"></script>

<!-- headroom.js -->
<script src="https://cdnjs.cloudflare.com/ajax/libs/headroom/0.11.0/headroom.min.js" integrity="sha256-AsUX4SJE1+yuDu5+mAVzJbuYNPHj/WroHuZ8Ir/CkE0=" crossorigin="anonymous"></script>
<script src="https://cdnjs.cloudflare.com/ajax/libs/headroom/0.11.0/jQuery.headroom.min.js" integrity="sha256-ZX/yNShbjqsohH1k95liqY9Gd8uOiE1S4vZc+9KQ1K4=" crossorigin="anonymous"></script>

<!-- pkgdown -->
<link href="../pkgdown.css" rel="stylesheet">
<script src="../pkgdown.js"></script>




<meta property="og:title" content="Summarize Ultimate Deconvolution Fit — summary.ud_fit" />
<meta property="og:description" content="summary method for the &amp;#8220;ud_fit&amp;#8221; class." />




<!-- mathjax -->
<script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/MathJax.js" integrity="sha256-nvJJv9wWKEm88qvoQl9ekL2J+k/RWIsaSScxxlsrv8k=" crossorigin="anonymous"></script>
<script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/config/TeX-AMS-MML_HTMLorMML.js" integrity="sha256-84DKXVJXs0/F8OTMzX4UR909+jtl4G7SPypPavF+GfA=" crossorigin="anonymous"></script>

<!--[if lt IE 9]>
<script src="https://oss.maxcdn.com/html5shiv/3.7.3/html5shiv.min.js"></script>
<script src="https://oss.maxcdn.com/respond/1.4.2/respond.min.js"></script>
<![endif]-->



  </head>

  <body data-spy="scroll" data-target="#toc">
    <div class="container template-reference-topic">
      <header>
      <div class="navbar navbar-default navbar-fixed-top" role="navigation">
  <div class="container">
    <div class="navbar-header">
      <button type="button" class="navbar-toggle collapsed" data-toggle="collapse" data-target="#navbar" aria-expanded="false">
        <span class="sr-only">Toggle navigation</span>
        <span class="icon-bar"></span>
        <span class="icon-bar"></span>
        <span class="icon-bar"></span>
      </button>
      <span class="navbar-brand">
        <a class="navbar-link" href="../index.html">udr</a>
        <span class="version label label-default" data-toggle="tooltip" data-placement="bottom" title="Released version">0.3-85</span>
      </span>
    </div>

    <div id="navbar" class="navbar-collapse collapse">
      <ul class="nav navbar-nav">
        <li>
  <a href="../index.html">Home</a>
</li>
<li>
  <a href="../articles/index.html">Vignettes</a>
</li>
<li>
  <a href="../reference/index.html">Functions</a>
</li>
      </ul>
      <ul class="nav navbar-nav navbar-right">
        <li>
  <a href="https://github.com/stephenslab/udr">Source</a>
</li>
      </ul>
      
    </div><!--/.nav-collapse -->
  </div><!--/.container -->
</div><!--/.navbar -->

      

      </header>

<div class="row">
  <div class="col-md-9 contents">
    <div class="page-header">
    <h1>Summarize Ultimate Deconvolution Fit</h1>
    <small class="dont-index">Source: <a href='https://github.com/stephenslab/udr/blob/master/R/summary.R'><code>R/summary.R</code></a></small>
    <div class="hidden name"><code>summary.ud_fit.Rd</code></div>
    </div>

    <div class="ref-description">
    <p><code>summary</code> method for the &#8220;ud_fit&#8221; class.</p>
    </div>

    <pre class="usage"><span class='co'># S3 method for ud_fit</span>
<span class='fu'><a href='https://rdrr.io/r/base/summary.html'>summary</a></span>(<span class='no'>object</span>, <span class='no'>...</span>)

<span class='co'># S3 method for summary.ud_fit</span>
<span class='fu'><a href='https://rdrr.io/r/base/print.html'>print</a></span>(<span class='no'>x</span>, <span class='no'>...</span>)</pre>

    <h2 class="hasAnchor" id="arguments"><a class="anchor" href="#arguments"></a>Arguments</h2>
    <table class="ref-arguments">
    <colgroup><col class="name" /><col class="desc" /></colgroup>
    <tr>
      <th>object</th>
      <td><p>An object of class &#8220;ud_fit&#8221;, usually the
result of calling function <code>link{ud_fit}</code>.</p></td>
    </tr>
    <tr>
      <th>...</th>
      <td><p>Additional arguments passed to the generic <code>summary</code>
or <code>print.summary</code> method.</p></td>
    </tr>
    <tr>
      <th>x</th>
      <td><p>An object of class &#8220;summary.ud_fit&#8221;, usually the
result of a call to <code>summary.ud_fit</code>.</p></td>
    </tr>
    </table>

    <h2 class="hasAnchor" id="value"><a class="anchor" href="#value"></a>Value</h2>

    <p><code>summary.ud_fit</code> returns a list of statistics
  summarizing the model fit.</p>

  </div>
  <div class="col-md-3 hidden-xs hidden-sm" id="pkgdown-sidebar">
    <nav id="toc" data-toggle="toc" class="sticky-top">
      <h2 data-toc-skip>Contents</h2>
    </nav>
  </div>
</div>


      <footer>
      <div class="copyright">
  <p>Developed by Peter Carbonetto, Yunqi Yang, Matthew Stephens.</p>
</div>

<div class="pkgdown">
  <p>Site built with <a href="https://pkgdown.r-lib.org/">pkgdown</a> 1.5.1.</p>
</div>

      </footer>
   </div>

  


  </body>
</html>




==> anc/supplementary_code/udr_0.3-153/docs/reference/ud_fit.html <==
<!DOCTYPE html>
<!-- Generated by pkgdown: do not edit by hand --><html lang="en"><head><meta http-equiv="Content-Type" content="text/html; charset=UTF-8"><meta charset="utf-8"><meta http-equiv="X-UA-Compatible" content="IE=edge"><meta name="viewport" content="width=device-width, initial-scale=1.0"><title>Fit Ultimate Deconvolution Model — ud_fit • udr</title><!-- jquery --><script src="https://cdnjs.cloudflare.com/ajax/libs/jquery/3.4.1/jquery.min.js" integrity="sha256-CSXorXvZcTkaix6Yvo6HppcZGetbYMGWSFlBw8HfCJo=" crossorigin="anonymous"></script><!-- Bootstrap --><link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/twitter-bootstrap/3.4.1/css/bootstrap.min.css" integrity="sha256-bZLfwXAP04zRMK2BjiO8iu9pf4FbLqX6zitd+tIvLhE=" crossorigin="anonymous"><script src="https://cdnjs.cloudflare.com/ajax/libs/twitter-bootstrap/3.4.1/js/bootstrap.min.js" integrity="sha256-nuL8/2cJ5NDSSwnKD8VqreErSWHtnEP9E7AySL+1ev4=" crossorigin="anonymous"></script><!-- bootstrap-toc --><link rel="stylesheet" href="../bootstrap-toc.css"><script src="../bootstrap-toc.js"></script><!-- Font Awesome icons --><link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/font-awesome/5.12.1/css/all.min.css" integrity="sha256-mmgLkCYLUQbXn0B1SRqzHar6dCnv9oZFPEC1g1cwlkk=" crossorigin="anonymous"><link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/font-awesome/5.12.1/css/v4-shims.min.css" integrity="sha256-wZjR52fzng1pJHwx4aV2AO3yyTOXrcDW7jBpJtTwVxw=" crossorigin="anonymous"><!-- clipboard.js --><script src="https://cdnjs.cloudflare.com/ajax/libs/clipboard.js/2.0.6/clipboard.min.js" integrity="sha256-inc5kl9MA1hkeYUt+EC3BhlIgyp/2jDIyBLS6k3UxPI=" crossorigin="anonymous"></script><!-- headroom.js --><script src="https://cdnjs.cloudflare.com/ajax/libs/headroom/0.11.0/headroom.min.js" integrity="sha256-AsUX4SJE1+yuDu5+mAVzJbuYNPHj/WroHuZ8Ir/CkE0=" crossorigin="anonymous"></script><script src="https://cdnjs.cloudflare.com/ajax/libs/headroom/0.11.0/jQuery.headroom.min.js" integrity="sha256-ZX/yNShbjqsohH1k95liqY9Gd8uOiE1S4vZc+9KQ1K4=" crossorigin="anonymous"></script><!-- pkgdown --><link href="../pkgdown.css" rel="stylesheet"><script src="../pkgdown.js"></script><meta property="og:title" content="Fit Ultimate Deconvolution Model — ud_fit"><meta property="og:description" content="This function implements
empirical Bayes methods for fitting a multivariate version of the normal means
model with flexible prior. These methods are closely related to approaches for
multivariate density deconvolution (Sarkar et al, 2018), so
it can also be viewed as a method for multivariate density
deconvolution."><!-- mathjax --><script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/MathJax.js" integrity="sha256-nvJJv9wWKEm88qvoQl9ekL2J+k/RWIsaSScxxlsrv8k=" crossorigin="anonymous"></script><script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/config/TeX-AMS-MML_HTMLorMML.js" integrity="sha256-84DKXVJXs0/F8OTMzX4UR909+jtl4G7SPypPavF+GfA=" crossorigin="anonymous"></script><!--[if lt IE 9]>
<script src="https://oss.maxcdn.com/html5shiv/3.7.3/html5shiv.min.js"></script>
<script src="https://oss.maxcdn.com/respond/1.4.2/respond.min.js"></script>
<![endif]--></head><body data-spy="scroll" data-target="#toc">
    

    <div class="container template-reference-topic">
      <header><div class="navbar navbar-default navbar-fixed-top" role="navigation">
  <div class="container">
    <div class="navbar-header">
      <button type="button" class="navbar-toggle collapsed" data-toggle="collapse" data-target="#navbar" aria-expanded="false">
        <span class="sr-only">Toggle navigation</span>
        <span class="icon-bar"></span>
        <span class="icon-bar"></span>
        <span class="icon-bar"></span>
      </button>
      <span class="navbar-brand">
        <a class="navbar-link" href="../index.html">udr</a>
        <span class="version label label-default" data-toggle="tooltip" data-placement="bottom" title="">0.3-152</span>
      </span>
    </div>

    <div id="navbar" class="navbar-collapse collapse">
      <ul class="nav navbar-nav"><li>
  <a href="../index.html">Home</a>
</li>
<li>
  <a href="../articles/index.html">Vignettes</a>
</li>
<li>
  <a href="../reference/index.html">Functions</a>
</li>
      </ul><ul class="nav navbar-nav navbar-right"><li>
  <a href="https://github.com/stephenslab/udr" class="external-link">Source</a>
</li>
      </ul></div><!--/.nav-collapse -->
  </div><!--/.container -->
</div><!--/.navbar -->

      

      </header><div class="row">
  <div class="col-md-9 contents">
    <div class="page-header">
    <h1>Fit Ultimate Deconvolution Model</h1>
    <small class="dont-index">Source: <a href="https://github.com/stephenslab/udr/blob/HEAD/R/ud_fit.R" class="external-link"><code>R/ud_fit.R</code></a></small>
    <div class="hidden name"><code>ud_fit.Rd</code></div>
    </div>

    <div class="ref-description">
    <p>This function implements
empirical Bayes methods for fitting a multivariate version of the normal means
model with flexible prior. These methods are closely related to approaches for
multivariate density deconvolution (Sarkar <em>et al</em>, 2018), so
it can also be viewed as a method for multivariate density
deconvolution.</p>
    </div>

    <div id="ref-usage">
    <div class="sourceCode"><pre class="sourceCode r"><code><span class="fu">ud_fit</span><span class="op">(</span><span class="va">fit</span>, <span class="va">X</span>, control <span class="op">=</span> <span class="fu"><a href="https://rdrr.io/r/base/list.html" class="external-link">list</a></span><span class="op">(</span><span class="op">)</span>, verbose <span class="op">=</span> <span class="cn">TRUE</span><span class="op">)</span>

<span class="fu">ud_fit_control_default</span><span class="op">(</span><span class="op">)</span></code></pre></div>
    </div>

    <div id="arguments">
    <h2>Arguments</h2>
    <dl><dt>fit</dt>
<dd><p>A previous Ultimate Deconvolution model fit. Typically,
this will be an output of <code><a href="ud_init.html">ud_init</a></code> or an output
from a previous call to <code>ud_fit</code>.</p></dd>


<dt>X</dt>
<dd><p>Optional n x m data matrix, in which each row of the matrix is
an m-dimensional data point. The number of rows and columns should
be 2 or more. When not provided, <code>fit$X</code> is used.</p></dd>


<dt>control</dt>
<dd><p>A list of parameters controlling the behaviour of
the model fitting and initialization. See ‘Details’.</p></dd>


<dt>verbose</dt>
<dd><p>When <code>verbose = TRUE</code>, information about the
algorithm's progress is printed to the console at each
iteration. For interpretation of the columns, see the description
of the <code>progress</code> return value.</p></dd>

</dl></div>
    <div id="value">
    <h2>Value</h2>
    

<p>An Ultimate Deconvolution model fit. It is a list object
with the following elements:</p>
<dl><dt>X</dt>
<dd><p>The data matrix used to fix the model.</p></dd>


<dt>w</dt>
<dd><p>A vector containing the estimated mixture weights \(w\)</p></dd>


<dt>U</dt>
<dd><p>A list containing the estimated prior covariance matrices \(U\)</p></dd>


<dt>V</dt>
<dd><p>The residual covariance matrix \(V\), or a list of
  \(V_j\) used in the model fit.</p></dd>


<dt>P</dt>
<dd><p>The responsibilities matrix in which <code>P[i,j]</code> is the
  posterior mixture probability for data point i and mixture
  component j.</p></dd>


<dt>loglik</dt>
<dd><p>The log-likelihood at the current settings of the
  model parameters.</p></dd>


<dt>progress</dt>
<dd><p>A data frame containing detailed information about
  the algorithm's progress. The columns of the data frame are:
  "iter", the iteration number; "loglik", the log-likelihood at the
  current estimates of the model parameters; "loglik.pen", the penalized
  log-likelihood at the current estimates of the model parameters. It is equal
  to "loglik" when no covariance regularization is used. "delta.w", the largest
  change in the mixture weights; "delta.u", the largest change in the
  prior covariance matrices; "delta.v", the largest change in the
  residual covariance matrix; and "timing", the elapsed time in
  seconds (recorded using <code><a href="https://rdrr.io/r/base/proc.time.html" class="external-link">proc.time</a></code>).</p></dd>

</dl></div>
    <div id="details">
    <h2>Details</h2>
    <p>The udr package fits the following
Empirical Bayes version of the multivariate normal means model:</p>
<p>Independently for \(j=1,\dots,n\),</p>
<p>\(x_j | \theta_j, V_j ~ N_m(\theta_j, V_j)\);</p>
<p>\(\theta_j | V_j ~ w_1 N_m(0, U_1) + \dots + w_K N_m(0,U_K)\).</p>
<p>Here the variances \(V_j\) are usually considered known, and may be equal (\(V_j=V\))
which can greatly simplify computation. The prior on \(theta_j\) is a mixture of \(K \ge 2\) multivariate normals, with
unknown mixture proportions \(w=(w_1,...,w_K)\) and covariance matrices \(U=(U_1,...,U_K)\).
We call this the ``Ultimate Deconvolution" (UD) model.</p>
<p>Fitting the UD model involves
i) obtaining maximum likelihood estimates \(\hat{w}\) and \(\hat{U}\) for
the prior parameters \(w\) and \(U\); ii) computing the posterior distributions
\(p(\theta_j | x_j, \hat{w}, \hat{U})\).</p>
<p>The UD model is fit by an iterative expectation-maximization (EM)-based
algorithm. Various algorithms are implemented to deal with different constraints
on each \(U_k\). Specifically, each \(U_k\) can be i) constrained to be a scalar multiple of a
pre-specified matrix; or ii) constrained to be a rank-1 matrix; or iii)
unconstrained. How many mixture components to use and which constraints to apply
to each \(U_k\) are specified using <a href="ud_init.html">ud_init</a>.</p>
<p>In addition, we introduced two covariance regularization approaches to handle the high dimensional
challenges, where sample size is relatively small compared with data dimension. 
One is called nucler norm regularization, short for "nu". 
The other is called inverse-Wishart regularization, short for "iw".</p>

<p>The <code>control</code> argument can be used to adjust the algorithm
settings, although the default settings should suffice for most users.
It is a list in which any of the following named components
will override the default algorithm settings (as they are defined
by <code>ud_fit_control_default</code>):</p>
<dl><dt><code>weights.update</code></dt>
<dd><p>When <code>weights.update = "em"</code>, the
mixture weights are updated via EM; when <code>weights.update =
"none"</code>, the mixture weights are not updated.</p></dd>


<dt><code>resid.update</code></dt>
<dd><p>When <code>resid.update = "em"</code>, the
residual covariance matrix \(V\) is updated via an EM step; this
option is experimental, not tested and not recommended. When
<code>resid.update = "none"</code>, the residual covariance matrices
\(V\) is not updated.</p></dd>


<dt><code>scaled.update</code></dt>
<dd><p>This setting specifies the updates for
the scaled prior covariance matrices. Possible settings are
<code>"fa"</code>, <code>"none"</code> or <code>NA</code>.</p></dd>


<dt><code>rank1.update</code></dt>
<dd><p>This setting specifies the updates for
the rank-1 prior covariance matrices. Possible settings are
<code>"ed"</code>, <code>"ted"</code>, <code>"none"</code> or <code>NA</code>.</p></dd>


<dt><code>unconstrained.update</code></dt>
<dd><p>This setting determines the
updates used to estimate the unconstrained prior covariance
matrices. Two variants of EM are implemented: <code>update.U =
"ed"</code>, the EM updates described by Bovy <em>et al</em> (2011); and
<code>update.U = "ted"</code>, "truncated eigenvalue decomposition", in
which the M-step update for each covariance matrix <code>U[[j]]</code> is
solved by truncating the eigenvalues in a spectral decomposition of
the unconstrained maximimum likelihood estimate (MLE) of
<code>U[[j]]</code>. Other possible settings include <code>"none"</code> or
codeNA.</p></dd>


<dt><code>version</code></dt>
<dd><p>R and C++ implementations of the model
fitting algorithm are provided; these are selected with
<code>version = "R"</code> and <code>version = "Rcpp"</code>.</p></dd>


<dt><code>maxiter</code></dt>
<dd><p>The upper limit on the number of updates
to perform.</p></dd>


<dt><code>tol</code></dt>
<dd><p>The updates are halted when the largest change in
the model parameters between two successive updates is less than
<code>tol</code>.</p></dd>


<dt><code>tol.lik</code></dt>
<dd><p>The updates are halted when the change in
increase in the likelihood between two successive iterations is
less than <code>tol.lik</code>.</p></dd>


<dt><code>minval</code></dt>
<dd><p>Minimum eigenvalue allowed in the residual
covariance(s) <code>V</code> and the prior covariance matrices
<code>U</code>. Should be a small, positive number.</p></dd>


<dt><code>update.threshold</code></dt>
<dd><p>A prior covariance matrix
<code>U[[i]]</code> is only updated if the total “responsibility”
for component <code>i</code> exceeds <code>update.threshold</code>; that is,
only if <code>sum(P[,i]) &gt; update.threshold</code>.</p></dd>


<dt><code>lambda</code></dt>
<dd><p>Parameter to control the strength of covariance
regularization. <code>lambda = 0</code> indicates no covariance regularization.</p></dd>


<dt><code>penalty.type</code></dt>
<dd><p>Specifies the type of covariance regularization to use.
"iw": inverse Wishart regularization, "nu": nuclear norm regularization.</p></dd>

</dl><p>Using this function requires some care; currently only minimal
argument checking is performed. See the documentation and examples
for guidance.</p>
    </div>
    <div id="references">
    <h2>References</h2>
    <p>J. Bovy, D. W. Hogg and S. T. Roweis (2011). Extreme Deconvolution:
inferring complete distribution functions from noisy, heterogeneous
and incomplete observations. <em>Annals of Applied Statistics</em>,
<b>5</b>, 1657???1677. doi:10.1214/10-AOAS439</p>
<p>D. B. Rubin and D. T. Thayer (1982). EM algorithms for ML factor
analysis. Psychometrika <b>47</b>, 69-76. doi:10.1007/BF02293851</p>
<p>A. Sarkar, D. Pati, A. Chakraborty, B. K. Mallick and R. J. Carroll
(2018). Bayesian semiparametric multivariate density deconvolution.
<em>Journal of the American Statistical Association</em> <b>113</b>,
401???416. doi:10.1080/01621459.2016.1260467</p>
<p>J. Won, J. Lim, S. Kim and B. Rajaratnam (2013).
Condition-number-regularized covariance estimation. <em>Journal
of the Royal Statistical Society, Series B</em> <b>75</b>,
427???450. doi:10.1111/j.1467-9868.2012.01049.x</p>
    </div>

    <div id="ref-examples">
    <h2>Examples</h2>
    <div class="sourceCode"><pre class="sourceCode r"><code><span class="r-in"><span class="co"># Simulate data from a UD model.</span></span>
<span class="r-in"><span class="fu"><a href="https://rdrr.io/r/base/Random.html" class="external-link">set.seed</a></span><span class="op">(</span><span class="fl">1</span><span class="op">)</span></span>
<span class="r-in"><span class="va">n</span> <span class="op">&lt;-</span> <span class="fl">4000</span></span>
<span class="r-in"><span class="va">V</span> <span class="op">&lt;-</span> <span class="fu"><a href="https://rdrr.io/r/base/cbind.html" class="external-link">rbind</a></span><span class="op">(</span><span class="fu"><a href="https://rdrr.io/r/base/c.html" class="external-link">c</a></span><span class="op">(</span><span class="fl">0.8</span>,<span class="fl">0.2</span><span class="op">)</span>,</span>
<span class="r-in">           <span class="fu"><a href="https://rdrr.io/r/base/c.html" class="external-link">c</a></span><span class="op">(</span><span class="fl">0.2</span>,<span class="fl">1.5</span><span class="op">)</span><span class="op">)</span></span>
<span class="r-in"><span class="va">U</span> <span class="op">&lt;-</span> <span class="fu"><a href="https://rdrr.io/r/base/list.html" class="external-link">list</a></span><span class="op">(</span>none   <span class="op">=</span> <span class="fu"><a href="https://rdrr.io/r/base/cbind.html" class="external-link">rbind</a></span><span class="op">(</span><span class="fu"><a href="https://rdrr.io/r/base/c.html" class="external-link">c</a></span><span class="op">(</span><span class="fl">0</span>,<span class="fl">0</span><span class="op">)</span>,</span>
<span class="r-in">                         <span class="fu"><a href="https://rdrr.io/r/base/c.html" class="external-link">c</a></span><span class="op">(</span><span class="fl">0</span>,<span class="fl">0</span><span class="op">)</span><span class="op">)</span>,</span>
<span class="r-in">          shared <span class="op">=</span> <span class="fu"><a href="https://rdrr.io/r/base/cbind.html" class="external-link">rbind</a></span><span class="op">(</span><span class="fu"><a href="https://rdrr.io/r/base/c.html" class="external-link">c</a></span><span class="op">(</span><span class="fl">1.0</span>,<span class="fl">0.9</span><span class="op">)</span>,</span>
<span class="r-in">                         <span class="fu"><a href="https://rdrr.io/r/base/c.html" class="external-link">c</a></span><span class="op">(</span><span class="fl">0.9</span>,<span class="fl">1.0</span><span class="op">)</span><span class="op">)</span>,</span>
<span class="r-in">          only1  <span class="op">=</span> <span class="fu"><a href="https://rdrr.io/r/base/cbind.html" class="external-link">rbind</a></span><span class="op">(</span><span class="fu"><a href="https://rdrr.io/r/base/c.html" class="external-link">c</a></span><span class="op">(</span><span class="fl">1</span>,<span class="fl">0</span><span class="op">)</span>,</span>
<span class="r-in">                         <span class="fu"><a href="https://rdrr.io/r/base/c.html" class="external-link">c</a></span><span class="op">(</span><span class="fl">0</span>,<span class="fl">0</span><span class="op">)</span><span class="op">)</span>,</span>
<span class="r-in">          only2  <span class="op">=</span> <span class="fu"><a href="https://rdrr.io/r/base/cbind.html" class="external-link">rbind</a></span><span class="op">(</span><span class="fu"><a href="https://rdrr.io/r/base/c.html" class="external-link">c</a></span><span class="op">(</span><span class="fl">0</span>,<span class="fl">0</span><span class="op">)</span>,</span>
<span class="r-in">                         <span class="fu"><a href="https://rdrr.io/r/base/c.html" class="external-link">c</a></span><span class="op">(</span><span class="fl">0</span>,<span class="fl">1</span><span class="op">)</span><span class="op">)</span><span class="op">)</span></span>
<span class="r-in"><span class="va">w</span> <span class="op">&lt;-</span> <span class="fu"><a href="https://rdrr.io/r/base/c.html" class="external-link">c</a></span><span class="op">(</span><span class="fl">0.8</span>,<span class="fl">0.1</span>,<span class="fl">0.075</span>,<span class="fl">0.025</span><span class="op">)</span></span>
<span class="r-in"><span class="fu"><a href="https://rdrr.io/r/base/colnames.html" class="external-link">rownames</a></span><span class="op">(</span><span class="va">V</span><span class="op">)</span> <span class="op">&lt;-</span> <span class="fu"><a href="https://rdrr.io/r/base/c.html" class="external-link">c</a></span><span class="op">(</span><span class="st">"d1"</span>,<span class="st">"d2"</span><span class="op">)</span></span>
<span class="r-in"><span class="fu"><a href="https://rdrr.io/r/base/colnames.html" class="external-link">colnames</a></span><span class="op">(</span><span class="va">V</span><span class="op">)</span> <span class="op">&lt;-</span> <span class="fu"><a href="https://rdrr.io/r/base/c.html" class="external-link">c</a></span><span class="op">(</span><span class="st">"d1"</span>,<span class="st">"d2"</span><span class="op">)</span></span>
<span class="r-in"><span class="va">X</span> <span class="op">&lt;-</span> <span class="fu"><a href="simulate_ud_data.html">simulate_ud_data</a></span><span class="op">(</span><span class="va">n</span>,<span class="va">w</span>,<span class="va">U</span>,<span class="va">V</span><span class="op">)</span></span>
<span class="r-in"></span>
<span class="r-in"><span class="co"># This is the simplest invocation of ud_init and ud_fit.</span></span>
<span class="r-in"><span class="co"># It uses the default settings for the prior</span></span>
<span class="r-in"><span class="co"># (which are 2 scaled components, 4 rank-1 components, and 4 unconstrained components)</span></span>
<span class="r-in"><span class="va">fit1</span> <span class="op">&lt;-</span> <span class="fu"><a href="ud_init.html">ud_init</a></span><span class="op">(</span><span class="va">X</span>,V <span class="op">=</span> <span class="va">V</span><span class="op">)</span></span>
<span class="r-in"><span class="va">fit1</span> <span class="op">&lt;-</span> <span class="fu">ud_fit</span><span class="op">(</span><span class="va">fit1</span><span class="op">)</span></span>
<span class="r-out co"><span class="r-pr">#&gt;</span> Performing Ultimate Deconvolution on 4000 x 2 matrix (udr 0.3-152, "R"):</span>
<span class="r-out co"><span class="r-pr">#&gt;</span> data points are i.i.d. (same V)</span>
<span class="r-out co"><span class="r-pr">#&gt;</span> prior covariances: 2 scaled, 0 rank-1, 8 unconstrained</span>
<span class="r-out co"><span class="r-pr">#&gt;</span> prior covariance updates: scaled (fa), rank-1 (none), unconstrained (ted)</span>
<span class="r-out co"><span class="r-pr">#&gt;</span> covariance regularization: penalty strength = 0.00e+00, method = iw</span>
<span class="r-out co"><span class="r-pr">#&gt;</span> mixture weights update: em</span>
<span class="r-out co"><span class="r-pr">#&gt;</span> residual covariance update: none</span>
<span class="r-out co"><span class="r-pr">#&gt;</span> max 20 updates, tol=1.0e-06, tol.lik=1.0e-03</span>
<span class="r-out co"><span class="r-pr">#&gt;</span> iter          log-likelihood    log-likelihood.pen   |w - w'| |U - U'| |V - V'|</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>    1 -1.2279804719045842e+04 -1.2279804719045842e+04 4.68e-02 1.28e+01 0.00e+00</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>    2 -1.2223122563101466e+04 -1.2223122563101466e+04 8.81e-03 5.10e-01 0.00e+00</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>    3 -1.2212191560680643e+04 -1.2212191560680643e+04 6.38e-03 1.89e-01 0.00e+00</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>    4 -1.2208916818919344e+04 -1.2208916818919344e+04 4.86e-03 8.34e-02 0.00e+00</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>    5 -1.2207216863575988e+04 -1.2207216863575988e+04 4.05e-03 4.79e-02 0.00e+00</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>    6 -1.2206156766378293e+04 -1.2206156766378293e+04 3.50e-03 3.68e-02 0.00e+00</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>    7 -1.2205421131712248e+04 -1.2205421131712248e+04 3.08e-03 3.03e-02 0.00e+00</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>    8 -1.2204896399982579e+04 -1.2204896399982579e+04 2.74e-03 2.46e-02 0.00e+00</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>    9 -1.2204481866400763e+04 -1.2204481866400763e+04 2.48e-03 1.95e-02 0.00e+00</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>   10 -1.2204146935386652e+04 -1.2204146935386652e+04 2.26e-03 1.51e-02 0.00e+00</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>   11 -1.2203870133940494e+04 -1.2203870133940494e+04 2.07e-03 1.14e-02 0.00e+00</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>   12 -1.2203634530812882e+04 -1.2203634530812882e+04 1.91e-03 8.30e-03 0.00e+00</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>   13 -1.2203423288928794e+04 -1.2203423288928794e+04 1.78e-03 5.97e-03 0.00e+00</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>   14 -1.2203229520596969e+04 -1.2203229520596969e+04 1.67e-03 4.45e-03 0.00e+00</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>   15 -1.2203050854108164e+04 -1.2203050854108164e+04 1.59e-03 3.40e-03 0.00e+00</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>   16 -1.2202885740594420e+04 -1.2202885740594420e+04 1.51e-03 2.64e-03 0.00e+00</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>   17 -1.2202732915230425e+04 -1.2202732915230425e+04 1.43e-03 2.23e-03 0.00e+00</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>   18 -1.2202591285909395e+04 -1.2202591285909395e+04 1.37e-03 2.09e-03 0.00e+00</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>   19 -1.2202459890830853e+04 -1.2202459890830853e+04 1.30e-03 1.98e-03 0.00e+00</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>   20 -1.2202337873657989e+04 -1.2202337873657989e+04 1.24e-03 1.89e-03 0.00e+00</span>
<span class="r-in"><span class="fu"><a href="https://rdrr.io/r/stats/logLik.html" class="external-link">logLik</a></span><span class="op">(</span><span class="va">fit1</span><span class="op">)</span></span>
<span class="r-out co"><span class="r-pr">#&gt;</span> 'log Lik.' -12202 (df=NA)</span>
<span class="r-in"><span class="fu"><a href="https://rdrr.io/r/base/summary.html" class="external-link">summary</a></span><span class="op">(</span><span class="va">fit1</span><span class="op">)</span></span>
<span class="r-out co"><span class="r-pr">#&gt;</span> Model overview:</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>   Number of data points: 4000</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>   Dimension of data points: 2</span>
<span class="r-out co"><span class="r-pr">#&gt;</span> Data points are i.i.d. (same V)</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>   Number of scaled prior covariances: 2</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>   Number of rank-1 prior covariances: 0</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>   Number of unconstrained prior covariances: 8</span>
<span class="r-out co"><span class="r-pr">#&gt;</span> Evaluation of fit (20 updates performed):</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>   Log-likelihood: -1.220233787366e+04</span>
<span class="r-in"><span class="fu"><a href="https://rdrr.io/r/graphics/plot.html" class="external-link">plot</a></span><span class="op">(</span><span class="va">fit1</span><span class="op">$</span><span class="va">progress</span><span class="op">$</span><span class="va">iter</span>,</span>
<span class="r-in">     <span class="fu"><a href="https://rdrr.io/r/base/Extremes.html" class="external-link">max</a></span><span class="op">(</span><span class="va">fit1</span><span class="op">$</span><span class="va">progress</span><span class="op">$</span><span class="va">loglik</span><span class="op">)</span> <span class="op">-</span> <span class="va">fit1</span><span class="op">$</span><span class="va">progress</span><span class="op">$</span><span class="va">loglik</span> <span class="op">+</span> <span class="fl">0.1</span>,</span>
<span class="r-in">     type <span class="op">=</span> <span class="st">"l"</span>,col <span class="op">=</span> <span class="st">"dodgerblue"</span>,lwd <span class="op">=</span> <span class="fl">2</span>,log <span class="op">=</span> <span class="st">"y"</span>,xlab <span class="op">=</span> <span class="st">"iteration"</span>,</span>
<span class="r-in">     ylab <span class="op">=</span> <span class="st">"dist to best loglik"</span><span class="op">)</span></span>
<span class="r-plt img"><img src="ud_fit-1.png" alt="" width="700" height="433"></span>
<span class="r-in"></span>
<span class="r-in"><span class="co"># This is a more complex invocation of ud_init that overrides some</span></span>
<span class="r-in"><span class="co"># of the defaults.</span></span>
<span class="r-in"><span class="va">fit2</span> <span class="op">&lt;-</span> <span class="fu"><a href="ud_init.html">ud_init</a></span><span class="op">(</span><span class="va">X</span>,U_scaled <span class="op">=</span> <span class="va">U</span>,n_rank1 <span class="op">=</span> <span class="fl">1</span>,n_unconstrained <span class="op">=</span> <span class="fl">1</span>,V <span class="op">=</span> <span class="va">V</span><span class="op">)</span></span>
<span class="r-in"><span class="va">fit2</span> <span class="op">&lt;-</span> <span class="fu">ud_fit</span><span class="op">(</span><span class="va">fit2</span><span class="op">)</span></span>
<span class="r-out co"><span class="r-pr">#&gt;</span> Performing Ultimate Deconvolution on 4000 x 2 matrix (udr 0.3-152, "R"):</span>
<span class="r-out co"><span class="r-pr">#&gt;</span> data points are i.i.d. (same V)</span>
<span class="r-out co"><span class="r-pr">#&gt;</span> prior covariances: 4 scaled, 1 rank-1, 1 unconstrained</span>
<span class="r-out co"><span class="r-pr">#&gt;</span> prior covariance updates: scaled (fa), rank-1 (ted), unconstrained (ted)</span>
<span class="r-out co"><span class="r-pr">#&gt;</span> covariance regularization: penalty strength = 0.00e+00, method = iw</span>
<span class="r-out co"><span class="r-pr">#&gt;</span> mixture weights update: em</span>
<span class="r-out co"><span class="r-pr">#&gt;</span> residual covariance update: none</span>
<span class="r-out co"><span class="r-pr">#&gt;</span> max 20 updates, tol=1.0e-06, tol.lik=1.0e-03</span>
<span class="r-out co"><span class="r-pr">#&gt;</span> iter          log-likelihood    log-likelihood.pen   |w - w'| |U - U'| |V - V'|</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>    1 -1.2254274362886588e+04 -1.2254274362886588e+04 2.15e-02 1.01e+00 0.00e+00</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>    2 -1.2234214947140643e+04 -1.2234214947140643e+04 7.12e-03 2.99e-01 0.00e+00</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>    3 -1.2224394571154378e+04 -1.2224394571154378e+04 5.32e-03 1.62e-01 0.00e+00</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>    4 -1.2219820969163555e+04 -1.2219820969163555e+04 4.73e-03 1.00e-01 0.00e+00</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>    5 -1.2216889114009215e+04 -1.2216889114009215e+04 4.15e-03 6.61e-02 0.00e+00</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>    6 -1.2214904923248048e+04 -1.2214904923248048e+04 3.61e-03 4.32e-02 0.00e+00</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>    7 -1.2213781656525432e+04 -1.2213781656525432e+04 3.12e-03 4.90e-03 0.00e+00</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>    8 -1.2212842079106016e+04 -1.2212842079106016e+04 2.83e-03 6.62e-24 0.00e+00</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>    9 -1.2211992244201772e+04 -1.2211992244201772e+04 2.66e-03 3.31e-24 0.00e+00</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>   10 -1.2211222160441317e+04 -1.2211222160441317e+04 2.53e-03 6.62e-24 0.00e+00</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>   11 -1.2210522990596364e+04 -1.2210522990596364e+04 2.41e-03 6.62e-24 0.00e+00</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>   12 -1.2209886923773960e+04 -1.2209886923773960e+04 2.30e-03 9.93e-24 0.00e+00</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>   13 -1.2209307059316559e+04 -1.2209307059316559e+04 2.19e-03 6.62e-24 0.00e+00</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>   14 -1.2208777302107714e+04 -1.2208777302107714e+04 2.09e-03 3.31e-24 0.00e+00</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>   15 -1.2208292268716075e+04 -1.2208292268716075e+04 2.07e-03 3.31e-24 0.00e+00</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>   16 -1.2207847203652633e+04 -1.2207847203652633e+04 2.06e-03 9.93e-24 0.00e+00</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>   17 -1.2207437904935397e+04 -1.2207437904935397e+04 2.04e-03 9.93e-24 0.00e+00</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>   18 -1.2207060658129330e+04 -1.2207060658129330e+04 2.02e-03 6.62e-24 0.00e+00</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>   19 -1.2206712178039492e+04 -1.2206712178039492e+04 2.00e-03 6.62e-24 0.00e+00</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>   20 -1.2206389557269531e+04 -1.2206389557269531e+04 1.97e-03 6.62e-24 0.00e+00</span>
<span class="r-in"><span class="fu"><a href="https://rdrr.io/r/stats/logLik.html" class="external-link">logLik</a></span><span class="op">(</span><span class="va">fit2</span><span class="op">)</span></span>
<span class="r-out co"><span class="r-pr">#&gt;</span> 'log Lik.' -12206 (df=NA)</span>
<span class="r-in"><span class="fu"><a href="https://rdrr.io/r/base/summary.html" class="external-link">summary</a></span><span class="op">(</span><span class="va">fit2</span><span class="op">)</span></span>
<span class="r-out co"><span class="r-pr">#&gt;</span> Model overview:</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>   Number of data points: 4000</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>   Dimension of data points: 2</span>
<span class="r-out co"><span class="r-pr">#&gt;</span> Data points are i.i.d. (same V)</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>   Number of scaled prior covariances: 4</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>   Number of rank-1 prior covariances: 1</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>   Number of unconstrained prior covariances: 1</span>
<span class="r-out co"><span class="r-pr">#&gt;</span> Evaluation of fit (20 updates performed):</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>   Log-likelihood: -1.220638955727e+04</span>
<span class="r-in"><span class="fu"><a href="https://rdrr.io/r/graphics/plot.html" class="external-link">plot</a></span><span class="op">(</span><span class="va">fit2</span><span class="op">$</span><span class="va">progress</span><span class="op">$</span><span class="va">iter</span>,</span>
<span class="r-in">     <span class="fu"><a href="https://rdrr.io/r/base/Extremes.html" class="external-link">max</a></span><span class="op">(</span><span class="va">fit2</span><span class="op">$</span><span class="va">progress</span><span class="op">$</span><span class="va">loglik</span><span class="op">)</span> <span class="op">-</span> <span class="va">fit2</span><span class="op">$</span><span class="va">progress</span><span class="op">$</span><span class="va">loglik</span> <span class="op">+</span> <span class="fl">0.1</span>,</span>
<span class="r-in">     type <span class="op">=</span> <span class="st">"l"</span>,col <span class="op">=</span> <span class="st">"dodgerblue"</span>,lwd <span class="op">=</span> <span class="fl">2</span>,log <span class="op">=</span> <span class="st">"y"</span>,xlab <span class="op">=</span> <span class="st">"iteration"</span>,</span>
<span class="r-in">     ylab <span class="op">=</span> <span class="st">"dist to best loglik"</span><span class="op">)</span></span>
<span class="r-plt img"><img src="ud_fit-2.png" alt="" width="700" height="433"></span>
<span class="r-in"></span>
</code></pre></div>
    </div>
  </div>
  <div class="col-md-3 hidden-xs hidden-sm" id="pkgdown-sidebar">
    <nav id="toc" data-toggle="toc" class="sticky-top"><h2 data-toc-skip>Contents</h2>
    </nav></div>
</div>


      <footer><div class="copyright">
  <p></p><p>Developed by Peter Carbonetto, Yunqi Yang, Matthew Stephens.</p>
</div>

<div class="pkgdown">
  <p></p><p>Site built with <a href="https://pkgdown.r-lib.org/" class="external-link">pkgdown</a> 2.0.7.</p>
</div>

      </footer></div>

  


  

  </body></html>



==> anc/supplementary_code/udr_0.3-153/docs/reference/ud_fit_advanced.html <==
<!DOCTYPE html>
<!-- Generated by pkgdown: do not edit by hand --><html lang="en"><head><meta http-equiv="Content-Type" content="text/html; charset=UTF-8"><meta charset="utf-8"><meta http-equiv="X-UA-Compatible" content="IE=edge"><meta name="viewport" content="width=device-width, initial-scale=1.0"><title>Low-Level Interface for Fitting Ultimate Deconvolution Models — compute_posterior_probs • udr</title><!-- jquery --><script src="https://cdnjs.cloudflare.com/ajax/libs/jquery/3.4.1/jquery.min.js" integrity="sha256-CSXorXvZcTkaix6Yvo6HppcZGetbYMGWSFlBw8HfCJo=" crossorigin="anonymous"></script><!-- Bootstrap --><link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/twitter-bootstrap/3.4.1/css/bootstrap.min.css" integrity="sha256-bZLfwXAP04zRMK2BjiO8iu9pf4FbLqX6zitd+tIvLhE=" crossorigin="anonymous"><script src="https://cdnjs.cloudflare.com/ajax/libs/twitter-bootstrap/3.4.1/js/bootstrap.min.js" integrity="sha256-nuL8/2cJ5NDSSwnKD8VqreErSWHtnEP9E7AySL+1ev4=" crossorigin="anonymous"></script><!-- bootstrap-toc --><link rel="stylesheet" href="../bootstrap-toc.css"><script src="../bootstrap-toc.js"></script><!-- Font Awesome icons --><link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/font-awesome/5.12.1/css/all.min.css" integrity="sha256-mmgLkCYLUQbXn0B1SRqzHar6dCnv9oZFPEC1g1cwlkk=" crossorigin="anonymous"><link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/font-awesome/5.12.1/css/v4-shims.min.css" integrity="sha256-wZjR52fzng1pJHwx4aV2AO3yyTOXrcDW7jBpJtTwVxw=" crossorigin="anonymous"><!-- clipboard.js --><script src="https://cdnjs.cloudflare.com/ajax/libs/clipboard.js/2.0.6/clipboard.min.js" integrity="sha256-inc5kl9MA1hkeYUt+EC3BhlIgyp/2jDIyBLS6k3UxPI=" crossorigin="anonymous"></script><!-- headroom.js --><script src="https://cdnjs.cloudflare.com/ajax/libs/headroom/0.11.0/headroom.min.js" integrity="sha256-AsUX4SJE1+yuDu5+mAVzJbuYNPHj/WroHuZ8Ir/CkE0=" crossorigin="anonymous"></script><script src="https://cdnjs.cloudflare.com/ajax/libs/headroom/0.11.0/jQuery.headroom.min.js" integrity="sha256-ZX/yNShbjqsohH1k95liqY9Gd8uOiE1S4vZc+9KQ1K4=" crossorigin="anonymous"></script><!-- pkgdown --><link href="../pkgdown.css" rel="stylesheet"><script src="../pkgdown.js"></script><meta property="og:title" content="Low-Level Interface for Fitting Ultimate Deconvolution Models — compute_posterior_probs"><meta property="og:description" content="These functions allow for more fine-grained fitting of
Ultimate Deconvolution models. Only minimal argument checking is
performed and this interface should only be used by experienced
users."><!-- mathjax --><script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/MathJax.js" integrity="sha256-nvJJv9wWKEm88qvoQl9ekL2J+k/RWIsaSScxxlsrv8k=" crossorigin="anonymous"></script><script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/config/TeX-AMS-MML_HTMLorMML.js" integrity="sha256-84DKXVJXs0/F8OTMzX4UR909+jtl4G7SPypPavF+GfA=" crossorigin="anonymous"></script><!--[if lt IE 9]>
<script src="https://oss.maxcdn.com/html5shiv/3.7.3/html5shiv.min.js"></script>
<script src="https://oss.maxcdn.com/respond/1.4.2/respond.min.js"></script>
<![endif]--></head><body data-spy="scroll" data-target="#toc">
    

    <div class="container template-reference-topic">
      <header><div class="navbar navbar-default navbar-fixed-top" role="navigation">
  <div class="container">
    <div class="navbar-header">
      <button type="button" class="navbar-toggle collapsed" data-toggle="collapse" data-target="#navbar" aria-expanded="false">
        <span class="sr-only">Toggle navigation</span>
        <span class="icon-bar"></span>
        <span class="icon-bar"></span>
        <span class="icon-bar"></span>
      </button>
      <span class="navbar-brand">
        <a class="navbar-link" href="../index.html">udr</a>
        <span class="version label label-default" data-toggle="tooltip" data-placement="bottom" title="">0.3-152</span>
      </span>
    </div>

    <div id="navbar" class="navbar-collapse collapse">
      <ul class="nav navbar-nav"><li>
  <a href="../index.html">Home</a>
</li>
<li>
  <a href="../articles/index.html">Vignettes</a>
</li>
<li>
  <a href="../reference/index.html">Functions</a>
</li>
      </ul><ul class="nav navbar-nav navbar-right"><li>
  <a href="https://github.com/stephenslab/udr" class="external-link">Source</a>
</li>
      </ul></div><!--/.nav-collapse -->
  </div><!--/.container -->
</div><!--/.navbar -->

      

      </header><div class="row">
  <div class="col-md-9 contents">
    <div class="page-header">
    <h1>Low-Level Interface for Fitting Ultimate Deconvolution Models</h1>
    <small class="dont-index">Source: <a href="https://github.com/stephenslab/udr/blob/HEAD/R/posterior.R" class="external-link"><code>R/posterior.R</code></a>, <a href="https://github.com/stephenslab/udr/blob/HEAD/R/update_mixture_weights.R" class="external-link"><code>R/update_mixture_weights.R</code></a>, <a href="https://github.com/stephenslab/udr/blob/HEAD/R/update_prior_covariances.R" class="external-link"><code>R/update_prior_covariances.R</code></a>, and 1 more</small>
    <div class="hidden name"><code>ud_fit_advanced.Rd</code></div>
    </div>

    <div class="ref-description">
    <p>These functions allow for more fine-grained fitting of
Ultimate Deconvolution models. Only minimal argument checking is
performed and this interface should only be used by experienced
users.</p>
    </div>

    <div id="ref-usage">
    <div class="sourceCode"><pre class="sourceCode r"><code><span class="fu">compute_posterior_probs</span><span class="op">(</span><span class="va">fit</span>, version <span class="op">=</span> <span class="fu"><a href="https://rdrr.io/r/base/c.html" class="external-link">c</a></span><span class="op">(</span><span class="st">"Rcpp"</span>, <span class="st">"R"</span><span class="op">)</span><span class="op">)</span>

<span class="fu">update_mixture_weights</span><span class="op">(</span><span class="va">fit</span>, update <span class="op">=</span> <span class="fu"><a href="https://rdrr.io/r/base/c.html" class="external-link">c</a></span><span class="op">(</span><span class="st">"em"</span>, <span class="st">"none"</span><span class="op">)</span>, zero.threshold <span class="op">=</span> <span class="fl">1e-15</span><span class="op">)</span>

<span class="fu">assign_prior_covariance_updates</span><span class="op">(</span><span class="va">fit</span>, control <span class="op">=</span> <span class="fu"><a href="https://rdrr.io/r/base/list.html" class="external-link">list</a></span><span class="op">(</span><span class="op">)</span><span class="op">)</span>

<span class="fu">update_prior_covariances</span><span class="op">(</span>
  <span class="va">fit</span>,
  covupdates <span class="op">=</span> <span class="fu">assign_prior_covariance_updates</span><span class="op">(</span><span class="va">fit</span><span class="op">)</span><span class="op">$</span><span class="va">covupdates</span>,
  control <span class="op">=</span> <span class="fu">assign_prior_covariance_updates</span><span class="op">(</span><span class="va">fit</span><span class="op">)</span><span class="op">$</span><span class="va">control</span>
<span class="op">)</span>

<span class="fu">update_resid_covariance</span><span class="op">(</span>
  <span class="va">fit</span>,
  update <span class="op">=</span> <span class="fu"><a href="https://rdrr.io/r/base/c.html" class="external-link">c</a></span><span class="op">(</span><span class="st">"em"</span>, <span class="st">"none"</span><span class="op">)</span>,
  version <span class="op">=</span> <span class="fu"><a href="https://rdrr.io/r/base/c.html" class="external-link">c</a></span><span class="op">(</span><span class="st">"Rcpp"</span>, <span class="st">"R"</span><span class="op">)</span>
<span class="op">)</span></code></pre></div>
    </div>

    <div id="arguments">
    <h2>Arguments</h2>
    <dl><dt>fit</dt>
<dd><p>An Ultimate Deconvolution model fit. Typically,
this will be an output of <code><a href="ud_init.html">ud_init</a></code> or <code>ud_fit</code>.</p></dd>


<dt>version</dt>
<dd><p>When <code>version = "R"</code>, the R-only
implementation is used; when <code>version = "Rcpp"</code>, the more
efficient C++ implementation is used.</p></dd>


<dt>update</dt>
<dd><p>The method to use for updating the prior mixture
weights or the residual covariance matrix; see <code><a href="ud_fit.html">ud_fit</a></code>
for details.</p></dd>


<dt>control</dt>
<dd><p>A list of parameters controlling the behaviour of
the model fitting and initialization. See <code><a href="ud_fit.html">ud_fit</a></code> for
details.</p></dd>


<dt>covupdates</dt>
<dd><p>Functions or character strings naming the
functions to be called for updating the prior covariance matrices.</p></dd>


<dt>minval</dt>
<dd><p>Minimum eigenvalue allowed in the prior covariance
matrices. Should be a small, positive number.</p></dd>

</dl></div>
    <div id="value">
    <h2>Value</h2>
    

<p>All functions except <code>assign_prior_covariance_updates</code></p>


<p>return an Ultimate Deconvolution model fit; see</p>
<p></p>
<p><code><a href="ud_fit.html">ud_fit</a></code> for details.</p>
    </div>
    <div id="details">
    <h2>Details</h2>
    <p><code>compute_posterior_probs</code> returns the matrix of
posterior mixture assignment probabilities ("responsibilities")
given current estimates of the model parameters. This implements
the E step in the EM algorithm.</p>
<p><code>update_mixture_weights</code> performs an M-step update for the
mixture weights in the mixture prior (or no update if <code>update
= "none"</code>).</p>
<p><code>update_resid_covariance</code> performs an M-step update for the
residual covariance matrix, V (or no update if <code>update = "none"</code>).</p>
<p><code>assign_prior_covariance_updates</code> determine the functions for
updating the prior covariance matrices based on the the covariance
matrix types and the control settings. The <code>"covupdates"</code>
return value is a character vector with one entry for each prior
covariance matrix.</p>
<p><code>update_prior_covariances</code> performs an M-step update for all
the prior covariance matrices, U.</p>
    </div>
    <div id="see-also">
    <h2>See also</h2>
    <div class="dont-index"><p><code><a href="ud_init.html">ud_init</a></code>, <code><a href="ud_fit.html">ud_fit</a></code></p></div>
    </div>

    <div id="ref-examples">
    <h2>Examples</h2>
    <div class="sourceCode"><pre class="sourceCode r"><code><span class="r-in"><span class="co"># Simulate data from a UD model.</span></span>
<span class="r-in"><span class="fu"><a href="https://rdrr.io/r/base/Random.html" class="external-link">set.seed</a></span><span class="op">(</span><span class="fl">1</span><span class="op">)</span></span>
<span class="r-in"><span class="va">n</span> <span class="op">&lt;-</span> <span class="fl">4000</span></span>
<span class="r-in"><span class="va">V</span> <span class="op">&lt;-</span> <span class="fu"><a href="https://rdrr.io/r/base/cbind.html" class="external-link">rbind</a></span><span class="op">(</span><span class="fu"><a href="https://rdrr.io/r/base/c.html" class="external-link">c</a></span><span class="op">(</span><span class="fl">0.8</span>,<span class="fl">0.2</span><span class="op">)</span>,</span>
<span class="r-in">           <span class="fu"><a href="https://rdrr.io/r/base/c.html" class="external-link">c</a></span><span class="op">(</span><span class="fl">0.2</span>,<span class="fl">1.5</span><span class="op">)</span><span class="op">)</span></span>
<span class="r-in"><span class="va">U</span> <span class="op">&lt;-</span> <span class="fu"><a href="https://rdrr.io/r/base/list.html" class="external-link">list</a></span><span class="op">(</span>none   <span class="op">=</span> <span class="fu"><a href="https://rdrr.io/r/base/cbind.html" class="external-link">rbind</a></span><span class="op">(</span><span class="fu"><a href="https://rdrr.io/r/base/c.html" class="external-link">c</a></span><span class="op">(</span><span class="fl">0</span>,<span class="fl">0</span><span class="op">)</span>,</span>
<span class="r-in">                         <span class="fu"><a href="https://rdrr.io/r/base/c.html" class="external-link">c</a></span><span class="op">(</span><span class="fl">0</span>,<span class="fl">0</span><span class="op">)</span><span class="op">)</span>,</span>
<span class="r-in">          shared <span class="op">=</span> <span class="fu"><a href="https://rdrr.io/r/base/cbind.html" class="external-link">rbind</a></span><span class="op">(</span><span class="fu"><a href="https://rdrr.io/r/base/c.html" class="external-link">c</a></span><span class="op">(</span><span class="fl">1.0</span>,<span class="fl">0.9</span><span class="op">)</span>,</span>
<span class="r-in">                         <span class="fu"><a href="https://rdrr.io/r/base/c.html" class="external-link">c</a></span><span class="op">(</span><span class="fl">0.9</span>,<span class="fl">1.0</span><span class="op">)</span><span class="op">)</span>,</span>
<span class="r-in">          only1  <span class="op">=</span> <span class="fu"><a href="https://rdrr.io/r/base/cbind.html" class="external-link">rbind</a></span><span class="op">(</span><span class="fu"><a href="https://rdrr.io/r/base/c.html" class="external-link">c</a></span><span class="op">(</span><span class="fl">1</span>,<span class="fl">0</span><span class="op">)</span>,</span>
<span class="r-in">                         <span class="fu"><a href="https://rdrr.io/r/base/c.html" class="external-link">c</a></span><span class="op">(</span><span class="fl">0</span>,<span class="fl">0</span><span class="op">)</span><span class="op">)</span>,</span>
<span class="r-in">          only2  <span class="op">=</span> <span class="fu"><a href="https://rdrr.io/r/base/cbind.html" class="external-link">rbind</a></span><span class="op">(</span><span class="fu"><a href="https://rdrr.io/r/base/c.html" class="external-link">c</a></span><span class="op">(</span><span class="fl">0</span>,<span class="fl">0</span><span class="op">)</span>,</span>
<span class="r-in">                         <span class="fu"><a href="https://rdrr.io/r/base/c.html" class="external-link">c</a></span><span class="op">(</span><span class="fl">0</span>,<span class="fl">1</span><span class="op">)</span><span class="op">)</span><span class="op">)</span></span>
<span class="r-in"><span class="va">w</span> <span class="op">&lt;-</span> <span class="fu"><a href="https://rdrr.io/r/base/c.html" class="external-link">c</a></span><span class="op">(</span><span class="fl">0.8</span>,<span class="fl">0.1</span>,<span class="fl">0.075</span>,<span class="fl">0.025</span><span class="op">)</span></span>
<span class="r-in"><span class="fu"><a href="https://rdrr.io/r/base/colnames.html" class="external-link">rownames</a></span><span class="op">(</span><span class="va">V</span><span class="op">)</span> <span class="op">&lt;-</span> <span class="fu"><a href="https://rdrr.io/r/base/c.html" class="external-link">c</a></span><span class="op">(</span><span class="st">"d1"</span>,<span class="st">"d2"</span><span class="op">)</span></span>
<span class="r-in"><span class="fu"><a href="https://rdrr.io/r/base/colnames.html" class="external-link">colnames</a></span><span class="op">(</span><span class="va">V</span><span class="op">)</span> <span class="op">&lt;-</span> <span class="fu"><a href="https://rdrr.io/r/base/c.html" class="external-link">c</a></span><span class="op">(</span><span class="st">"d1"</span>,<span class="st">"d2"</span><span class="op">)</span></span>
<span class="r-in"><span class="va">X</span> <span class="op">&lt;-</span> <span class="fu"><a href="simulate_ud_data.html">simulate_ud_data</a></span><span class="op">(</span><span class="va">n</span>,<span class="va">w</span>,<span class="va">U</span>,<span class="va">V</span><span class="op">)</span></span>
<span class="r-in"></span>
<span class="r-in"><span class="co"># Perform 4 EM updates.</span></span>
<span class="r-in"><span class="va">fit1</span> <span class="op">&lt;-</span> <span class="fu"><a href="ud_init.html">ud_init</a></span><span class="op">(</span><span class="va">X</span><span class="op">)</span></span>
<span class="r-in"><span class="va">fit1</span> <span class="op">&lt;-</span> <span class="fu"><a href="ud_fit.html">ud_fit</a></span><span class="op">(</span><span class="va">fit1</span>,control <span class="op">=</span> <span class="fu"><a href="https://rdrr.io/r/base/list.html" class="external-link">list</a></span><span class="op">(</span>maxiter <span class="op">=</span> <span class="fl">4</span><span class="op">)</span><span class="op">)</span></span>
<span class="r-out co"><span class="r-pr">#&gt;</span> Performing Ultimate Deconvolution on 4000 x 2 matrix (udr 0.3-152, "R"):</span>
<span class="r-out co"><span class="r-pr">#&gt;</span> data points are i.i.d. (same V)</span>
<span class="r-out co"><span class="r-pr">#&gt;</span> prior covariances: 2 scaled, 0 rank-1, 8 unconstrained</span>
<span class="r-out co"><span class="r-pr">#&gt;</span> prior covariance updates: scaled (fa), rank-1 (none), unconstrained (ted)</span>
<span class="r-out co"><span class="r-pr">#&gt;</span> covariance regularization: penalty strength = 0.00e+00, method = iw</span>
<span class="r-out co"><span class="r-pr">#&gt;</span> mixture weights update: em</span>
<span class="r-out co"><span class="r-pr">#&gt;</span> residual covariance update: none</span>
<span class="r-out co"><span class="r-pr">#&gt;</span> max 4 updates, tol=1.0e-06, tol.lik=1.0e-03</span>
<span class="r-out co"><span class="r-pr">#&gt;</span> iter          log-likelihood    log-likelihood.pen   |w - w'| |U - U'| |V - V'|</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>    1 -1.2316270543840979e+04 -1.2316270543840979e+04 4.66e-02 1.21e+01 0.00e+00</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>    2 -1.2283990710875607e+04 -1.2283990710875607e+04 1.02e-02 3.69e-01 0.00e+00</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>    3 -1.2276016488926783e+04 -1.2276016488926783e+04 9.69e-03 8.65e-02 0.00e+00</span>
<span class="r-out co"><span class="r-pr">#&gt;</span>    4 -1.2271425905558797e+04 -1.2271425905558797e+04 8.79e-03 2.80e-02 0.00e+00</span>
<span class="r-in"></span>
<span class="r-in"><span class="co"># Update the responsibilities matrix.</span></span>
<span class="r-in"><span class="va">fit2</span> <span class="op">&lt;-</span> <span class="fu">compute_posterior_probs</span><span class="op">(</span><span class="va">fit1</span><span class="op">)</span></span>
<span class="r-in"></span>
<span class="r-in"><span class="co"># Update the mixture weights.</span></span>
<span class="r-in"><span class="va">fit2</span> <span class="op">&lt;-</span> <span class="fu">update_mixture_weights</span><span class="op">(</span><span class="va">fit2</span><span class="op">)</span></span>
<span class="r-in"></span>
<span class="r-in"><span class="co"># Update the residual covariance, V.</span></span>
<span class="r-in"><span class="va">fit2</span> <span class="op">&lt;-</span> <span class="fu">update_resid_covariance</span><span class="op">(</span><span class="va">fit2</span><span class="op">)</span></span>
<span class="r-in"></span>
<span class="r-in"><span class="co"># Update the prior covariance matrices, U, using the defaults.</span></span>
<span class="r-in"><span class="va">fit2</span> <span class="op">&lt;-</span> <span class="fu">update_prior_covariances</span><span class="op">(</span><span class="va">fit2</span><span class="op">)</span></span>
<span class="r-in"></span>
<span class="r-in"><span class="co"># Update only the unconstrained prior covariance matrices using the</span></span>
<span class="r-in"><span class="co"># truncated eigenvalue decomposition ("ted") algorithm.</span></span>
<span class="r-in"><span class="va">control</span> <span class="op">&lt;-</span> <span class="fu"><a href="https://rdrr.io/r/base/list.html" class="external-link">list</a></span><span class="op">(</span>scaled.update <span class="op">=</span> <span class="st">"none"</span>,rank1.update <span class="op">=</span> <span class="st">"none"</span>,</span>
<span class="r-in">                unconstrained.update <span class="op">=</span> <span class="st">"ted"</span><span class="op">)</span></span>
<span class="r-in"><span class="va">updates</span> <span class="op">&lt;-</span> <span class="fu">assign_prior_covariance_updates</span><span class="op">(</span><span class="va">fit2</span>,<span class="va">control</span><span class="op">)</span><span class="op">$</span><span class="va">covupdates</span></span>
<span class="r-in"><span class="va">fit2</span> <span class="op">&lt;-</span> <span class="fu">update_prior_covariances</span><span class="op">(</span><span class="va">fit2</span>,<span class="va">updates</span><span class="op">)</span></span>
<span class="r-in"></span>
<span class="r-in"><span class="co"># Compute the new log-likelihood and compare the old one.</span></span>
<span class="r-in"><span class="fu"><a href="https://rdrr.io/r/base/print.html" class="external-link">print</a></span><span class="op">(</span><span class="fu"><a href="https://rdrr.io/r/stats/logLik.html" class="external-link">logLik</a></span><span class="op">(</span><span class="va">fit1</span><span class="op">)</span>,digits <span class="op">=</span> <span class="fl">8</span><span class="op">)</span></span>
<span class="r-out co"><span class="r-pr">#&gt;</span> 'log Lik.' -12271.426 (df=NA)</span>
<span class="r-in"><span class="fu"><a href="https://rdrr.io/r/base/print.html" class="external-link">print</a></span><span class="op">(</span><span class="fu"><a href="https://rdrr.io/r/stats/logLik.html" class="external-link">logLik</a></span><span class="op">(</span><span class="va">fit2</span><span class="op">)</span>,digits <span class="op">=</span> <span class="fl">8</span><span class="op">)</span></span>
<span class="r-out co"><span class="r-pr">#&gt;</span> 'log Lik.' -12206.432 (df=NA)</span>
<span class="r-in"></span>
</code></pre></div>
    </div>
  </div>
  <div class="col-md-3 hidden-xs hidden-sm" id="pkgdown-sidebar">
    <nav id="toc" data-toggle="toc" class="sticky-top"><h2 data-toc-skip>Contents</h2>
    </nav></div>
</div>


      <footer><div class="copyright">
  <p></p><p>Developed by Peter Carbonetto, Yunqi Yang, Matthew Stephens.</p>
</div>

<div class="pkgdown">
  <p></p><p>Site built with <a href="https://pkgdown.r-lib.org/" class="external-link">pkgdown</a> 2.0.7.</p>
</div>

      </footer></div>

  


  

  </body></html>



==> anc/supplementary_code/udr_0.3-153/docs/reference/ud_init.html <==
<!DOCTYPE html>
<!-- Generated by pkgdown: do not edit by hand --><html lang="en"><head><meta http-equiv="Content-Type" content="text/html; charset=UTF-8"><meta charset="utf-8"><meta http-equiv="X-UA-Compatible" content="IE=edge"><meta name="viewport" content="width=device-width, initial-scale=1.0"><title>Initialize Ultimate Deconvolution Model — ud_init • udr</title><!-- jquery --><script src="https://cdnjs.cloudflare.com/ajax/libs/jquery/3.4.1/jquery.min.js" integrity="sha256-CSXorXvZcTkaix6Yvo6HppcZGetbYMGWSFlBw8HfCJo=" crossorigin="anonymous"></script><!-- Bootstrap --><link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/twitter-bootstrap/3.4.1/css/bootstrap.min.css" integrity="sha256-bZLfwXAP04zRMK2BjiO8iu9pf4FbLqX6zitd+tIvLhE=" crossorigin="anonymous"><script src="https://cdnjs.cloudflare.com/ajax/libs/twitter-bootstrap/3.4.1/js/bootstrap.min.js" integrity="sha256-nuL8/2cJ5NDSSwnKD8VqreErSWHtnEP9E7AySL+1ev4=" crossorigin="anonymous"></script><!-- bootstrap-toc --><link rel="stylesheet" href="../bootstrap-toc.css"><script src="../bootstrap-toc.js"></script><!-- Font Awesome icons --><link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/font-awesome/5.12.1/css/all.min.css" integrity="sha256-mmgLkCYLUQbXn0B1SRqzHar6dCnv9oZFPEC1g1cwlkk=" crossorigin="anonymous"><link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/font-awesome/5.12.1/css/v4-shims.min.css" integrity="sha256-wZjR52fzng1pJHwx4aV2AO3yyTOXrcDW7jBpJtTwVxw=" crossorigin="anonymous"><!-- clipboard.js --><script src="https://cdnjs.cloudflare.com/ajax/libs/clipboard.js/2.0.6/clipboard.min.js" integrity="sha256-inc5kl9MA1hkeYUt+EC3BhlIgyp/2jDIyBLS6k3UxPI=" crossorigin="anonymous"></script><!-- headroom.js --><script src="https://cdnjs.cloudflare.com/ajax/libs/headroom/0.11.0/headroom.min.js" integrity="sha256-AsUX4SJE1+yuDu5+mAVzJbuYNPHj/WroHuZ8Ir/CkE0=" crossorigin="anonymous"></script><script src="https://cdnjs.cloudflare.com/ajax/libs/headroom/0.11.0/jQuery.headroom.min.js" integrity="sha256-ZX/yNShbjqsohH1k95liqY9Gd8uOiE1S4vZc+9KQ1K4=" crossorigin="anonymous"></script><!-- pkgdown --><link href="../pkgdown.css" rel="stylesheet"><script src="../pkgdown.js"></script><meta property="og:title" content="Initialize Ultimate Deconvolution Model — ud_init"><meta property="og:description" content="Initialize an Ultimate Deconvolution model fit. See
  ud_fit for background and model definition."><!-- mathjax --><script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/MathJax.js" integrity="sha256-nvJJv9wWKEm88qvoQl9ekL2J+k/RWIsaSScxxlsrv8k=" crossorigin="anonymous"></script><script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/config/TeX-AMS-MML_HTMLorMML.js" integrity="sha256-84DKXVJXs0/F8OTMzX4UR909+jtl4G7SPypPavF+GfA=" crossorigin="anonymous"></script><!--[if lt IE 9]>
<script src="https://oss.maxcdn.com/html5shiv/3.7.3/html5shiv.min.js"></script>
<script src="https://oss.maxcdn.com/respond/1.4.2/respond.min.js"></script>
<![endif]--></head><body data-spy="scroll" data-target="#toc">
    

    <div class="container template-reference-topic">
      <header><div class="navbar navbar-default navbar-fixed-top" role="navigation">
  <div class="container">
    <div class="navbar-header">
      <button type="button" class="navbar-toggle collapsed" data-toggle="collapse" data-target="#navbar" aria-expanded="false">
        <span class="sr-only">Toggle navigation</span>
        <span class="icon-bar"></span>
        <span class="icon-bar"></span>
        <span class="icon-bar"></span>
      </button>
      <span class="navbar-brand">
        <a class="navbar-link" href="../index.html">udr</a>
        <span class="version label label-default" data-toggle="tooltip" data-placement="bottom" title="">0.3-152</span>
      </span>
    </div>

    <div id="navbar" class="navbar-collapse collapse">
      <ul class="nav navbar-nav"><li>
  <a href="../index.html">Home</a>
</li>
<li>
  <a href="../articles/index.html">Vignettes</a>
</li>
<li>
  <a href="../reference/index.html">Functions</a>
</li>
      </ul><ul class="nav navbar-nav navbar-right"><li>
  <a href="https://github.com/stephenslab/udr" class="external-link">Source</a>
</li>
      </ul></div><!--/.nav-collapse -->
  </div><!--/.container -->
</div><!--/.navbar -->

      

      </header><div class="row">
  <div class="col-md-9 contents">
    <div class="page-header">
    <h1>Initialize Ultimate Deconvolution Model</h1>
    <small class="dont-index">Source: <a href="https://github.com/stephenslab/udr/blob/HEAD/R/ud_init.R" class="external-link"><code>R/ud_init.R</code></a></small>
    <div class="hidden name"><code>ud_init.Rd</code></div>
    </div>

    <div class="ref-description">
    <p>Initialize an Ultimate Deconvolution model fit. See
  <code><a href="ud_fit.html">ud_fit</a></code> for background and model definition.</p>
    </div>

    <div id="ref-usage">
    <div class="sourceCode"><pre class="sourceCode r"><code><span class="fu">ud_init</span><span class="op">(</span>
  <span class="va">dat</span>,
  <span class="va">V</span>,
  <span class="va">n_rank1</span>,
  <span class="va">n_unconstrained</span>,
  <span class="va">U_scaled</span>,
  <span class="va">U_rank1</span>,
  <span class="va">U_unconstrained</span>,
  control <span class="op">=</span> <span class="fu"><a href="https://rdrr.io/r/base/list.html" class="external-link">list</a></span><span class="op">(</span><span class="op">)</span>
<span class="op">)</span></code></pre></div>
    </div>

    <div id="arguments">
    <h2>Arguments</h2>
    <dl><dt>dat</dt>
<dd><p>An n x m data matrix, in which each row of the matrix is
an m-dimensional data point, or a “mash” object, for example
created by <code><a href="https://rdrr.io/pkg/mashr/man/mash_set_data.html" class="external-link">mash_set_data</a></code>. When <code>X</code> is a
matrix it should have at least 2 rows and at least 2 columns.</p></dd>


<dt>V</dt>
<dd><p>Either an m x m matrix giving the residual covariance
matrix for all n data points, or a list of m x m covariance
matrices of length n.</p></dd>


<dt>n_rank1</dt>
<dd><p>A non-negative integer specifying the number of
rank-1 covariance matrices included in the mixture prior. Initial
estimates of the m x m rank-1 covariance matrices are generated at
random. At most one of <code>n_rank1</code> and <code>U_rank1</code> should be
provided. If neither are specified, rank-1 matrices will not be
included.</p></dd>


<dt>n_unconstrained</dt>
<dd><p>A non-negative integer specifying the number
of unconstrained covariance matrices included in the mixture
prior. Initial estimates of the m x m covariance matrices are
generated at random. At most one of <code>n_unconstrained</code> and
<code>U_unconstrained</code> should be provided. If neither are
specified, 4 random unconstrained matrices will be included.</p></dd>


<dt>U_scaled</dt>
<dd><p>A list specifying initial estimates of the scaled
covariance matrices in the mixture prior. The default setting
specifies two commonly used covariance matrices. In the case of a
single scaled matrix, <code>U_scaled</code> may be a matrix instead of a
list.</p></dd>


<dt>U_rank1</dt>
<dd><p>A list specifying initial estimates of the rank-1
matrices in the mixture prior. At most one of <code>n_rank1</code> and
<code>U_rank1</code> should be provided. If <code>U_rank1</code> is not given,
the rank-1 covariates are initialized at random. In the case of a
single rank-1 matrix, <code>U_rank1</code> may be a matrix instead of
list.</p></dd>


<dt>U_unconstrained</dt>
<dd><p>A list specifying initial estimates of the
unconstrained matrices in the mixture prior. At most one of
<code>n_unconstrained</code> and <code>U_unconstrained</code> should be
provided. If <code>U_unconstrained</code> is not given, the matrices are
initialized at random. In the case of a single unconstrained
matrix, <code>U_unconstrained</code> may be a matrix instead of a list.</p></dd>


<dt>control</dt>
<dd><p>A list of parameters controlling the behaviour of
the model initialization. See <code><a href="ud_fit.html">ud_fit</a></code> for details.</p></dd>

</dl></div>
    <div id="value">
    <h2>Value</h2>
    

<p>An Ultimate Deconvolution model fit. See</p>
<p></p>
<p><code><a href="ud_fit.html">ud_fit</a></code> for details.</p>
    </div>
    <div id="see-also">
    <h2>See also</h2>
    <div class="dont-index"><p><code><a href="ud_fit.html">ud_fit</a></code></p></div>
    </div>

    <div id="ref-examples">
    <h2>Examples</h2>
    <div class="sourceCode"><pre class="sourceCode r"><code><span class="r-in"><span class="co"># Here we illustrate the different ways to initialize a UD model fit,</span></span>
<span class="r-in"><span class="co"># with and without mashr. In the very simplest invocation, we supply a</span></span>
<span class="r-in"><span class="co"># data matrix X.</span></span>
<span class="r-in"><span class="fu"><a href="https://rdrr.io/r/base/Random.html" class="external-link">set.seed</a></span><span class="op">(</span><span class="fl">1</span><span class="op">)</span></span>
<span class="r-in"><span class="va">X</span> <span class="op">&lt;-</span> <span class="fu"><a href="https://rdrr.io/r/base/matrix.html" class="external-link">matrix</a></span><span class="op">(</span><span class="fu"><a href="https://rdrr.io/r/stats/Normal.html" class="external-link">rnorm</a></span><span class="op">(</span><span class="fl">2000</span><span class="op">)</span>,<span class="fl">200</span>,<span class="fl">10</span><span class="op">)</span></span>
<span class="r-in"><span class="va">fit</span> <span class="op">&lt;-</span> <span class="fu">ud_init</span><span class="op">(</span><span class="va">X</span><span class="op">)</span></span>
<span class="r-in"></span>
<span class="r-in"><span class="co"># For more sophisticated usage, first create a mash data object with</span></span>
<span class="r-in"><span class="co"># mash_set_data, then call ud_init. By setting alpha = 1, we invoke</span></span>
<span class="r-in"><span class="co"># the EZ ("exchangeable z-scores") model, and with the model the</span></span>
<span class="r-in"><span class="co"># residual covariance matrix is the same for all effects (rows of</span></span>
<span class="r-in"><span class="co"># Bhat), and is the same as the V in the mash object.</span></span>
<span class="r-in"><span class="kw"><a href="https://rdrr.io/r/base/library.html" class="external-link">library</a></span><span class="op">(</span><span class="va"><a href="https://github.com/stephenslab/mashr" class="external-link">mashr</a></span><span class="op">)</span></span>
<span class="r-msg co"><span class="r-pr">#&gt;</span> Loading required package: ashr</span>
<span class="r-in"><span class="va">V</span> <span class="op">&lt;-</span> <span class="fu"><a href="https://rdrr.io/r/base/matrix.html" class="external-link">matrix</a></span><span class="op">(</span><span class="fl">0.1</span>,<span class="fl">10</span>,<span class="fl">10</span><span class="op">)</span></span>
<span class="r-in"><span class="fu"><a href="https://rdrr.io/r/base/diag.html" class="external-link">diag</a></span><span class="op">(</span><span class="va">V</span><span class="op">)</span> <span class="op">&lt;-</span> <span class="fl">1</span></span>
<span class="r-in"><span class="va">Shat</span> <span class="op">&lt;-</span> <span class="fu"><a href="https://rdrr.io/r/base/MathFun.html" class="external-link">sqrt</a></span><span class="op">(</span><span class="fu"><a href="https://rdrr.io/r/base/matrix.html" class="external-link">matrix</a></span><span class="op">(</span><span class="fu"><a href="https://rdrr.io/r/stats/Exponential.html" class="external-link">rexp</a></span><span class="op">(</span><span class="fl">2000</span><span class="op">)</span>,<span class="fl">200</span>,<span class="fl">10</span><span class="op">)</span><span class="op">)</span></span>
<span class="r-in"><span class="va">out</span> <span class="op">&lt;-</span> <span class="fu"><a href="https://rdrr.io/pkg/mashr/man/simple_sims.html" class="external-link">simple_sims</a></span><span class="op">(</span><span class="fl">200</span>,<span class="fl">10</span>,<span class="va">Shat</span><span class="op">)</span></span>
<span class="r-in"><span class="va">dat</span> <span class="op">&lt;-</span> <span class="fu"><a href="https://rdrr.io/pkg/mashr/man/mash_set_data.html" class="external-link">mash_set_data</a></span><span class="op">(</span><span class="va">out</span><span class="op">$</span><span class="va">Bhat</span>,<span class="va">out</span><span class="op">$</span><span class="va">Shat</span>,V <span class="op">=</span> <span class="va">V</span>,alpha <span class="op">=</span> <span class="fl">1</span><span class="op">)</span></span>
<span class="r-in"><span class="va">fit</span> <span class="op">&lt;-</span> <span class="fu">ud_init</span><span class="op">(</span><span class="va">dat</span><span class="op">)</span></span>
<span class="r-in"><span class="fu"><a href="https://rdrr.io/r/base/all.equal.html" class="external-link">all.equal</a></span><span class="op">(</span><span class="va">dat</span><span class="op">$</span><span class="va">V</span>,<span class="va">fit</span><span class="op">$</span><span class="va">V</span>,check.attributes <span class="op">=</span> <span class="cn">FALSE</span><span class="op">)</span></span>
<span class="r-out co"><span class="r-pr">#&gt;</span> [1] TRUE</span>
<span class="r-in"></span>
<span class="r-in"><span class="co"># By setting alpha = 0, we instead use the EE ("exchangeable effects")</span></span>
<span class="r-in"><span class="co"># model. Now the residual covariance is different for each effect, and</span></span>
<span class="r-in"><span class="co"># these covariances are now stored in a list with one element for</span></span>
<span class="r-in"><span class="co"># every row of Bhat (or X).</span></span>
<span class="r-in"><span class="va">dat</span> <span class="op">&lt;-</span> <span class="fu"><a href="https://rdrr.io/pkg/mashr/man/mash_set_data.html" class="external-link">mash_set_data</a></span><span class="op">(</span><span class="va">out</span><span class="op">$</span><span class="va">Bhat</span>,<span class="va">out</span><span class="op">$</span><span class="va">Shat</span>,V <span class="op">=</span> <span class="va">V</span>,alpha <span class="op">=</span> <span class="fl">0</span><span class="op">)</span></span>
<span class="r-in"><span class="va">fit</span> <span class="op">&lt;-</span> <span class="fu">ud_init</span><span class="op">(</span><span class="va">dat</span><span class="op">)</span></span>
<span class="r-in"><span class="fu"><a href="https://rdrr.io/r/base/class.html" class="external-link">class</a></span><span class="op">(</span><span class="va">fit</span><span class="op">$</span><span class="va">V</span><span class="op">)</span></span>
<span class="r-out co"><span class="r-pr">#&gt;</span> [1] "list"</span>
<span class="r-in"></span>
<span class="r-in"><span class="co"># Again we use the EE model, but since the standard errors are the</span></span>
<span class="r-in"><span class="co"># same for all the effects (and the s.e.'s are equal to 1), the</span></span>
<span class="r-in"><span class="co"># residual covariance matrix is now the same for all effects.</span></span>
<span class="r-in"><span class="va">dat</span> <span class="op">&lt;-</span> <span class="fu"><a href="https://rdrr.io/pkg/mashr/man/mash_set_data.html" class="external-link">mash_set_data</a></span><span class="op">(</span><span class="va">out</span><span class="op">$</span><span class="va">Bhat</span>,Shat <span class="op">=</span> <span class="fl">1</span>,V <span class="op">=</span> <span class="va">V</span>,alpha <span class="op">=</span> <span class="fl">0</span><span class="op">)</span></span>
<span class="r-in"><span class="va">fit</span> <span class="op">&lt;-</span> <span class="fu">ud_init</span><span class="op">(</span><span class="va">dat</span><span class="op">)</span></span>
<span class="r-in"><span class="fu"><a href="https://rdrr.io/r/base/all.equal.html" class="external-link">all.equal</a></span><span class="op">(</span><span class="va">dat</span><span class="op">$</span><span class="va">V</span>,<span class="va">fit</span><span class="op">$</span><span class="va">V</span>,check.attributes <span class="op">=</span> <span class="cn">FALSE</span><span class="op">)</span></span>
<span class="r-out co"><span class="r-pr">#&gt;</span> [1] TRUE</span>
<span class="r-in"></span>
<span class="r-in"><span class="co"># In this final example, we customize the mixture prior to include</span></span>
<span class="r-in"><span class="co"># different numbers of unconstrained and rank-1 matrices.</span></span>
<span class="r-in"><span class="va">fit</span> <span class="op">&lt;-</span> <span class="fu">ud_init</span><span class="op">(</span><span class="va">dat</span>,n_rank1 <span class="op">=</span> <span class="fl">2</span>,n_unconstrained <span class="op">=</span> <span class="fl">4</span><span class="op">)</span></span>
<span class="r-in"><span class="fu"><a href="https://rdrr.io/r/base/names.html" class="external-link">names</a></span><span class="op">(</span><span class="va">fit</span><span class="op">$</span><span class="va">U</span><span class="op">)</span></span>
<span class="r-out co"><span class="r-pr">#&gt;</span> [1] "indep"          "equal"          "rank1_1"        "rank1_2"       </span>
<span class="r-out co"><span class="r-pr">#&gt;</span> [5] "unconstrained1" "unconstrained2" "unconstrained3" "unconstrained4"</span>
<span class="r-in"></span>
</code></pre></div>
    </div>
  </div>
  <div class="col-md-3 hidden-xs hidden-sm" id="pkgdown-sidebar">
    <nav id="toc" data-toggle="toc" class="sticky-top"><h2 data-toc-skip>Contents</h2>
    </nav></div>
</div>


      <footer><div class="copyright">
  <p></p><p>Developed by Peter Carbonetto, Yunqi Yang, Matthew Stephens.</p>
</div>

<div class="pkgdown">
  <p></p><p>Site built with <a href="https://pkgdown.r-lib.org/" class="external-link">pkgdown</a> 2.0.7.</p>
</div>

      </footer></div>

  


  

  </body></html>



==> anc/supplementary_code/udr_0.3-153/docs/reference/udr-package.html <==
<!DOCTYPE html>
<!-- Generated by pkgdown: do not edit by hand --><html lang="en"><head><meta http-equiv="Content-Type" content="text/html; charset=UTF-8"><meta charset="utf-8"><meta http-equiv="X-UA-Compatible" content="IE=edge"><meta name="viewport" content="width=device-width, initial-scale=1.0"><title>udr: Ultimate Deconvolution for Multivariate Normal Means — udr-package • udr</title><!-- jquery --><script src="https://cdnjs.cloudflare.com/ajax/libs/jquery/3.4.1/jquery.min.js" integrity="sha256-CSXorXvZcTkaix6Yvo6HppcZGetbYMGWSFlBw8HfCJo=" crossorigin="anonymous"></script><!-- Bootstrap --><link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/twitter-bootstrap/3.4.1/css/bootstrap.min.css" integrity="sha256-bZLfwXAP04zRMK2BjiO8iu9pf4FbLqX6zitd+tIvLhE=" crossorigin="anonymous"><script src="https://cdnjs.cloudflare.com/ajax/libs/twitter-bootstrap/3.4.1/js/bootstrap.min.js" integrity="sha256-nuL8/2cJ5NDSSwnKD8VqreErSWHtnEP9E7AySL+1ev4=" crossorigin="anonymous"></script><!-- bootstrap-toc --><link rel="stylesheet" href="../bootstrap-toc.css"><script src="../bootstrap-toc.js"></script><!-- Font Awesome icons --><link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/font-awesome/5.12.1/css/all.min.css" integrity="sha256-mmgLkCYLUQbXn0B1SRqzHar6dCnv9oZFPEC1g1cwlkk=" crossorigin="anonymous"><link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/font-awesome/5.12.1/css/v4-shims.min.css" integrity="sha256-wZjR52fzng1pJHwx4aV2AO3yyTOXrcDW7jBpJtTwVxw=" crossorigin="anonymous"><!-- clipboard.js --><script src="https://cdnjs.cloudflare.com/ajax/libs/clipboard.js/2.0.6/clipboard.min.js" integrity="sha256-inc5kl9MA1hkeYUt+EC3BhlIgyp/2jDIyBLS6k3UxPI=" crossorigin="anonymous"></script><!-- headroom.js --><script src="https://cdnjs.cloudflare.com/ajax/libs/headroom/0.11.0/headroom.min.js" integrity="sha256-AsUX4SJE1+yuDu5+mAVzJbuYNPHj/WroHuZ8Ir/CkE0=" crossorigin="anonymous"></script><script src="https://cdnjs.cloudflare.com/ajax/libs/headroom/0.11.0/jQuery.headroom.min.js" integrity="sha256-ZX/yNShbjqsohH1k95liqY9Gd8uOiE1S4vZc+9KQ1K4=" crossorigin="anonymous"></script><!-- pkgdown --><link href="../pkgdown.css" rel="stylesheet"><script src="../pkgdown.js"></script><meta property="og:title" content="udr: Ultimate Deconvolution for Multivariate Normal Means — udr-package"><meta property="og:description" content='Implements algorithms for solving the multivariate normal
    means problem via empirical Bayes. The "Ultimate Deconvolution"
    name comes its connection to the "Extreme Deconvolution" method
    &amp;lt;DOI:10.1214/10-AOAS439&amp;gt;.'><!-- mathjax --><script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/MathJax.js" integrity="sha256-nvJJv9wWKEm88qvoQl9ekL2J+k/RWIsaSScxxlsrv8k=" crossorigin="anonymous"></script><script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/config/TeX-AMS-MML_HTMLorMML.js" integrity="sha256-84DKXVJXs0/F8OTMzX4UR909+jtl4G7SPypPavF+GfA=" crossorigin="anonymous"></script><!--[if lt IE 9]>
<script src="https://oss.maxcdn.com/html5shiv/3.7.3/html5shiv.min.js"></script>
<script src="https://oss.maxcdn.com/respond/1.4.2/respond.min.js"></script>
<![endif]--></head><body data-spy="scroll" data-target="#toc">
    

    <div class="container template-reference-topic">
      <header><div class="navbar navbar-default navbar-fixed-top" role="navigation">
  <div class="container">
    <div class="navbar-header">
      <button type="button" class="navbar-toggle collapsed" data-toggle="collapse" data-target="#navbar" aria-expanded="false">
        <span class="sr-only">Toggle navigation</span>
        <span class="icon-bar"></span>
        <span class="icon-bar"></span>
        <span class="icon-bar"></span>
      </button>
      <span class="navbar-brand">
        <a class="navbar-link" href="../index.html">udr</a>
        <span class="version label label-default" data-toggle="tooltip" data-placement="bottom" title="">0.3-152</span>
      </span>
    </div>

    <div id="navbar" class="navbar-collapse collapse">
      <ul class="nav navbar-nav"><li>
  <a href="../index.html">Home</a>
</li>
<li>
  <a href="../articles/index.html">Vignettes</a>
</li>
<li>
  <a href="../reference/index.html">Functions</a>
</li>
      </ul><ul class="nav navbar-nav navbar-right"><li>
  <a href="https://github.com/stephenslab/udr" class="external-link">Source</a>
</li>
      </ul></div><!--/.nav-collapse -->
  </div><!--/.container -->
</div><!--/.navbar -->

      

      </header><div class="row">
  <div class="col-md-9 contents">
    <div class="page-header">
    <h1>udr: Ultimate Deconvolution for Multivariate Normal Means</h1>
    <small class="dont-index">Source: <a href="https://github.com/stephenslab/udr/blob/HEAD/R/udr-package.R" class="external-link"><code>R/udr-package.R</code></a></small>
    <div class="hidden name"><code>udr-package.Rd</code></div>
    </div>

    <div class="ref-description">
    <p>Implements algorithms for solving the multivariate normal
    means problem via empirical Bayes. The "Ultimate Deconvolution"
    name comes its connection to the "Extreme Deconvolution" method
    &lt;DOI:10.1214/10-AOAS439&gt;.</p>
    </div>


    <div id="see-also">
    <h2>See also</h2>
    <div class="dont-index"><p>Useful links:</p><ul><li><p><a href="https://github.com/stephenslab/udr" class="external-link">https://github.com/stephenslab/udr</a></p></li>
<li><p>Report bugs at <a href="https://github.com/stephenslab/udr/issues" class="external-link">https://github.com/stephenslab/udr/issues</a></p></li>
</ul></div>
    </div>
    <div id="author">
    <h2>Author</h2>
    <p><strong>Maintainer</strong>: Peter Carbonetto <a href="mailto:peter.carbonetto@gmail.com">peter.carbonetto@gmail.com</a></p>
<p>Authors:</p><ul><li><p>Yunqi Yang</p></li>
<li><p>Matthew Stephens</p></li>
</ul><p>Other contributors:</p><ul><li><p>Yuxin Zou [contributor]</p></li>
<li><p>David Gerard [contributor]</p></li>
<li><p>Gao Wang [contributor]</p></li>
</ul></div>

  </div>
  <div class="col-md-3 hidden-xs hidden-sm" id="pkgdown-sidebar">
    <nav id="toc" data-toggle="toc" class="sticky-top"><h2 data-toc-skip>Contents</h2>
    </nav></div>
</div>


      <footer><div class="copyright">
  <p></p><p>Developed by Peter Carbonetto, Yunqi Yang, Matthew Stephens.</p>
</div>

<div class="pkgdown">
  <p></p><p>Site built with <a href="https://pkgdown.r-lib.org/" class="external-link">pkgdown</a> 2.0.7.</p>
</div>

      </footer></div>

  


  

  </body></html>



==> anc/supplementary_code/udr_0.3-153/inst/code/cov_shrink_demo.R <==
# Small script to motivate the parameterization U = V*U'*V.
library(mvtnorm)
set.seed(1)

# Try with different penalty strengths.
a <- 0.01

# Simulate 2-d data points, x ~ N(0,S).
n <- 200
U <- diag(2)
V <- diag(c(10,1))
S <- V %*% U %*% V
X <- rmvnorm(n,sigma = S)

# Get the maximum-likelihood estimate of S.
Smle <- cov(X)

# Encourage the eigenvalues of S to be similar ("well-conditioned").
getcov1 <- function (x) {
  S      <- matrix(0,2,2)
  x[1:2] <- abs(x[1:2])
  S[1:4] <- x[c(1,3,3,2)]
  return(S)
}

f1 <- function (vars) {
  S  <- getcov1(vars)
  e  <- eigen(S)$values
  ll <- dmvnorm(X,sigma = S,log = TRUE)
  return(-mean(ll) + a*abs(diff(e)))
}

res <- optim(c(1,1,0.5),f1,method = "Nelder-Mead")
S1  <- getcov1(res$par)

# Encourage the eigenvalues of U to be similar, where S = V*U*V.
getcov2 <- function (x) {
  x[1:4] <- abs(x[1:4])
  V      <- diag(x[1:2])
  U      <- matrix(0,2,2)
  U[1:4] <- x[c(3,5,5,4)]
  S      <- V %*% U %*% V
  return(list(U = U,V = V,S = S))
}
    
f2 <- function (vars) {
  res <- getcov2(vars)
  ll  <- dmvnorm(X,sigma = res$S,log = TRUE)
  e   <- eigen(res$U)$values
  return(-mean(ll) + a*abs(diff(e)))
}
    
res <- optim(c(rep(1,4),0.5),f2,method = "Nelder-Mead")
S2  <- getcov2(res$par)$S

# Compare the estimates with the ground-truth covariance (S).
cat("S =\n")
print(round(S,digits = 3))
cat("Smle =\n")
print(round(Smle,digits = 3))
cat("S1 =\n")
print(round(S1,digits = 3))
cat("S2 =\n")
print(round(S2,digits = 3))


==> anc/supplementary_code/udr_0.3-153/inst/code/ed_vs_fa.R <==
library(mvtnorm)
source("ed_vs_fa_functions.R")

# Simulate data.
set.seed(1)
n <- 200
U <- rbind(c(1.0,0.5),
           c(0.5,1.0))
V <- rbind(c(0.8,0.2),
           c(0.2,1.5))
T <- U + V
X <- rmvnorm(n,sigma = T)

# Perform the EM updates derived using the ED data augmentation.
numiter <- 20
U0 <- U
V0 <- V
fit1 <- ed(X,U0,V0,numiter)

# Perform the EM updates derived using the FA data augmentation.
fit2 <- fa(X,U0,V0,numiter)

# Plot the improvement in the solution over time.
e  <- 1e-10
y1 <- fit1$loglik
y2 <- fit2$loglik
y  <- c(y1,y2)
y1 <- max(y) - y1 + e
y2 <- max(y) - y2 + e
plot(1:numiter,y1,type = "l",lwd = 2,col = "darkorange",log = "y",
     xlab = "iteration",ylab = "loglik diff",ylim = c(e,max(c(y1,y2))))
lines(1:numiter,y2,col = "dodgerblue",lwd = 2,lty = "dashed")


==> anc/supplementary_code/udr_0.3-153/inst/code/ed_vs_fa_functions.R <==
# Estimate the matrices U and V in the model x ~ N(0,U + V) using the
# EM algorithm derived using the Extreme Deconvolution (ED) data
# augmentation x ~ N(v,V), v ~ N(0,U).
ed <- function (X, U, V, numiter = 100) {
  n <- nrow(X)
  m <- ncol(X)
  
  # These two variables are used to keep track of the algorithm's
  # progress.
  loglik  <- rep(0,numiter)
  maxdiff <- rep(0,numiter)
  
  # Iterate the EM updates.
  for (iter in 1:numiter) {

    # Save the current parameter estimates.
    U0 <- U
    V0 <- V

    # E STEP
    # ------
    # Compute the posterior means (mv) and covariances (Sv) of the
    # latent variables v.
    Sv <- solve(solve(U) + solve(V))
    mv <- t(Sv %*% solve(V,t(X)))
    
    # M STEP
    # ------
    # Update the residual covariance matrix, V.
    V <- Sv + crossprod(X - mv)/n
    
    # Update the prior covariance matrix, U.
    U <- Sv + crossprod(mv)/n
    
    # Record the algorithm's progress.
    T <- U + V
    loglik[iter]  <- sum(dmvnorm(X,sigma = T,log = TRUE))
    maxdiff[iter] <- max(max(abs(U - U0)),max(abs(V - V0)))
  }

  return(list(U = U,V = V,loglik = loglik,maxdiff = maxdiff))
}

# Estimate the matrices U and V in the model x ~ N(0,U + V) using the
# EM algorithm derived using the factor analysis (FA) data
# augmentation x ~ N(L*z,V), z ~ N(0,I) such that tcrossprod(L) = U.
fa <- function (X, U, V, numiter = 100) {
  n <- nrow(X)
  m <- ncol(X)
  L <- t(chol(U))

  # These two variables are used to keep track of the algorithm's
  # progress.
  loglik  <- rep(0,numiter)
  maxdiff <- rep(0,numiter)
  
  # Iterate the EM updates.
  for (iter in 1:numiter) {

    # Save the current parameter estimates.
    L0 <- L
    V0 <- V

    # E STEP
    # ------
    # Compute the posterior means (mz) and covariances (Sz) of the
    # latent variables z. Here, L is the left Cholesky factor of U so
    # that that tcrossprod(L) = U.
    I  <- diag(m)
    Sz <- I - t(L) %*% solve(U + V,L)
    mz <- t(solve(U + V,t(X))) %*% L

    # Compute the posterior means (mv) and covariances (Sv) of the
    # latent variables v = L*z. These two lines of code should give
    # the same result as
    #
    #   Sv <- solve(solve(U) + solve(V))
    #   mv <- t(Sv %*% solve(V,t(X)))
    #
    Sv <- L %*% Sz %*% t(L)
    mv <- mz %*% t(L)

    # M STEP
    # ------
    # Update V.
    V <- Sv + crossprod(X - mv)/n

    # Update L (and U).
    L <- t(solve(n*Sz + crossprod(mz),t(crossprod(X,mz))))
    U <- tcrossprod(L)
    
    # Record the algorithm's progress.
    T <- U + V
    loglik[iter]  <- sum(dmvnorm(X,sigma = T,log = TRUE))
    maxdiff[iter] <- max(max(abs(L - L0)),max(abs(V - V0)))
  }
  
  return(list(U = U,L = L,V = V,loglik = loglik,maxdiff = maxdiff))
}



==> anc/supplementary_code/udr_0.3-153/inst/code/res_first_iter.Rmd <==
---
title: "Result at first iteration"
author: "Yunqi Yang"
date: "10/13/2021"
output: html_document
---

### Description:

This file is used to produce results for each type of algorithm at the first iteration for benchmarking purposes.

## Unconstrained subproblem
```{r  }

# Simulate data for unconstrained subproblem
seed = 1
n = 500
U = diag(2)
V = diag(2)
X = simulate_one_component(seed, n, U, V)

p = runif(n)
U.init = udr:::sim_unconstrained(2)
U.init = udr:::create_unconstrained_matrix_struct(X, U.init)

```


```{r  }

# Unconstrained updates: result for one iteration 
res.ted <- update_prior_covariance_unconstrained_ted(X, U.init, V, p, minval = 0)
res.fa <- update_prior_covariance_unconstrained_fa(X, U.init$mat, p)
res.ed_iid <- update_prior_covariance_ed_iid(X, U.init$mat,V, p)

```


## Scaled subproblem
```{r  }

seed = 1
n = 500
U = matrix(c(1,0,0,0), ncol = 2, nrow = 2)
V = diag(2)
X = simulate_one_component(seed, n, U, V)


minval = 0
p = runif(n)
U.init = udr:::sim_rank1(2)
U.init <- create_scaled_matrix_struct(X, U.init)
```


```{r  }

# Scaled updates: result for one iteration 
res.scaled_iid <- update_prior_covariance_scaled_iid(X, U.init$U0, V, p, minval)

r <- sum(eigen(U.init$U0)$values > 1e-15)
V.g <- simplify2array(replicate(n, V, simplify=FALSE))
res.scaled_general <- update_prior_covariance_scaled_fa_general(X, U.init$U0, V.g, p, U.init$s, r)

```



## Rank1 subproblem
```{r  }

# Rank1 updates: result for one iteration 
set.seed(1)

U.init <- create_rank1_matrix_struct(X, udr:::sim_rank1(2))

res.rank1_ted <- update_prior_covariance_rank1_ted(X, U.init, V, p, minval)$mat
res.rank1_fa <- update_prior_covariance_rank1_fa_iid(X, U.init$vec, p)

```






==> anc/supplementary_code/udr_0.3-153/inst/code/small_demo.R <==
# Simulate data from a UD model.
set.seed(1)
n <- 1000
V <- rbind(c(0.8,0.2),
           c(0.2,1.5))
U <- list(none   = rbind(c(0,0),
                         c(0,0)),
          shared = rbind(c(1.0,0.9),
                         c(0.9,1.0)),
          only1  = rbind(c(1,0),
                         c(0,0)),
          only2  = rbind(c(0,0),
                         c(0,1)))
w <- c(0.8,0.1,0.075,0.025)
rownames(V) <- c("d1","d2")
colnames(V) <- c("d1","d2")
X <- simulate_ud_data(n,w,U,V)

# This is the simplest invocation of ud_init.
fit1 <- ud_init(X)
fit1 <- ud_fit(fit1)
summary(fit1)
plot(fit1$progress$iter,
     max(fit1$progress$loglik) - fit1$progress$loglik + 0.1,
     type = "l",col = "dodgerblue",lwd = 2,log = "y",xlab = "iteration",
     ylab = "dist to best loglik")


==> anc/supplementary_code/udr_0.3-153/inst/code/test_udr.R <==
set.seed(1)
n <- 400
V <- rbind(c(0.8,0.2),
           c(0.2,1.5))
U <- list(none   = rbind(c(0,0),
                         c(0,0)),
          shared = rbind(c(1.0,0.9),
                         c(0.9,1.0)),
          only1  = rbind(c(1,0),
                         c(0,0)),
          only2  = rbind(c(0,0),
                         c(0,1)))
w <- c(0.8,0.1,0.075,0.025)
rownames(V) <- c("d1","d2")
colnames(V) <- c("d1","d2")
X <- simulate_ud_data(n,w,U,V)
numiter <- 40
control <- list(maxiter = numiter,
                resid.update = "none",
                scaled.update = "none",
                rank1.update = "ed",
                unconstrained.update = "ed",
                version = "R")
fit1 <- ud_init(X,
                U_scaled = U,
                U_rank1 = list(tcrossprod(c(-1,1)),tcrossprod(c(1,2))),
                n_unconstrained = 2,
                V = V,control = control)
fit2 <- fit1
# fit2$V <- rep(list(fit2$V),n)
control1 <- control
control2 <- control
control1$scaled.update <- "none"
control2$scaled.update <- "em"
fit1 <- ud_fit(fit1,control = control1)
fit2 <- ud_fit(fit2,control = control2)
y1 <- fit1$progress$loglik
y2 <- fit2$progress$loglik
y0 <- max(c(y1,y2))
y1 <- y0 - y1 + 0.01
y2 <- y0 - y2 + 0.01
plot(1:numiter,y1,col = "darkblue",type = "l",lwd = 2,
     log = "y",xlab = "iteration",ylab = "loglik difference",
     ylim = c(0.01,max(c(y1,y2))))
lines(1:numiter,y2,col = "tomato",lty = "dashed",lwd = 2)



==> anc/supplementary_code/udr_0.3-153/inst/code/test_updates.Rmd <==
---
title: Test ED updates with general V
author: Yunqi Yang
date: 3/15/2021
output: html_document
---

```{r simulate-data}
set.seed(1)
n <- 500
V <- rbind(c(0.8,0.2),
           c(0.2,1.5))
U <- list(none   = rbind(c(0,0),
                         c(0,0)),
          shared = rbind(c(1.0,0.9),
                         c(0.9,1.0)),
          only1  = rbind(c(1,0),
                         c(0,0)),
          only2  = rbind(c(0,0),
                         c(0,1)))
w <- c(0.8,0.1,0.075,0.025)
X <- simulate_ud_data(n,w,U,V)
```

## Compare unconstrained updates for common V vs. general V

Here, I specify a common V and extend it to a list of Vs. fit1 and
fit2 both use `unconstrained.update = "ed"`. In this case, they are
doing the same update with the same Vs. So results are expected to be
exactly the same.
 
```{r ed-update-1}
set.seed(1)
fit1 <- ud_init(X,V = rep(list(V),n))
fit1 <- ud_fit(fit1,
               control = list(unconstrained.update = "ed",maxiter = 10,
                              resid.update = "none",scaled.update = "none",
                              rank1.update = "none"))
```

```{r ed-update-2}
set.seed(1)
fit2 <- ud_init(X,V = V)
fit2 <- ud_fit(fit2,
               control = list(unconstrained.update = "ed",maxiter = 10,
                              resid.update = "none",scaled.update = "none",
                              rank1.update = "none"))
```

```{r check-ed-updates}
plot(fit1$progress$loglik,type = "l",col = "darkblue",lwd = 2)
lines(fit2$progress$loglik,col = "darkorange",lwd = 2,lty = "dashed")
range(simplify2array(fit1$U) - simplify2array(fit2$U))
```

## Compare rank-1 updates for common V vs. general V

If `rank1.update = "ed"`, we are using David's algorithm.  If
`rank1.update = 'teem'`, we are using the TEEM rank-1 update.

Those results are not expected to be the same.

```{r r1-update-1}
set.seed(1)
fit1 <- ud_init(X,V = rep(list(V),n))
fit1 <- ud_fit(fit1,control = list(unconstrained.update = "none",
                                   resid.update = "none",
                                   scaled.update = "none",
								   rank1.update = "ed",
								   minval = 0,maxiter = 40))
```

```{r r1-update-2}
set.seed(1)
fit2 <- ud_init(X,V = V)
fit2 <- ud_fit(fit2,control = list(unconstrained.update = "none",
                                   resid.update = "none",
                                   scaled.update = "none",
								   rank1.update = "teem",
								   minval = 0,maxiter = 40))
```

```{r r1-update-3}
set.seed(1)
fit3 <- ud_init(X,V = rep(list(V),n))
attr(fit3$U$rank1_1,"covtype") <- "unconstrained"
attr(fit3$U$rank1_2,"covtype") <- "unconstrained"
attr(fit3$U$rank1_3,"covtype") <- "unconstrained"
attr(fit3$U$rank1_4,"covtype") <- "unconstrained"
attr(fit3$U$unconstrained1,"covtype") <- "scaled"
attr(fit3$U$unconstrained2,"covtype") <- "scaled"
attr(fit3$U$unconstrained3,"covtype") <- "scaled"
attr(fit3$U$unconstrained4,"covtype") <- "scaled"
fit3 <- ud_fit(fit3,control = list(unconstrained.update = "ed",
                                   resid.update = "none",
                                   scaled.update = "none",
								   rank1.update = "none",
								   minval = 0,maxiter = 100))
```

```{r check-r1-updates}
plot(fit1$progress$loglik,type = "l",col = "darkblue",lwd = 2)
lines(fit2$progress$loglik,col = "darkorange",lwd = 2,lty = "dashed")
lines(fit3$progress[1:40,"loglik"],col = "limegreen",lwd = 1,lty = "dashed")
print(fit1$loglik,digits = 8)
print(fit2$loglik,digits = 8)
print(fit3$loglik,digits = 8)
```


==> anc/supplementary_code/udr_0.3-153/inst/code/ud_cv.Rmd <==
---
title: "udr: cross-validation"
author: "Yunqi Yang"
date: "`r Sys.Date()`"
output:
  html_document:
    theme: readable
vignette: >
  %\VignetteIndexEntry{udr: cross-validation}
  %\VignetteEngine{knitr::rmarkdown}
  %\VignetteEncoding{UTF-8}
---


## Description: 

This file contains examples of how cross-validation works in udr. It chooses the best number of components for unconstrained and rank1 covariance matrices. 

```{r  }
knitr::opts_chunk$set(comment = "#",
                      results = "hold",
                      collapse = TRUE,
                      fig.align = "center",
                      warning = FALSE,
                      message = FALSE)
```

```{r}
library(udr)
```

```{r  }

set.seed(1)
n <- 400
V <- rbind(c(0.8,0.2),
           c(0.2,1.5))
U <- list(none   = rbind(c(0,0),
                         c(0,0)),
          shared = rbind(c(1.0,0.9),
                         c(0.9,1.0)),
          only1  = rbind(c(1,0),
                         c(0,0)),
          only2  = rbind(c(0,0),
                         c(0,1)))
w <- c(0.8,0.1,0.075,0.025)
X <- simulate_ud_data(n,w,U,V)

```


### Example 1: k_unconstrained is a list and k_rank1 is a number. 
```{r  }

control = list(unconstrained.update = "ted", rank1.update = "ted", n0 = 0, lambda = 0, tol = 1e-2, maxiter = 20)

# Perform cross-validation
res1 = ud_fit_cv(X, V, nfold = 2, k_unconstrained = c(1,2,5,6,8), 
                 control = control, verbose = FALSE)
res1$scenario
res1$avg_logliks

# Get best parameter settings
best_fit_cv = udr:::get_best_fit_cv(res1)
best_fit_cv$test.loglik
best_fit_cv$n_unconstrained
best_fit_cv$n_rank1

# Refit based on best parameter settings
best_fit = udr:::get_best_fit(X, V, best_fit_cv, control = control, verbose = TRUE)

```

### Example 2: k_unconstrained a number and k_rank1 is a vector. 
```{r  }

control = list(unconstrained.update = "ted", rank1.update = "ted", n0 = 0, lambda = 0, tol = 1e-2, maxiter = 20)

res2 = ud_fit_cv(X, V, nfold = 2, k_unconstrained = 2, k_rank1 = c(1,2,5), control = control, verbose = FALSE)
res2$scenario
res2$avg_logliks


best_fit_cv = udr:::get_best_fit_cv(res2)
best_fit_cv$test.loglik
best_fit_cv$n_unconstrained
best_fit_cv$n_rank1

best_fit = udr:::get_best_fit(X, V, best_fit_cv, control = control, verbose = TRUE)

```


### Example 3: k_unconstrained and k_rank1 both vectors
```{r  }

control = list(unconstrained.update = "ted", rank1.update = "ted", n0 = 0, lambda = 0, tol = 1e-2, maxiter = 20)

res3 = ud_fit_cv(X, V, nfold = 2, k_unconstrained = c(2,4,5), k_rank1 = c(1,2,5), 
                 control = control, verbose = FALSE)
res3$scenario
res3$avg_logliks

best_fit_cv = get_best_fit_cv(res3)
best_fit_cv$test.loglik
best_fit_cv$n_unconstrained
best_fit_cv$n_rank1

best_fit = udr:::get_best_fit(X, V, best_fit_cv, control = control, verbose = TRUE)
```




==> anc/supplementary_code/udr_0.3-153/man/logLik.ud_fit.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/likelihood.R
\name{logLik.ud_fit}
\alias{logLik.ud_fit}
\title{Ultimate Deconvolution Model Likelihoods}
\usage{
\method{logLik}{ud_fit}(object, version = c("Rcpp", "R"), ...)
}
\arguments{
\item{object}{An Ultimate Deconvolution model fit. Typically,
this will be an output of \code{\link{ud_init}} or \code{ud_fit}.}

\item{version}{When \code{version == "R"}, the computations are
performed entirely in R; when \code{version == "Rcpp"}, an Rcpp
implementation is used.}

\item{\dots}{Additional arguments (unused).}
}
\value{
A number giving the log-likelihood for the model.
}
\description{
Compute the log-likelihood for the Ultimate
Deconvolution model.
}
\seealso{
\code{\link{ud_init}}, \code{\link{ud_fit}}
}


==> anc/supplementary_code/udr_0.3-153/man/simulate_ud_data.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/datasim.R
\name{simulate_ud_data}
\alias{simulate_ud_data}
\title{Simulate Data from Ultimate Deconvolution Model}
\usage{
simulate_ud_data(n, w, U, V)
}
\arguments{
\item{n}{Number of data points to simulate.}

\item{w}{A numeric vector of length k specifying the prior mixture
weights. All entries must be non-negative, but need not sum to 1;
the mixture weights are automatically normalized to sum to 1. If
not provided, all the mixture weights are set to the same value.}

\item{U}{A list of length k specifying the covariance matrices in
the mixture prior; list element \code{U[[i]]} is the m x m
covariance matrix for the ith mixture component. For k = 1, U may
also be a matrix.}

\item{V}{The m x m residual covariance matrix. If missing, \code{V}
is set to the identity matrix.}
}
\value{
An n x m matrix in which each row is a draw from the
  Ultimate Deconvolution model.
}
\description{
Simulate data points from the Ultimate Deconvolution
  model. See \code{\link{ud_fit}} for the model definition.
}
\seealso{
\code{\link{ud_fit}}
}


==> anc/supplementary_code/udr_0.3-153/man/summary.ud_fit.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/summary.R
\name{summary.ud_fit}
\alias{summary.ud_fit}
\alias{print.summary.ud_fit}
\title{Summarize Ultimate Deconvolution Fit}
\usage{
\method{summary}{ud_fit}(object, ...)

\method{print}{summary.ud_fit}(x, ...)
}
\arguments{
\item{object}{An object of class \dQuote{ud_fit}, usually the
result of calling function \code{link{ud_fit}}.}

\item{\dots}{Additional arguments passed to the generic \code{summary}
or \code{print.summary} method.}

\item{x}{An object of class \dQuote{summary.ud_fit}, usually the
result of a call to \code{summary.ud_fit}.}
}
\value{
\code{summary.ud_fit} returns a list of statistics
  summarizing the model fit.
}
\description{
\code{summary} method for the \dQuote{ud_fit} class.
}


==> anc/supplementary_code/udr_0.3-153/man/ud_fit.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/ud_fit.R
\name{ud_fit}
\alias{ud_fit}
\alias{ud_fit_control_default}
\title{Fit Ultimate Deconvolution Model}
\usage{
ud_fit(fit, X, control = list(), verbose = TRUE)

ud_fit_control_default()
}
\arguments{
\item{fit}{A previous Ultimate Deconvolution model fit. Typically,
this will be an output of \code{\link{ud_init}} or an output
from a previous call to \code{ud_fit}.}

\item{X}{Optional n x m data matrix, in which each row of the matrix is
an m-dimensional data point. The number of rows and columns should
be 2 or more. When not provided, \code{fit$X} is used.}

\item{control}{A list of parameters controlling the behaviour of
the model fitting and initialization. See \sQuote{Details}.}

\item{verbose}{When \code{verbose = TRUE}, information about the
algorithm's progress is printed to the console at each
iteration. For interpretation of the columns, see the description
of the \code{progress} return value.}
}
\value{
An Ultimate Deconvolution model fit. It is a list object
with the following elements:

\item{X}{The data matrix used to fix the model.}

\item{w}{A vector containing the estimated mixture weights \eqn{w}}

\item{U}{A list containing the estimated prior covariance matrices \eqn{U}}

\item{V}{The residual covariance matrix \eqn{V}, or a list of
  \eqn{V_j} used in the model fit.}

\item{P}{The responsibilities matrix in which \code{P[i,j]} is the
  posterior mixture probability for data point i and mixture
  component j.}

\item{loglik}{The log-likelihood at the current settings of the
  model parameters.}

\item{progress}{A data frame containing detailed information about
  the algorithm's progress. The columns of the data frame are:
  "iter", the iteration number; "loglik", the log-likelihood at the
  current estimates of the model parameters; "loglik.pen", the penalized
  log-likelihood at the current estimates of the model parameters. It is equal
  to "loglik" when no covariance regularization is used. "delta.w", the largest
  change in the mixture weights; "delta.u", the largest change in the
  prior covariance matrices; "delta.v", the largest change in the
  residual covariance matrix; and "timing", the elapsed time in
  seconds (recorded using \code{\link{proc.time}}).}
}
\description{
This function implements
empirical Bayes methods for fitting a multivariate version of the normal means
model with flexible prior. These methods are closely related to approaches for
multivariate density deconvolution (Sarkar \emph{et al}, 2018), so
it can also be viewed as a method for multivariate density
deconvolution.
}
\details{
The udr package fits the following
Empirical Bayes version of the multivariate normal means model:

Independently for \eqn{j=1,\dots,n},

\eqn{x_j | \theta_j, V_j ~ N_m(\theta_j, V_j)};

\eqn{\theta_j | V_j ~ w_1 N_m(0, U_1) + \dots + w_K N_m(0,U_K)}.

Here the variances \eqn{V_j} are usually considered known, and may be equal (\eqn{V_j=V})
which can greatly simplify computation. The prior on \eqn{theta_j} is a mixture of \eqn{K \ge 2} multivariate normals, with
unknown mixture proportions \eqn{w=(w_1,...,w_K)} and covariance matrices \eqn{U=(U_1,...,U_K)}.
We call this the ``Ultimate Deconvolution" (UD) model.

Fitting the UD model involves
i) obtaining maximum likelihood estimates \eqn{\hat{w}} and \eqn{\hat{U}} for
the prior parameters \eqn{w} and \eqn{U}; ii) computing the posterior distributions
\eqn{p(\theta_j | x_j, \hat{w}, \hat{U})}.

The UD model is fit by an iterative expectation-maximization (EM)-based
algorithm. Various algorithms are implemented to deal with different constraints
on each \eqn{U_k}. Specifically, each \eqn{U_k} can be i) constrained to be a scalar multiple of a
pre-specified matrix; or ii) constrained to be a rank-1 matrix; or iii)
unconstrained. How many mixture components to use and which constraints to apply
to each \eqn{U_k} are specified using \link{ud_init}. 

In addition, we introduced two covariance regularization approaches to handle the high dimensional
challenges, where sample size is relatively small compared with data dimension. 
One is called nucler norm regularization, short for "nu". 
The other is called inverse-Wishart regularization, short for "iw".


The \code{control} argument can be used to adjust the algorithm
settings, although the default settings should suffice for most users.
It is a list in which any of the following named components
will override the default algorithm settings (as they are defined
by \code{ud_fit_control_default}):

\describe{

\item{\code{weights.update}}{When \code{weights.update = "em"}, the
mixture weights are updated via EM; when \code{weights.update =
"none"}, the mixture weights are not updated.}

\item{\code{resid.update}}{When \code{resid.update = "em"}, the
residual covariance matrix \eqn{V} is updated via an EM step; this
option is experimental, not tested and not recommended. When
\code{resid.update = "none"}, the residual covariance matrices
\eqn{V} is not updated.}

\item{\code{scaled.update}}{This setting specifies the updates for
the scaled prior covariance matrices. Possible settings are
\code{"fa"}, \code{"none"} or \code{NA}.}

\item{\code{rank1.update}}{This setting specifies the updates for
the rank-1 prior covariance matrices. Possible settings are
\code{"ed"}, \code{"ted"}, \code{"none"} or \code{NA}.}

\item{\code{unconstrained.update}}{This setting determines the
updates used to estimate the unconstrained prior covariance
matrices. Two variants of EM are implemented: \code{update.U =
"ed"}, the EM updates described by Bovy \emph{et al} (2011); and
\code{update.U = "ted"}, "truncated eigenvalue decomposition", in
which the M-step update for each covariance matrix \code{U[[j]]} is
solved by truncating the eigenvalues in a spectral decomposition of
the unconstrained maximimum likelihood estimate (MLE) of
\code{U[[j]]}. Other possible settings include \code{"none"} or
code{NA}.}

\item{\code{version}}{R and C++ implementations of the model
fitting algorithm are provided; these are selected with
\code{version = "R"} and \code{version = "Rcpp"}.}

\item{\code{maxiter}}{The upper limit on the number of updates
to perform.}

\item{\code{tol}}{The updates are halted when the largest change in
the model parameters between two successive updates is less than
\code{tol}.}

\item{\code{tol.lik}}{The updates are halted when the change in
increase in the likelihood between two successive iterations is
less than \code{tol.lik}.}

\item{\code{minval}}{Minimum eigenvalue allowed in the residual
covariance(s) \code{V} and the prior covariance matrices
\code{U}. Should be a small, positive number.}

\item{\code{update.threshold}}{A prior covariance matrix
\code{U[[i]]} is only updated if the total \dQuote{responsibility}
for component \code{i} exceeds \code{update.threshold}; that is,
only if \code{sum(P[,i]) > update.threshold}.}

\item{\code{lambda}}{Parameter to control the strength of covariance
regularization. \code{lambda = 0} indicates no covariance regularization.}

\item{\code{penalty.type}}{Specifies the type of covariance regularization to use.
"iw": inverse Wishart regularization, "nu": nuclear norm regularization.}}

Using this function requires some care; currently only minimal
argument checking is performed. See the documentation and examples
for guidance.
}
\examples{
# Simulate data from a UD model.
set.seed(1)
n <- 4000
V <- rbind(c(0.8,0.2),
           c(0.2,1.5))
U <- list(none   = rbind(c(0,0),
                         c(0,0)),
          shared = rbind(c(1.0,0.9),
                         c(0.9,1.0)),
          only1  = rbind(c(1,0),
                         c(0,0)),
          only2  = rbind(c(0,0),
                         c(0,1)))
w <- c(0.8,0.1,0.075,0.025)
rownames(V) <- c("d1","d2")
colnames(V) <- c("d1","d2")
X <- simulate_ud_data(n,w,U,V)

# This is the simplest invocation of ud_init and ud_fit.
# It uses the default settings for the prior
# (which are 2 scaled components, 4 rank-1 components, and 4 unconstrained components)
fit1 <- ud_init(X,V = V)
fit1 <- ud_fit(fit1)
logLik(fit1)
summary(fit1)
plot(fit1$progress$iter,
     max(fit1$progress$loglik) - fit1$progress$loglik + 0.1,
     type = "l",col = "dodgerblue",lwd = 2,log = "y",xlab = "iteration",
     ylab = "dist to best loglik")

# This is a more complex invocation of ud_init that overrides some
# of the defaults.
fit2 <- ud_init(X,U_scaled = U,n_rank1 = 1,n_unconstrained = 1,V = V)
fit2 <- ud_fit(fit2)
logLik(fit2)
summary(fit2)
plot(fit2$progress$iter,
     max(fit2$progress$loglik) - fit2$progress$loglik + 0.1,
     type = "l",col = "dodgerblue",lwd = 2,log = "y",xlab = "iteration",
     ylab = "dist to best loglik")

}
\references{
J. Bovy, D. W. Hogg and S. T. Roweis (2011). Extreme Deconvolution:
inferring complete distribution functions from noisy, heterogeneous
and incomplete observations. \emph{Annals of Applied Statistics},
\bold{5}, 1657???1677. doi:10.1214/10-AOAS439

D. B. Rubin and D. T. Thayer (1982). EM algorithms for ML factor
analysis. Psychometrika \bold{47}, 69-76. doi:10.1007/BF02293851

A. Sarkar, D. Pati, A. Chakraborty, B. K. Mallick and R. J. Carroll
(2018). Bayesian semiparametric multivariate density deconvolution.
\emph{Journal of the American Statistical Association} \bold{113},
401???416. doi:10.1080/01621459.2016.1260467

J. Won, J. Lim, S. Kim and B. Rajaratnam (2013).
Condition-number-regularized covariance estimation. \emph{Journal
of the Royal Statistical Society, Series B} \bold{75},
427???450. doi:10.1111/j.1467-9868.2012.01049.x
}


==> anc/supplementary_code/udr_0.3-153/man/ud_fit_advanced.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/posterior.R, R/update_mixture_weights.R,
%   R/update_prior_covariances.R, R/update_resid_covariance.R
\name{compute_posterior_probs}
\alias{compute_posterior_probs}
\alias{update_mixture_weights}
\alias{assign_prior_covariance_updates}
\alias{update_prior_covariances}
\alias{update_resid_covariance}
\title{Low-Level Interface for Fitting Ultimate Deconvolution Models}
\usage{
compute_posterior_probs(fit, version = c("Rcpp", "R"))

update_mixture_weights(fit, update = c("em", "none"), zero.threshold = 1e-15)

assign_prior_covariance_updates(fit, control = list())

update_prior_covariances(
  fit,
  covupdates = assign_prior_covariance_updates(fit)$covupdates,
  control = assign_prior_covariance_updates(fit)$control
)

update_resid_covariance(
  fit,
  update = c("em", "none"),
  version = c("Rcpp", "R")
)
}
\arguments{
\item{fit}{An Ultimate Deconvolution model fit. Typically,
this will be an output of \code{\link{ud_init}} or \code{ud_fit}.}

\item{version}{When \code{version = "R"}, the R-only
implementation is used; when \code{version = "Rcpp"}, the more
efficient C++ implementation is used.}

\item{update}{The method to use for updating the prior mixture
weights or the residual covariance matrix; see \code{\link{ud_fit}}
for details.}

\item{control}{A list of parameters controlling the behaviour of
the model fitting and initialization. See \code{\link{ud_fit}} for
details.}

\item{covupdates}{Functions or character strings naming the
functions to be called for updating the prior covariance matrices.}

\item{minval}{Minimum eigenvalue allowed in the prior covariance
matrices. Should be a small, positive number.}
}
\value{
All functions except \code{assign_prior_covariance_updates}
  return an Ultimate Deconvolution model fit; see
  \code{\link{ud_fit}} for details.
}
\description{
These functions allow for more fine-grained fitting of
Ultimate Deconvolution models. Only minimal argument checking is
performed and this interface should only be used by experienced
users.
}
\details{
\code{compute_posterior_probs} returns the matrix of
posterior mixture assignment probabilities ("responsibilities")
given current estimates of the model parameters. This implements
the E step in the EM algorithm.

\code{update_mixture_weights} performs an M-step update for the
mixture weights in the mixture prior (or no update if \code{update
= "none"}).

\code{update_resid_covariance} performs an M-step update for the
residual covariance matrix, V (or no update if \code{update = "none"}).

\code{assign_prior_covariance_updates} determine the functions for
updating the prior covariance matrices based on the the covariance
matrix types and the control settings. The \code{"covupdates"}
return value is a character vector with one entry for each prior
covariance matrix.

\code{update_prior_covariances} performs an M-step update for all
the prior covariance matrices, U.
}
\examples{
# Simulate data from a UD model.
set.seed(1)
n <- 4000
V <- rbind(c(0.8,0.2),
           c(0.2,1.5))
U <- list(none   = rbind(c(0,0),
                         c(0,0)),
          shared = rbind(c(1.0,0.9),
                         c(0.9,1.0)),
          only1  = rbind(c(1,0),
                         c(0,0)),
          only2  = rbind(c(0,0),
                         c(0,1)))
w <- c(0.8,0.1,0.075,0.025)
rownames(V) <- c("d1","d2")
colnames(V) <- c("d1","d2")
X <- simulate_ud_data(n,w,U,V)

# Perform 4 EM updates.
fit1 <- ud_init(X)
fit1 <- ud_fit(fit1,control = list(maxiter = 4))

# Update the responsibilities matrix.
fit2 <- compute_posterior_probs(fit1)

# Update the mixture weights.
fit2 <- update_mixture_weights(fit2)

# Update the residual covariance, V.
fit2 <- update_resid_covariance(fit2)

# Update the prior covariance matrices, U, using the defaults.
fit2 <- update_prior_covariances(fit2)

# Update only the unconstrained prior covariance matrices using the
# truncated eigenvalue decomposition ("ted") algorithm.
control <- list(scaled.update = "none",rank1.update = "none",
                unconstrained.update = "ted")
updates <- assign_prior_covariance_updates(fit2,control)$covupdates
fit2 <- update_prior_covariances(fit2,updates)

# Compute the new log-likelihood and compare the old one.
print(logLik(fit1),digits = 8)
print(logLik(fit2),digits = 8)

}
\seealso{
\code{\link{ud_init}}, \code{\link{ud_fit}}
}
\keyword{internal}


==> anc/supplementary_code/udr_0.3-153/man/ud_init.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/ud_init.R
\name{ud_init}
\alias{ud_init}
\title{Initialize Ultimate Deconvolution Model}
\usage{
ud_init(
  dat,
  V,
  n_rank1,
  n_unconstrained,
  U_scaled,
  U_rank1,
  U_unconstrained,
  control = list()
)
}
\arguments{
\item{dat}{An n x m data matrix, in which each row of the matrix is
an m-dimensional data point, or a \dQuote{mash} object, for example
created by \code{\link[mashr]{mash_set_data}}. When \code{dat} is a
matrix, it should have at least 2 rows and at least 2 columns.}

\item{V}{Either an m x m matrix giving the residual covariance
matrix for all n data points, or a list of m x m covariance
matrices of length n.}

\item{n_rank1}{A non-negative integer specifying the number of
rank-1 covariance matrices included in the mixture prior. Initial
estimates of the m x m rank-1 covariance matrices are generated at
random. At most one of \code{n_rank1} and \code{U_rank1} should be
provided. If neither are specified, rank-1 matrices will not be
included.}

\item{n_unconstrained}{A non-negative integer specifying the number
of unconstrained covariance matrices included in the mixture
prior. Initial estimates of the m x m covariance matrices are
generated at random. At most one of \code{n_unconstrained} and
\code{U_unconstrained} should be provided. If neither are
specified, 4 random unconstrained matrices will be included.}

\item{U_scaled}{A list specifying initial estimates of the scaled
covariance matrices in the mixture prior. The default setting
specifies two commonly used covariance matrices. In the case of a
single scaled matrix, \code{U_scaled} may be a matrix instead of a
list.}

\item{U_rank1}{A list specifying initial estimates of the rank-1
matrices in the mixture prior. At most one of \code{n_rank1} and
\code{U_rank1} should be provided. If \code{U_rank1} is not given,
the rank-1 covariates are initialized at random. In the case of a
single rank-1 matrix, \code{U_rank1} may be a matrix instead of
list.}

\item{U_unconstrained}{A list specifying initial estimates of the
unconstrained matrices in the mixture prior. At most one of
\code{n_unconstrained} and \code{U_unconstrained} should be
provided. If \code{U_unconstrained} is not given, the matrices are
initialized at random. In the case of a single unconstrained
matrix, \code{U_unconstrained} may be a matrix instead of a list.}

\item{control}{A list of parameters controlling the behaviour of
the model initialization. See \code{\link{ud_fit}} for details.}
}
\value{
An Ultimate Deconvolution model fit. See
  \code{\link{ud_fit}} for details.
}
\description{
Initialize an Ultimate Deconvolution model fit. See
  \code{\link{ud_fit}} for background and model definition.
}
\examples{
# Here we illustrate the different ways to initialize a UD model fit,
# with and without mashr. In the very simplest invocation, we supply a
# data matrix X.
set.seed(1)
X <- matrix(rnorm(2000),200,10)
fit <- ud_init(X)

# For more sophisticated usage, first create a mash data object with
# mash_set_data, then call ud_init. By setting alpha = 1, we invoke
# the EZ ("exchangeable z-scores") model, and with the model the
# residual covariance matrix is the same for all effects (rows of
# Bhat), and is the same as the V in the mash object.
library(mashr)
V <- matrix(0.1,10,10)
diag(V) <- 1
Shat <- sqrt(matrix(rexp(2000),200,10))
out <- simple_sims(200,10,Shat)
dat <- mash_set_data(out$Bhat,out$Shat,V = V,alpha = 1)
fit <- ud_init(dat)
all.equal(dat$V,fit$V,check.attributes = FALSE)

# By setting alpha = 0, we instead use the EE ("exchangeable effects")
# model. Now the residual covariance is different for each effect, and
# these covariances are now stored in a list with one element for
# every row of Bhat (or X).
dat <- mash_set_data(out$Bhat,out$Shat,V = V,alpha = 0)
fit <- ud_init(dat)
class(fit$V)

# Again we use the EE model, but since the standard errors are the
# same for all the effects (and the s.e.'s are equal to 1), the
# residual covariance matrix is now the same for all effects.
dat <- mash_set_data(out$Bhat,Shat = 1,V = V,alpha = 0)
fit <- ud_init(dat)
all.equal(dat$V,fit$V,check.attributes = FALSE)

# In this final example, we customize the mixture prior to include
# different numbers of unconstrained and rank-1 matrices.
fit <- ud_init(dat,n_rank1 = 2,n_unconstrained = 4)
names(fit$U)

}
\seealso{
\code{\link{ud_fit}}
}


==> anc/supplementary_code/udr_0.3-153/man/udr-package.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/udr-package.R
\docType{package}
\name{udr-package}
\alias{udr}
\alias{udr-package}
\title{udr: Ultimate Deconvolution for Multivariate Normal Means}
\description{
Implements algorithms for solving the multivariate normal
    means problem via empirical Bayes. The "Ultimate Deconvolution"
    name comes its connection to the "Extreme Deconvolution" method
    <DOI:10.1214/10-AOAS439>.
}
\seealso{
Useful links:
\itemize{
  \item \url{https://github.com/stephenslab/udr}
  \item Report bugs at \url{https://github.com/stephenslab/udr/issues}
}

}
\author{
\strong{Maintainer}: Peter Carbonetto \email{peter.carbonetto@gmail.com}

Authors:
\itemize{
  \item Yunqi Yang
  \item Matthew Stephens
}

Other contributors:
\itemize{
  \item Yuxin Zou [contributor]
  \item David Gerard [contributor]
  \item Gao Wang [contributor]
}

}
\keyword{internal}


==> anc/supplementary_code/udr_0.3-153/src/Makevars <==
CXX_STD = CXX11
PKG_CXXFLAGS = $(SHLIB_OPENMP_CXXFLAGS) 
PKG_LIBS = $(SHLIB_OPENMP_CXXFLAGS) $(LAPACK_LIBS) $(BLAS_LIBS) $(FLIBS)

==> anc/supplementary_code/udr_0.3-153/src/Makevars.win <==
CXX_STD = CXX11
PKG_CXXFLAGS = $(SHLIB_OPENMP_CXXFLAGS) 
PKG_LIBS = $(SHLIB_OPENMP_CXXFLAGS) $(LAPACK_LIBS) $(BLAS_LIBS) $(FLIBS)

==> anc/supplementary_code/udr_0.3-153/src/RcppExports.cpp <==
// Generated by using Rcpp::compileAttributes() -> do not edit by hand
// Generator token: 10BE3573-1514-4C36-9D1C-5A225CD40393

#include <RcppArmadillo.h>
#include <Rcpp.h>

using namespace Rcpp;

#ifdef RCPP_USE_GLOBAL_ROSTREAM
Rcpp::Rostream<true>&  Rcpp::Rcout = Rcpp::Rcpp_cout_get();
Rcpp::Rostream<false>& Rcpp::Rcerr = Rcpp::Rcpp_cerr_get();
#endif

// ed_iid_rcpp
arma::mat ed_iid_rcpp(const arma::mat& X, const arma::mat& U, const arma::vec& p);
RcppExport SEXP _udr_ed_iid_rcpp(SEXP XSEXP, SEXP USEXP, SEXP pSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< const arma::mat& >::type X(XSEXP);
    Rcpp::traits::input_parameter< const arma::mat& >::type U(USEXP);
    Rcpp::traits::input_parameter< const arma::vec& >::type p(pSEXP);
    rcpp_result_gen = Rcpp::wrap(ed_iid_rcpp(X, U, p));
    return rcpp_result_gen;
END_RCPP
}
// loglik_ud_iid_rcpp
double loglik_ud_iid_rcpp(const arma::mat& X, const arma::vec& w, const arma::cube& U, const arma::mat& V);
RcppExport SEXP _udr_loglik_ud_iid_rcpp(SEXP XSEXP, SEXP wSEXP, SEXP USEXP, SEXP VSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< const arma::mat& >::type X(XSEXP);
    Rcpp::traits::input_parameter< const arma::vec& >::type w(wSEXP);
    Rcpp::traits::input_parameter< const arma::cube& >::type U(USEXP);
    Rcpp::traits::input_parameter< const arma::mat& >::type V(VSEXP);
    rcpp_result_gen = Rcpp::wrap(loglik_ud_iid_rcpp(X, w, U, V));
    return rcpp_result_gen;
END_RCPP
}
// loglik_ud_notiid_rcpp
double loglik_ud_notiid_rcpp(const arma::mat& X, const arma::vec& w, const arma::cube& U, const arma::cube& V);
RcppExport SEXP _udr_loglik_ud_notiid_rcpp(SEXP XSEXP, SEXP wSEXP, SEXP USEXP, SEXP VSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< const arma::mat& >::type X(XSEXP);
    Rcpp::traits::input_parameter< const arma::vec& >::type w(wSEXP);
    Rcpp::traits::input_parameter< const arma::cube& >::type U(USEXP);
    Rcpp::traits::input_parameter< const arma::cube& >::type V(VSEXP);
    rcpp_result_gen = Rcpp::wrap(loglik_ud_notiid_rcpp(X, w, U, V));
    return rcpp_result_gen;
END_RCPP
}
// compute_posterior_probs_iid_rcpp
arma::mat compute_posterior_probs_iid_rcpp(const arma::mat& X, const arma::vec& w, const arma::cube& U, const arma::mat& V);
RcppExport SEXP _udr_compute_posterior_probs_iid_rcpp(SEXP XSEXP, SEXP wSEXP, SEXP USEXP, SEXP VSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< const arma::mat& >::type X(XSEXP);
    Rcpp::traits::input_parameter< const arma::vec& >::type w(wSEXP);
    Rcpp::traits::input_parameter< const arma::cube& >::type U(USEXP);
    Rcpp::traits::input_parameter< const arma::mat& >::type V(VSEXP);
    rcpp_result_gen = Rcpp::wrap(compute_posterior_probs_iid_rcpp(X, w, U, V));
    return rcpp_result_gen;
END_RCPP
}
// compute_posterior_probs_notiid_rcpp
arma::mat compute_posterior_probs_notiid_rcpp(const arma::mat& X, const arma::vec& w, const arma::cube& U, const arma::cube& V);
RcppExport SEXP _udr_compute_posterior_probs_notiid_rcpp(SEXP XSEXP, SEXP wSEXP, SEXP USEXP, SEXP VSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< const arma::mat& >::type X(XSEXP);
    Rcpp::traits::input_parameter< const arma::vec& >::type w(wSEXP);
    Rcpp::traits::input_parameter< const arma::cube& >::type U(USEXP);
    Rcpp::traits::input_parameter< const arma::cube& >::type V(VSEXP);
    rcpp_result_gen = Rcpp::wrap(compute_posterior_probs_notiid_rcpp(X, w, U, V));
    return rcpp_result_gen;
END_RCPP
}
// ted_rcpp
arma::mat ted_rcpp(const arma::mat& X, const arma::vec& p, double minval, unsigned int r);
RcppExport SEXP _udr_ted_rcpp(SEXP XSEXP, SEXP pSEXP, SEXP minvalSEXP, SEXP rSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< const arma::mat& >::type X(XSEXP);
    Rcpp::traits::input_parameter< const arma::vec& >::type p(pSEXP);
    Rcpp::traits::input_parameter< double >::type minval(minvalSEXP);
    Rcpp::traits::input_parameter< unsigned int >::type r(rSEXP);
    rcpp_result_gen = Rcpp::wrap(ted_rcpp(X, p, minval, r));
    return rcpp_result_gen;
END_RCPP
}
// update_resid_covariance_rcpp
arma::mat update_resid_covariance_rcpp(const arma::mat& X, const arma::cube& U, const arma::mat& V, const arma::mat& P);
RcppExport SEXP _udr_update_resid_covariance_rcpp(SEXP XSEXP, SEXP USEXP, SEXP VSEXP, SEXP PSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< const arma::mat& >::type X(XSEXP);
    Rcpp::traits::input_parameter< const arma::cube& >::type U(USEXP);
    Rcpp::traits::input_parameter< const arma::mat& >::type V(VSEXP);
    Rcpp::traits::input_parameter< const arma::mat& >::type P(PSEXP);
    rcpp_result_gen = Rcpp::wrap(update_resid_covariance_rcpp(X, U, V, P));
    return rcpp_result_gen;
END_RCPP
}

static const R_CallMethodDef CallEntries[] = {
    {"_udr_ed_iid_rcpp", (DL_FUNC) &_udr_ed_iid_rcpp, 3},
    {"_udr_loglik_ud_iid_rcpp", (DL_FUNC) &_udr_loglik_ud_iid_rcpp, 4},
    {"_udr_loglik_ud_notiid_rcpp", (DL_FUNC) &_udr_loglik_ud_notiid_rcpp, 4},
    {"_udr_compute_posterior_probs_iid_rcpp", (DL_FUNC) &_udr_compute_posterior_probs_iid_rcpp, 4},
    {"_udr_compute_posterior_probs_notiid_rcpp", (DL_FUNC) &_udr_compute_posterior_probs_notiid_rcpp, 4},
    {"_udr_ted_rcpp", (DL_FUNC) &_udr_ted_rcpp, 4},
    {"_udr_update_resid_covariance_rcpp", (DL_FUNC) &_udr_update_resid_covariance_rcpp, 4},
    {NULL, NULL, 0}
};

RcppExport void R_init_udr(DllInfo *dll) {
    R_registerRoutines(dll, NULL, CallEntries, NULL, NULL);
    R_useDynamicSymbols(dll, FALSE);
}


==> anc/supplementary_code/udr_0.3-153/src/ed.cpp <==
#include "misc.h"

using namespace Rcpp;
using namespace arma;

// FUNCTION DECLARATIONS
// ---------------------
void ed_iid (const mat& X, mat& U, const vec& p);

// FUNCTION DEFINITIONS
// --------------------
// Update the prior covariance matrix (U) in the model x ~ N(0,U + I)
// using the update formula derived in Bovy et al (2011). Input p is a
// vector of weights associated with the rows of X.
//
// [[Rcpp::depends(RcppArmadillo)]]
// [[Rcpp::export]]
arma::mat ed_iid_rcpp (const arma::mat& X, const arma::mat& U, 
		       const arma::vec& p) {
  mat Unew = U;
  ed_iid(X,Unew,p);
  return Unew;
}

// Update the prior covariance matrix (U) in the model x ~ N(0,U + I)
// using the update formula derived in Bovy et al (2011). Input p is a
// vector of weights associated with the rows of X.
void ed_iid (const mat& X, mat& U, const vec& p) {
  unsigned int m = X.n_cols;
  vec p1 = p;
  mat X1 = X;
  safenormalize(p1);
  scale_rows(X1,sqrt(p1));
  mat I(m,m,fill::eye);
  mat T = U + I;
  mat B = solve(T,U);
  X1 *= B;
  U += crossprod(X1) - U*B;
}


==> anc/supplementary_code/udr_0.3-153/src/likelihood.cpp <==
#include "misc.h"

using namespace arma;

// FUNCTION DECLARATIONS
// ---------------------
double loglik_ud_iid (const mat& X, const vec& w, const cube& U, 
		      const mat& V);

double loglik_ud_notiid (const mat& X, const vec& w, const cube& U, 
			 const cube& V);

// FUNCTION DEFINITIONS
// --------------------
// Compute the log-likelihood for the Ultimate Deconvolution model
// when the residual covariance V is the same for all samples.
//
// [[Rcpp::depends(RcppArmadillo)]]
// [[Rcpp::export]]
double loglik_ud_iid_rcpp (const arma::mat& X, const arma::vec& w, 
			   const arma::cube& U, const arma::mat& V) {
  return loglik_ud_iid(X,w,U,V);
}

// Compute the log-likelihood for the Ultimate Deconvolution model
// when the residual covariance V is not necessarily the same for all
// samples.
//
// [[Rcpp::depends(RcppArmadillo)]]
// [[Rcpp::export]]
double loglik_ud_notiid_rcpp (const arma::mat& X, const arma::vec& w, 
			       const arma::cube& U, const arma::cube& V) {
  return loglik_ud_notiid(X,w,U,V);
}

// Compute the log-likelihood for the Ultimate Deconvolution model
// when the residual covariance is the same for all samples.
double loglik_ud_iid (const mat& X, const vec& w, const cube& U, 
		      const mat& V) {
  unsigned int n = X.n_rows;
  unsigned int m = X.n_cols;
  vec y(n);
  vec x(m);
  for (unsigned int i = 0; i < n; i++) {
    x = trans(X.row(i));
    y(i) = ldmvnormmix(x,w,U,V);
  }
  
  return(sum(y));
}

// Compute the log-likelihood for the Ultimate Deconvolution model
// when the residual covariance is not necessarily the same for all
// samples.
double loglik_ud_notiid (const mat& X, const vec& w, const cube& U, 
			 const cube& V) {
  unsigned int n = X.n_rows;
  unsigned int m = X.n_cols;
  vec y(n);
  vec x(m);
  for (unsigned int i = 0; i < n; i++) {
    x = trans(X.row(i));
    y(i) = ldmvnormmix(x,w,U,V.slice(i));
  }
  return(sum(y));
}


==> anc/supplementary_code/udr_0.3-153/src/misc.cpp <==
#include "misc.h"

using namespace arma;

// INLINE FUNCTION DEFINITIONS
// ---------------------------
// Return a or b, which ever is smaller.
inline double min (double a, double b) {
  double y;
  if (a < b)
    y = a;
  else
    y = b;
  return y;
}

// Return a or b, which ever is larger.
inline double max (double a, double b) {
  double y;
  if (a > b)
    y = a;
  else
    y = b;
  return y;
}

// FUNCTION DEFINITIONS
// --------------------
// Scale each row A[i,] by b[i].
void scale_rows (mat& A, const vec& b) {
  vec c = b;
  A.each_col() %= c;
}

// Compute log(sum(exp(x))) in a numerically stable way.
double logsumexp (const vec& x) {
  double a = max(x);
  return log(sum(exp(x - a))) + a;
}

// Return the "softmax" of vector x, y(i) = exp(x(i))/sum(exp(x)), in
// a way that guards against numerical underflow or overflow. The
// return value is a vector with entries that sum to 1.
rowvec softmax (const rowvec& x) {
  rowvec y = exp(x - max(x));
  y /= sum(y);
  return y;
}

// Replace x with x/sum(x), but take care of the special case when all
// the entries are zero, in which case return the vector of all 1/n,
// where n is the length of x.
void safenormalize (vec& x) {
  unsigned int n = x.n_elem;
  if (sum(x) <= 0)
    x.fill(1/n);
  else
    x = x/sum(x);
}

// Return the cross-product of matrix X, i.e., X'*X.
mat crossprod (const mat& X) {
  return trans(X) * X;
}

// Compute the log-probability of x, where x is multivariate normal
// with mean zero and covariance matrix S. Input argument should be L
// be the Cholesky factor of S; L = chol(S,"lower").
double ldmvnorm (const vec& x, const mat& L) {
  double d = norm(solve(L,x),2);
  return -d*d/2 - sum(log(sqrt(2*M_PI)*L.diag()));
}

// Compute mixture of normals log-density in a numerically stable
// way. Specifically, this function should return the same result as
//
//  k <- length(w)
//  log(sum(sapply(1:k,function (i) w[i] * dmvnorm(x,sigma = U[,,i] + V))))
//
// except that the computation is done in a more numerically stable
// way.
double ldmvnormmix (const vec& x, const vec& w, const cube& U, const mat& V) {
  unsigned int n = w.n_elem;
  unsigned int m = x.n_elem;
  vec y(n);
  mat T(m,m);
  mat L(m,m);
  for (unsigned int i = 0; i < n; i++) {
    T    = U.slice(i) + V;
    L    = chol(T,"lower");
    y(i) = log(w(i)) + ldmvnorm(x,L);
  }
  return logsumexp(y);
}

// Find the n x n matrix U + I that best approximates T satisfying the
// constraint that U is positive definite. This is achieved by setting
// any eigenvalues of T less than 1 to 1 + minval, or, equivalently,
// setting any eigenvalues of U less than zero to be minval. The output
// is a positive definite matrix, U. When r < n, U is additionally
// constrained so that at most r of its eigenvalues are positive.
void shrink_cov (const mat& T, mat& U, double minval, unsigned int r) {
  unsigned int n = T.n_rows;
  r = min(r,n);
  mat Y(n,n);
  vec d(n);
  eig_sym(d,Y,T);
  for (unsigned int i = 0; i < n; i++)
    d(i) = max(d(i) - 1,minval);
  if (r < n)
    for (unsigned int i = n - r; i-- > 0; ) 
      d(i) = minval;

  // These next few lines are equivalent to
  //
  //   U = Y * diagmat(d) * trans(Y)
  //
  // but implemented in a slightly more efficient way because they
  // avoid an extra matrix-matrix multiplication.
  inplace_trans(Y);
  scale_rows(Y,sqrt(d));
  U = crossprod(Y);
}


==> anc/supplementary_code/udr_0.3-153/src/misc.h <==
#ifndef INCLUDE_MISC
#define INCLUDE_MISC

// This is included to suppress the warnings from solve() when the
// system is singular or close to singular.
#define ARMA_DONT_PRINT_ERRORS

#include <RcppArmadillo.h>

// FUNCTION DECLARATIONS
// ---------------------
void         scale_rows    (arma::mat& A, const arma::vec& b);
double       logsumexp     (const arma::vec& x);
arma::rowvec softmax       (const arma::rowvec & x);
void         safenormalize (arma::vec& x);
arma::mat    crossprod     (const arma::mat& X);
double       ldmvnorm      (const arma::vec& x, const arma::mat& L);
double       ldmvnormmix   (const arma::vec& x, const arma::vec& w, 
			    const arma::cube& U, const arma::mat& V);
void         shrink_cov    (const arma::mat& T, arma::mat& U, 
			    double minval, unsigned int r);

#endif


==> anc/supplementary_code/udr_0.3-153/src/posterior.cpp <==
#include "misc.h"
#include "posterior.h"

using namespace Rcpp;
using namespace arma;

// FUNCTION DECLARATIONS
// ---------------------
void compute_posterior_probs_iid (const mat& X, const vec& w, const cube& U,
				  const mat& V, mat& P);

void compute_posterior_probs_notiid (const mat& X, const vec& w, 
				     const cube& U, const cube& V, 
				     mat& P);

// FUNCTION DEFINITIONS
// --------------------
// Compute the n x k matrix of posterior mixture assignment
// probabilities given current estimates of the model parameters for
// the special case when all the samples share the same residual
// covariance V.
//
// [[Rcpp::depends(RcppArmadillo)]]
// [[Rcpp::export]]
arma::mat compute_posterior_probs_iid_rcpp (const arma::mat& X,
					    const arma::vec& w,
					    const arma::cube& U,
					    const arma::mat& V) {
  unsigned int n = X.n_rows;
  unsigned int k = w.n_elem;
  mat P(n,k);
  compute_posterior_probs_iid(X,w,U,V,P);
  return P;
}

// Compute the n x k matrix of posterior mixture assignment
// probabilities given current estimates of the model parameters for
// the more general case when the samples do not necessarily share the
// same residual covariance matrix V.
//
// [[Rcpp::depends(RcppArmadillo)]]
// [[Rcpp::export]]
arma::mat compute_posterior_probs_notiid_rcpp (const arma::mat& X,
					       const arma::vec& w,
					       const arma::cube& U,
					       const arma::cube& V) {
  unsigned int n = X.n_rows;
  unsigned int k = w.n_elem;
  mat P(n,k);
  compute_posterior_probs_notiid(X,w,U,V,P);
  return P;
}

// Compute the n x k matrix of posterior mixture assignment
// probabilities given current estimates of the model parameters for
// the special case when the residual variance is the same for all
// samples.
void compute_posterior_probs_iid (const mat& X, const vec& w, const cube& U,
				  const mat& V, mat& P) {
  
  // Get the number of rows (n) and columns (m) of the data matrix, and
  // the number of components in the mixture prior (k).
  unsigned int n = X.n_rows;
  unsigned int m = X.n_cols;
  unsigned int k = w.n_elem;

  // These are used to store intermediate calculations.
  mat T(m,m);
  mat L(m,m);
  vec x(m);

  // Compute the log-probabilities, stored in an n x k matrix.
  for (unsigned int j = 0; j < k; j++) {
    T = V + U.slice(j);
    L = chol(T,"lower");
    for (unsigned int i = 0; i < n; i++) {
      x = trans(X.row(i));
      P(i,j) = log(w(j)) + ldmvnorm(x,L);
    }
  }

  // Normalize the probabilities so that each row of P sums to 1.
  for (unsigned int i = 0; i < n; i++)
    P.row(i) = softmax(P.row(i));
}

// Compute the n x k matrix of posterior mixture assignment
// probabilities given current estimates of the model parameters for
// the more general case when the residual variance is not necessarily
// the same for all samples.
void compute_posterior_probs_notiid (const mat& X, const vec& w, 
				     const cube& U, const cube& V, 
				     mat& P) {
  
  // Get the number of rows (n) and columns (m) of the data matrix, and
  // the number of components in the mixture prior (k).
  unsigned int n = X.n_rows;
  unsigned int m = X.n_cols;
  unsigned int k = w.n_elem;

  // These are used to store intermediate calculations.
  mat T(m,m);
  mat L(m,m);
  vec x(m);

  // Compute the log-probabilities, stored in an n x k matrix.
  for (unsigned int j = 0; j < k; j++) {
    for (unsigned int i = 0; i < n; i++) {
      x = trans(X.row(i));
      T = V.slice(i) + U.slice(j);
      L = chol(T,"lower");
      P(i,j) = log(w(j)) + ldmvnorm(x,L);
    }
  }

  // Normalize the probabilities so that each row of P sums to 1.
  for (unsigned int i = 0; i < n; i++)
    P.row(i) = softmax(P.row(i));
}

// Suppose x is drawn from a multivariate normal distribution with
// mean z and covariance V, and z is drawn from a mixture of
// multivariate normals, each with zero mean, covariance U[,,i] and
// weight w[i]. Return the posterior mean (mu1) and covariance (S1) of
// z. Note that input w1 must be the vector of *posterior* mixture
// weights (see compute_posterior_probs), and B1[,,i] should be the
// posterior covariance matrix for mixture component i. Input y is
// used to store intermediate calculations; it is a vector of the same
// size as x.
void compute_posterior_mvtnorm_mix (const vec& x, const vec& w1, 
				    const mat& V, const cube& B1,
				    vec& mu1, mat& S1) {
  unsigned int n = x.n_elem;
  unsigned int k = w1.n_elem;
  vec y(n);
  mu1.fill(0);
  S1.fill(0);
  for (unsigned int i = 0; i < k; i++) {
    compute_posterior_mean_mvtnorm(x,B1.slice(i),V,y);
    mu1 += w1(i) * y;
    S1  += w1(i) * (B1.slice(i) + y * trans(y));
  }
  S1 -= mu1 * trans(mu1);
}

// Suppose x is drawn from a multivariate normal distribution with
// mean z and covariance V, and z is drawn from a multivariate normal
// distribution with mean zero and covariance U. Return in S1 the
// posterior covariance of z. (Note that the posterior covariance does
// not depend on x, so it is not one of the inputs.) These calculations 
// will only work if V is positive definite (invertible). Input I
// should be the identity matrix of the same dimension as U and V.
void compute_posterior_covariance_mvtnorm (const mat& U, const mat& V, 
					   mat& S1) {
  unsigned int n = U.n_rows;
  mat I(n,n,fill::eye);
  S1 = inv(U*inv(V) + I)*U;
}

// Suppose x is drawn from a multivariate normal distribution with
// mean z and covariance V, and z is drawn from a multivariate normal
// distribution with mean zero and covariance U. Given S1, the
// previously calculated posterior covariance of z, return the
// posterior mean (mu1) of z.
void compute_posterior_mean_mvtnorm (const vec& x, const mat& S1,
				     const mat& V, vec& mu1) {
  mu1 = S1 * solve(V,x);
}



==> anc/supplementary_code/udr_0.3-153/src/posterior.h <==
#ifndef INCLUDE_POSTERIOR
#define INCLUDE_POSTERIOR

#include <RcppArmadillo.h>

// FUNCTION DECLARATIONS
// ---------------------
void compute_posterior_mvtnorm_mix (const arma::vec& x, const arma::vec& w1,
				    const arma::mat& V, const arma::cube& B1,
				    arma::vec& mu1, arma::mat& S1);

void compute_posterior_covariance_mvtnorm (const arma::mat& U,
					   const arma::mat& V,
					   arma::mat& S1);

void compute_posterior_mean_mvtnorm (const arma::vec& x, const arma::mat& S1, 
				     const arma::mat& V, arma::vec& mu1);

#endif


==> anc/supplementary_code/udr_0.3-153/src/ted.cpp <==
#include "misc.h"

using namespace Rcpp;
using namespace arma;

// FUNCTION DECLARATIONS
// ---------------------
void ted (const mat& X, const vec& p, mat& U, double minval, unsigned int r);

// FUNCTION DEFINITIONS
// --------------------
// Perform an M-step update for a prior covariance matrix U using the
// "eigenvalue truncation" technique described in Won et al (2013).
// Input p is a vector of weights associated with the rows of X.
//
// [[Rcpp::depends(RcppArmadillo)]]
// [[Rcpp::export]]
arma::mat ted_rcpp (const arma::mat& X, const arma::vec& p, double minval, 
		    unsigned int r) {
  unsigned int m = X.n_cols;
  mat U(m,m);
  ted(X,p,U,minval,r);
  return U;
}

// Perform an M-step update for one of the prior covariance matrices
// using the eigenvalue-truncation technique described in Won et al
// (2013).
void ted (const mat& X, const vec& p, mat& U, double minval, unsigned int r) {
  mat X1 = X;

  // Transform the data so that the residual covariance is I, then
  // compute the maximum-likelhood estimate (MLE) for T = U + I.
  vec p1 = p;
  safenormalize(p1);
  scale_rows(X1,sqrt(p1));
  mat T = crossprod(X1);

  // Find U maximizing the expected complete log-likelihood subject to
  // U being positive definite.
  shrink_cov(T,U,minval,r);
}


==> anc/supplementary_code/udr_0.3-153/src/update_resid_covariance.cpp <==
#include "misc.h"
#include "posterior.h"

using namespace Rcpp;
using namespace arma;

// FUNCTION DECLARATIONS
// ---------------------
void update_resid_covariance (const mat& X, const cube& U, const mat& V,
			      const mat& P, mat& Vnew);

// FUNCTION DEFINITIONS
// --------------------
// Perform an M-step update for the residual covariance matrix.
//
// [[Rcpp::depends(RcppArmadillo)]]
// [[Rcpp::export]]
arma::mat update_resid_covariance_rcpp (const arma::mat& X, 
					const arma::cube& U, 
					const arma::mat& V,
					const arma::mat& P) {
  mat Vnew = V;
  update_resid_covariance(X,U,V,P,Vnew);
  return Vnew;
}

// Perform an M-step update for the residual covariance matrix.
void update_resid_covariance (const mat& X, const cube& U, const mat& V,
			      const mat& P, mat& Vnew) {

  // Get the number of rows (n) and columns (m) of the data matrix, and
  // the number of components in the mixture prior (k).
  unsigned int n = X.n_rows;
  unsigned int m = X.n_cols;
  unsigned int k = P.n_cols;

  // These are used to store intermediate calculations.
  cube B1(m,m,k);
  mat S1(m,m);
  vec mu1(m);
  vec x(m);
  vec p(k);
  
  // Compute the posterior covariances for each mixture component. The
  // posterior covariances do not depend on x, so we compute them
  // upfront.
  for (unsigned int j = 0; j < k; j++)
    compute_posterior_covariance_mvtnorm(U.slice(j),V,B1.slice(j));

  // Compute the M-step update for the residual covariance.
  Vnew.fill(0);
  for (unsigned int i = 0; i < n; i++) {
     x = trans(X.row(i));
     p = trans(P.row(i));
     compute_posterior_mvtnorm_mix(x,p,V,B1,mu1,S1);
     mu1 -= x;
     Vnew += S1;
     Vnew += mu1 * trans(mu1);
  }
  Vnew /= n;
}


==> anc/supplementary_code/udr_0.3-153/tests/testthat.R <==
library(testthat)
library(udr)
test_check("udr")


==> anc/supplementary_code/udr_0.3-153/tests/testthat/helper_functions.R <==
removeQ <- function (U)
  lapply(U,function (x) { x["Q"] <- NULL; return(x) })

# Used to check that x is a vector in which x[i+1] >= x[i] for all i.
expect_nondecreasing <- function (x)
  expect_equal(diff(x) >= 0,rep(TRUE,length(x) - 1))

# Simulate bivariate data points drawn from a mixture of four normals.
simulate_ud_data_2d <- function (n) {
    
  # These parameters specify the model used to simulate the data.
  V <- rbind(c(0.8,0.2),
             c(0.2,1.5))
  U <- list(none   = rbind(c(0,0),
                           c(0,0)),
            shared = rbind(c(1.0,0.9),
                           c(0.9,1.0)),
            only1  = rbind(c(1,0),
                           c(0,0)),
            only2  = rbind(c(0,0),
                           c(0,1)))
  w <- c(0.8,0.1,0.075,0.025)

  # Add row and column names to the variables.
  rownames(V) <- c("d1","d2")
  colnames(V) <- c("d1","d2")
  k           <- length(w)
  names(w)    <- names(U)
  for (i in 1:k) {
    rownames(U[[i]]) <- c("d1","d2")
    colnames(U[[i]]) <- c("d1","d2")
  }

  # Simulate draws from the multivariate normal means model.
  X           <- simulate_ud_data(n,w,U,V)
  rownames(X) <- paste0("s",1:n)

  # Output the data, and the parameters of the model used to simulate
  # the data.
  return(list(X = X,w = w,U = U,V = V))
}


#' function for computing the weighted log-likelihood for one single component
loglik_weighted_single_component <- function (X, U, V, p) {
  n <- nrow(X)
  y <- rep(0,n)
  if (is.matrix(V))
    for (i in 1:n){
      y[i] <- y[i] + p[i] * dmvnorm(X[i,],sigma = V + U, log = TRUE)
    }
  else
    for (i in 1:n){
      y[i] <- y[i] + p[i] * dmvnorm(X[i,],sigma = V[,,i] + U, log = TRUE)
    }
  return(sum(y))
}


==> anc/supplementary_code/udr_0.3-153/tests/testthat/res_first_iter.Rmd <==
---
title: "Result at first iteration"
author: "Yunqi Yang"
date: "10/13/2021"
output: html_document
---

### Description:

This file is used to produce results for each type of algorithm at the first iteration for benchmarking purposes.

## Unconstrained subproblem
```{r  }

# Simulate data for unconstrained subproblem
seed <- 1
n <- 500
U <- diag(2)
V <- diag(2)
X <- simulate_one_component(seed, n, U, V)

# Initialization
p <- runif(n)
U.init <- sim_unconstrained(2)
U.init <- create_unconstrained_matrix_struct(X, U.init)

```


```{r  }

# Unconstrained updates: result for one iteration 
U_ted <- update_prior_covariance_unconstrained_ted(X, U.init, V, p, minval = 0)$mat
U_fa <- update_prior_covariance_unconstrained_fa(X, U.init$mat, p)
U_ed <- update_prior_covariance_ed_iid(X, U.init$mat,V, p)

save(U_ted, file = 'U_ted.rds')
save(U_fa, file = 'U_fa.rds')
save(U_ed, file = 'U_ed.rds')

```


## Scaled subproblem
```{r  }

# Simulate data
seed <- 1
n <- 500
U0 <- diag(c(1,1,0))
V <- diag(3)
X <- simulate_one_component(seed, n, U0, V)

# Initialization
U <- create_scaled_matrix_struct(X, U0)
minval <- 0
p <- runif(n)
r <- sum(eigen(U$U0)$values > 1e-15)
  
scalar  <- update_prior_covariance_scaled_fa_iid(X, U$U0, p, U$s, r)
U_scalar <- update_prior_covariance_scaled_struct(U, scalar)
save(U_scalar, file = 'scalar.rds')
```


## Rank1 subproblem
```{r  }
# Simulate data
seed <- 1
n <- 500
U.true <- matrix(c(1,0,0,0), ncol = 2, nrow = 2)
V <- diag(2)
V.g <- simplify2array(replicate(n, V, simplify=FALSE))
X <- simulate_one_component(seed, n, U.true, V)

```


```{r  }

# Intialization 
U <- create_rank1_matrix_struct(X, sim_rank1(2))
p <- runif(n)
minval <- 0

# Rank1 updates: result for one iteration 
rank1_ted <- update_prior_covariance_rank1_ted(X, U, V, p, minval)$vec
rank1_fa <- update_prior_covariance_rank1_fa_iid(X, U$vec, p)
save(rank1_ted, file = 'rank1_ted.rds')
save(rank1_fa, file = 'rank1_fa.rds')

```






==> anc/supplementary_code/udr_0.3-153/tests/testthat/test_no_mixture.R <==
context("no_mixture")

test_that("ud_fit works as expected when k = 1",{

  # Simulate data from an Ultimate Deconvolution model in which the
  # prior consists of a single mixture component.
  set.seed(1)
  n <- 100
  U <- rbind(c(1,0.5),
             c(0.5,1))
  X <- simulate_ud_data(n,U = U)

  # Fit an Ultimate Deconvolution model with a single unconstrained U.
  fit0 <- ud_init(X,V = diag(2),n_unconstrained = 1,n_rank1 = 0,
                  U_scaled = NULL)
  capture.output(
    fit1 <- ud_fit(fit0,control = list(unconstrained.update = "ted",
                                       version = "R", lambda = 0)))
  capture.output(
    fit2 <- ud_fit(fit0,control = list(unconstrained.update = "ted",
                                       version = "Rcpp", lambda = 0)))

  # The likelihoods should be non-decreasing.
  expect_nondecreasing(fit1$progress$loglik)
  expect_nondecreasing(fit2$progress$loglik)

  # The EM should automatically terminate after two iterations since
  # we are only updating a single prior covariance matrix, U.
  expect_equal(fit1$progress$iter,1:2)
  expect_equal(fit2$progress$iter,1:2)
  
  # The outputs from both calls to ud_fit should be the same (except
  # for the timings).
  fit1$progress$timing <- 0
  fit2$progress$timing <- 0
  expect_equal(fit1,fit2)
})


==> anc/supplementary_code/udr_0.3-153/tests/testthat/test_subproblems.R <==

test_that("ted unconstrained produce same result as before", {
  skip("These tests are not ready to be performed.")
  
  # load previous result
  load('U_ted.rds')
  
  # Simulate the same data as used in previous result
  seed <- 1
  n <- 500
  U <- diag(2)
  V <- diag(2)
  X <- simulate_one_component(seed, n, U, V)

  # Initialization
  p <- runif(n)
  U.init <- sim_unconstrained(2)
  U.init <- create_unconstrained_matrix_struct(X, U.init)
  U <- update_prior_covariance_unconstrained_ted(X, U.init, V, p, minval = 0)$mat
  expect_equal(U, U_ted)
})


test_that("fa unconstrained produce same result as before", {
  skip("These tests are not ready to be performed.")
  
  # load previous result
  load('U_fa.rds')
  
  # Simulate the same data as used in previous result
  seed <- 1
  n <- 500
  U <- diag(2)
  V <- diag(2)
  X <- simulate_one_component(seed, n, U, V)

  # Initialization
  p <- runif(n)
  U.init <- sim_unconstrained(2)
  U.init <- create_unconstrained_matrix_struct(X, U.init)
  U <- update_prior_covariance_unconstrained_fa(X, U.init$mat, p)
  expect_equal(U, U_fa)
})


test_that("ed unconstrained produce same result as before", {
  skip("These tests are not ready to be performed.")
  
  # load previous result
  load('U_ed.rds')
  
  # Simulate the same data as used in previous result
  seed <- 1
  n <- 500
  U <- diag(2)
  V <- diag(2)
  X <- simulate_one_component(seed, n, U, V)

  # Initialization
  p <- runif(n)
  U.init <- sim_unconstrained(2)
  U.init <- create_unconstrained_matrix_struct(X, U.init)
  U <- update_prior_covariance_ed_iid(X, U.init$mat,V, p)
  expect_equal(U, U_ed)
})


test_that("fa scaled_iid produce same result as before", {
  skip("These tests are not ready to be performed.")
  
  # load previous result
  load('scalar.rds')
  # Simulate data
  seed <- 1
  n <- 500
  U0 <- diag(c(1,1,0))
  V <- diag(3)
  X <- simulate_one_component(seed, n, U0, V)

  # Initialization
  U <- create_scaled_matrix_struct(X, U0)
  minval <- 0
  p <- runif(n)
  r <- sum(eigen(U$U0)$values > 1e-15)
  
  scalar  <- update_prior_covariance_scaled_fa_iid(X, U$U0, p, U$s, r)
  U <- update_prior_covariance_scaled_struct(U, scalar)
  
  expect_equal(U$mat, U_scalar$mat)
})


test_that("fa rank1_iid produce same result as before", {
  skip("These tests are not ready to be performed.")
  
  load("rank1_fa.rds")
  
  # Simulate data
  seed <- 1
  n <- 500
  U.true <- matrix(c(1,0,0,0), ncol = 2, nrow = 2)
  V <- diag(2)
  V.g <- replicate(n, V, simplify="array")
  X <- simulate_one_component(seed, n, U.true, V)
  
  # Intialization 
  U <- create_rank1_matrix_struct(X, sim_rank1(2))
  p <- runif(n)
  minval <- 0
  rank1 <- update_prior_covariance_rank1_fa_iid(X, U$vec, p)
  
  expect_equal(rank1_fa, rank1)
})


test_that("ted rank1 produce same result as before", {
  skip("These tests are not ready to be performed.")
  
  load("rank1_ted.rds")
  # Simulate data
  seed <- 1
  n <- 500
  U.true <- matrix(c(1,0,0,0), ncol = 2, nrow = 2)
  V <- diag(2)
  V.g <- replicate(n, V, simplify="array")
  X <- simulate_one_component(seed, n, U.true, V)
  
  
  # Intialization 
  U <- create_rank1_matrix_struct(X, sim_rank1(2))
  p <- runif(n)
  minval <- 0

  rank1 <- update_prior_covariance_rank1_ted(X, U, V, p, minval)$vec
  expect_equal(rank1_ted, rank1)
})


test_that("unconstrained FA increases loglikelihood", {
  skip("These tests are not ready to be performed.")
  
  # Simulate data
  seed <- 1
  n <- 500
  U.true <- diag(2)
  V <- diag(2)
  X <- simulate_one_component(seed, n, U.true, V)

  # Initialization
  p <- runif(n)
  maxiter <- 10
  U <- sim_unconstrained(2)
  logliks <- rep(NA, maxiter)
  
  for (i in 1:maxiter){
    Unew <- update_prior_covariance_unconstrained_fa(X, U, p)
    U <- Unew
    logliks[i] <- loglik_weighted_single_component(X, U, V, p)
  }
  expect_nondecreasing(logliks)
})

test_that("unconstrained ED_iid increases loglikelihood", {
  skip("These tests are not ready to be performed.")
  
  # Simulate data
  seed <- 1
  n <- 500
  U.true <- diag(2)
  V <- diag(2)
  X <- simulate_one_component(seed, n, U.true, V)

  # Initialization
  p <- runif(n)
  maxiter <- 10
  U <- sim_unconstrained(2)
  logliks <- rep(NA, maxiter)
  
  for (i in 1:maxiter){
    Unew <-  update_prior_covariance_ed_iid(X, U, V, p)
    U <- Unew
    logliks[i] <- loglik_weighted_single_component(X, U, V, p)
  }
  expect_nondecreasing(logliks)
})

test_that("scaled FA_general increases loglikelihood", {
  skip("These tests are not ready to be performed.")
  
  # Simulate data
  seed <- 1
  n <- 500
  U0 <- matrix(c(1,0,0,0), ncol = 2, nrow = 2)
  V.g <- simplify2array(replicate(n, diag(2), simplify=FALSE))
  X = simulate_one_component(seed, n, U0, V)
  
  # Initialization
  maxiter <- 10
  U <- create_scaled_matrix_struct(X, U0)
  r <- sum(eigen(U$U0)$values > 1e-15)
  minval <- 0
  p <- runif(n)
  logliks <- rep(NA, maxiter)
  
  for (i in 1: maxiter){
    s <- update_prior_covariance_scaled_fa_general(X, U$U0, V.g, p, U$s, r)
    Unew <- update_prior_covariance_scaled_struct(U, s)
    logliks[i] <- loglik_weighted_single_component(X, U$mat, V.g, p)
    U <- Unew
}
  expect_nondecreasing(logliks)
})

test_that("rank1 FA_iid increases loglikelihood", {
  skip("These tests are not ready to be performed.")
  
  # Simulate data
  seed <- 1
  n <- 500
  U.true <- matrix(c(1,0,0,0), ncol = 2, nrow = 2)
  V <- diag(2)
  X <- simulate_one_component(seed, n, U.true, V)
  
  # Initialization
  maxiter <- 10
  U <- sim_rank1(2)
  U <- create_rank1_matrix_struct(X, U)
  p <- runif(n)
  logliks <- rep(NA, maxiter)
  
  for (i in 1: maxiter){
    vec <- update_prior_covariance_rank1_fa_iid(X, U$vec, p)
    Unew <- update_prior_covariance_rank1_struct(U, vec)
    logliks[i] <- loglik_weighted_single_component(X, U$mat, V, p)
    U <- Unew
}
  expect_nondecreasing(logliks)
})


test_that("unconstrained ED_general vs. ED_iid", {
  skip("These tests are not ready to be performed.")
  
  set.seed(1)
  # Simulate data
  n <- 500
  U.true <- diag(2)
  V <- diag(2)
  V.g <- replicate(n, V, simplify = "array")
  X <- simulate_one_component(1, n,  U.true, V)
  
  # Initialization
  p <- runif(n)
  maxiter <- 10
  U.iid <- U.general <- sim_unconstrained(2)
  
  logliks_iid = rep(NA, maxiter)
  logliks_general = rep(NA, maxiter)
  
  for (i in 1:maxiter){
    Unew.iid <- update_prior_covariance_ed_iid(X, U.iid, V, p)
    Unew.general <- update_prior_covariance_ed_general(X, U.general, V.g, p)
    
    U.iid <- Unew.iid
    U.general <- Unew.general
    
    logliks_iid[i] <- loglik_weighted_single_component(X, U.iid, V, p)
    logliks_general[i] <- loglik_weighted_single_component(X, U.general, V, p)
  }
  expect_equal(logliks_general, logliks_iid)
  expect_equal(U.iid, U.general)
})


test_that("rank1 fa_general vs. fa_iid", {
  skip("These tests are not ready to be performed.")
  
  set.seed(1)
  # Simulate data
  n <- 500
  U.true <- matrix(c(1,0,0,0), ncol = 2, nrow = 2)
  V <- diag(2)
  V.g <- replicate(n, V, simplify = "array")
  X <- simulate_one_component(1, n,  U.true, V)
  
  # Initialization
  p <- runif(n)
  maxiter <- 10
  U.iid <- U.general <- sim_rank1(2)
  logliks_iid <- rep(NA, maxiter)
  logliks_general <- rep(NA, maxiter)
  U.iid <- create_rank1_matrix_struct(X, U.iid)
  U.general <- create_rank1_matrix_struct(X, U.general)
  
  for (i in 1:maxiter){
    
    vec1 <- update_prior_covariance_rank1_fa_iid(X, U.iid$vec, p)
    Unew.iid <- update_prior_covariance_rank1_struct(U.iid, vec1)
    
    vec2 <- update_prior_covariance_rank1_fa_general(X, U.general$vec, V.g, p)
    Unew.general <- update_prior_covariance_rank1_struct(U.general, vec2)
    
    U.iid <- Unew.iid
    U.general <- Unew.general
    
    logliks_iid[i] <- loglik_weighted_single_component(X, U.iid$mat, V, p)
    logliks_general[i] <- loglik_weighted_single_component(X, U.general$mat, V.g, p)
  }
  expect_equal(logliks_general, logliks_iid)
  expect_equal(U.iid, U.general)
})


test_that("scaled fa_general vs. fa_iid", {
  skip("These tests are not ready to be performed.")
  
  # Simulate data
  seed <- 1
  n <- 500
  U0 <- diag(c(1,1,0))
  V <- diag(3)
  V.g <- replicate(n, V, simplify="array")
  X <- simulate_one_component(seed, n, U0, V)

  # Initialization
  minval <- 0
  maxiter <- 10
  logliks_iid <- rep(NA, maxiter)
  logliks_general <- rep(NA, maxiter)
  U.iid <- create_scaled_matrix_struct(X, U0)
  U.general <- create_scaled_matrix_struct(X, U0)
  r <- sum(eigen(U0)$values > 1e-15)
  p <- runif(n)

  for (i in 1:maxiter){
    scalar_iid <- update_prior_covariance_scaled_fa_iid(X, U.iid$U0, p, U.iid$s, r)
    Unew.iid <- update_prior_covariance_scaled_struct(U.iid, scalar_iid)
    
    scalar_general <- update_prior_covariance_scaled_fa_general(X, U.general$U0, V.g, p, U.general$s, r)
    Unew.general <- update_prior_covariance_scaled_struct(U.general, scalar_general)
    
    U.iid <- Unew.iid
    U.general <- Unew.general
    
    logliks_iid[i] <- loglik_weighted_single_component(X, U.iid$mat, V, p)
    logliks_general[i] <- loglik_weighted_single_component(X, U.general$mat, V.g, p)
  }

  expect_equal(logliks_iid, logliks_general)
  expect_equal(U.iid$mat, U.general$mat)
})



==> anc/supplementary_code/udr_0.3-153/tests/testthat/test_ud_fit.R <==
context("ud_fit")

test_that(paste("R and C++ implementations of ud_fit produce same result",
                "when V is a matrix or list (and all Vs are the same)"),{

  # Simulate data.
  set.seed(1)
  n   <- 100
  dat <- simulate_ud_data_2d(n)
  X   <- dat$X

  # Run the R and C++ implementations of ud_fit when V is a matrix or
  # a list, and V is not updated.
  control  <- list(maxiter = 20,resid.update = "none",scaled.update = "none",
                   rank1.update = "none",unconstrained.update = "ed")
  control1 <- control
  control2 <- control
  control1$version <- "R"
  control2$version <- "Rcpp"
  set.seed(1); fit1 <- ud_init(X,V = dat$V,control = control1)
  set.seed(1); fit2 <- ud_init(X,V = dat$V,control = control2)
  set.seed(1); fit3 <- ud_init(X,V = rep(list(dat$V),n),control = control1)
  set.seed(1); fit4 <- ud_init(X,V = rep(list(dat$V),n),control = control2)
  capture.output(fit1 <- ud_fit(fit1,control = control1))
  capture.output(fit3 <- ud_fit(fit3,control = control1))
  capture.output(fit2 <- ud_fit(fit2,control = control2))
  capture.output(fit4 <- ud_fit(fit4,control = control2))
  
  # Check likelihood computations using logLik.
  expect_equal(as.numeric(logLik(fit1)),fit1$loglik,scale=1,tolerance=1e-12)
  expect_equal(as.numeric(logLik(fit3)),fit3$loglik,scale=1,tolerance=1e-12)
  expect_equal(as.numeric(logLik(fit2)),fit2$loglik,scale=1,tolerance=1e-15)
  expect_equal(as.numeric(logLik(fit4)),fit4$loglik,scale=1,tolerance=1e-15)
  expect_s3_class(logLik(fit1),"logLik")
  expect_s3_class(logLik(fit2),"logLik")
  expect_s3_class(logLik(fit3),"logLik")
  expect_s3_class(logLik(fit4),"logLik")
  
  # The likelihoods should be non-decreasing.
  expect_nondecreasing(fit1$progress$loglik)

  # The outputs of all four variants of ud_fit should be the same
  # (except for V, the Q matrices, and the timings).
  fit1$progress$timing <- 0
  fit2$progress$timing <- 0
  fit3$progress$timing <- 0
  fit4$progress$timing <- 0
  fit1["V"] <- NULL
  fit2["V"] <- NULL
  fit3["V"] <- NULL
  fit4["V"] <- NULL
  fit1$U <- removeQ(fit1$U)
  fit2$U <- removeQ(fit2$U)
  fit3$U <- removeQ(fit3$U)
  fit4$U <- removeQ(fit4$U)
  expect_equal(fit1,fit2,scale = 1,tolerance = 1e-12)
  expect_equal(fit1,fit3,scale = 1,tolerance = 1e-12)
  expect_equal(fit1,fit4,scale = 1,tolerance = 1e-12)
})

test_that(paste("Check R and C++ implementations of residual covariance",
                "matrix (V) updates"),{

  # Simulate data.
  set.seed(1)
  n   <- 100
  dat <- simulate_ud_data_2d(n)
  X   <- dat$X

  # Run the R and C++ implementations of ud_fit.
  control <- list(maxiter = 20,resid.update = "em",scaled.update = "none")
  control1 <- control
  control2 <- control
  control1$version <- "R"
  control2$version <- "Rcpp"
  set.seed(1); fit1 <- ud_init(X,U_scaled = dat$U,control = control1)
  set.seed(1); fit2 <- ud_init(X,U_scaled = dat$U,control = control2)
  capture.output(fit1 <- ud_fit(fit1,control = control1))
  capture.output(fit2 <- ud_fit(fit2,control = control2))

  # The likelihoods should be non-decreasing.
  expect_nondecreasing(fit1$progress$loglik)
  
  # The ud_fit outputs should be the same (except for the Q matrices
  # and the timings).
  fit1$U <- removeQ(fit1$U)
  fit2$U <- removeQ(fit2$U)
  fit1$progress$timing <- 0
  fit2$progress$timing <- 0
  expect_equal(fit1,fit2,scale = 1,tolerance = 1e-12)
})

test_that(paste("Check R and C++ implementations of prior covariance",
                "matrix (U) updates when Vs are the same"),{
  
  # Simulate data.
  set.seed(1)
  n   <- 100
  dat <- simulate_ud_data_2d(n)
  X   <- dat$X

  # Run ud_fit with unconstrained.update = "ed".
  control <- list(maxiter = 20,resid.update = "none",scaled.update = "none",
                  rank1.update = "none",unconstrained.update = "ed")
  control1 <- control
  control2 <- control
  control3 <- control
  control1$version <- "R"
  control2$version <- "Rcpp"
  control3$version <- "R"
  set.seed(1); fit1 <- ud_init(X,V = dat$V,control = control1)
  set.seed(1); fit2 <- ud_init(X,V = dat$V,control = control2)
  set.seed(1); fit3 <- ud_init(X,V = rep(list(dat$V),n),control = control3)
  capture.output(fit1 <- ud_fit(fit1,control = control1))
  capture.output(fit2 <- ud_fit(fit2,control = control2))
  capture.output(fit3 <- ud_fit(fit3,control = control3))

  # The likelihoods should be non-decreasing, and all three ud_fit
  # outputs should be the same (except for V, the Q matrices, and the
  # timings).
  fit1$progress$timing <- 0
  fit2$progress$timing <- 0
  fit3$progress$timing <- 0
  fit3$V <- fit1$V
  fit1$U <- removeQ(fit1$U)
  fit2$U <- removeQ(fit2$U)
  fit3$U <- removeQ(fit3$U)
  expect_nondecreasing(fit1$progress$loglik)
  expect_equal(fit1,fit2,scale = 1,tolerance = 1e-12)
  expect_equal(fit1,fit3,scale = 1,tolerance = 1e-12)

  # Run ud_fit with rank1.update = "ted" and unconstrained.update = "ted".
  control <- list(maxiter = 20,resid.update = "em",scaled.update = "none",
                  rank1.update = "ted",unconstrained.update = "ted")
  control1 <- control
  control2 <- control
  control1$version <- "R"
  control2$version <- "Rcpp"
  set.seed(1); fit1 <- ud_init(X,V = dat$V,control = control1)
  set.seed(1); fit2 <- ud_init(X,V = dat$V,control = control2)
  capture.output(fit1 <- ud_fit(fit1,control = control1))
  capture.output(fit2 <- ud_fit(fit2,control = control2))
  
  # The likelihoods should be non-decreasing, and both ud_fit outputs
  # should be the same (except for the Q matrices, and the timings).
  fit1$U <- removeQ(fit1$U)
  fit2$U <- removeQ(fit2$U)
  fit1$progress$timing <- 0
  fit2$progress$timing <- 0
  expect_nondecreasing(fit1$progress$loglik)
  expect_equal(fit1,fit2,scale = 1,tolerance = 1e-10)
})

test_that(paste("Check R and C++ implementations of prior covariance",
                "matrix (U) updates when the Vs are not all the same"),{
                    
  # Simulate data.
  set.seed(1)
  n   <- 100
  dat <- simulate_ud_data_2d(n)
  X   <- dat$X

  # Vary the measurement error slightly for each observation.
  V <- vector("list",n)
  for (i in 1:n)
    V[[i]] <- dat$V + 0.01 * sim_unconstrained(2)
  
  # Run ud_fit with unconstrained.update = "ed".
  control <- list(maxiter = 20,scaled.update = "none",rank1.update = "none",
                  unconstrained.update = "ed",version = "R")
  control1 <- control
  control2 <- control
  control1$version <- "R"
  control2$version <- "Rcpp"
  set.seed(1); fit1 <- ud_init(X,V = V,control = control1)
  set.seed(1); fit2 <- ud_init(X,V = V,control = control2)
  capture.output(fit1 <- ud_fit(fit1,control = control1))
  capture.output(fit2 <- ud_fit(fit2,control = control2))

  # The likelihoods should be non-decreasing, and both ud_fit outputs
  # should be the same (except for the timings).
  fit1$progress$timing <- 0
  fit2$progress$timing <- 0
  expect_nondecreasing(fit1$progress$loglik)
  expect_equal(fit1,fit2,scale = 1,tolerance = 1e-12)
})

test_that("U[[i]] does not get updated when sum(P[,i]) is near zero",{

  # Simulate data.
  set.seed(1)
  n   <- 100
  dat <- simulate_ud_data_2d(n)
  X   <- dat$X

  # Run the R and C++ implementations of ud_fit when V is a matrix or
  # a list, and V is not updated.
  ks <- c("indep","rank1_1","unconstrained1")
  fit0 <- ud_init(X,V = dat$V)
  fit0$w[ks] <- 1e-8
  fit0$w <- with(fit0,w/sum(w))
  capture.output(fit1 <- ud_fit(fit0,control = list(weights.update = "none")))
  fit0$U <- removeQ(fit1$U)
  fit1$U <- removeQ(fit1$U)
  expect_equal(fit0$U[ks],fit1$U[ks],scale = 1,tolerance = 1e-14)
})


==> anc/supplementary_code/udr_0.3-153/tests/testthat/test_ud_fit_advanced.R <==
context("ud_fit_advanced")

test_that(paste("R and C++ implementations of advanced model fitting ",
                "interface produce the same result for i.i.d. case"),{

  # Simulate data.
  set.seed(1)
  n   <- 100
  dat <- simulate_ud_data_2d(n)
  X   <- dat$X

  # Perform 4 EM updates.
  fit <- ud_init(X)
  control <- list(scaled.update = "none",rank1.update = "none",
                  unconstrained.update = "none")
  capture.output(fit <- ud_fit(fit,control = c(control,list(maxiter = 4))))

  # Update the responsibilities matrix.
  fit1 <- compute_posterior_probs(fit,version = "R")
  fit2 <- compute_posterior_probs(fit,version = "Rcpp")
  expect_equal(fit1,fit2,scale = 1,tolerance = 1e-15)

  # Update the mixture weights.
  fit1 <- update_mixture_weights(fit1)
  fit2 <- update_mixture_weights(fit2)
  expect_equal(fit1,fit2,scale = 1,tolerance = 1e-15)
  
  # Update the residual covariance, V.
  fit1 <- update_resid_covariance(fit1,version = "R")
  fit2 <- update_resid_covariance(fit2,version = "Rcpp")
  expect_equal(fit1,fit2,scale = 1,tolerance = 1e-15)

  # Update the prior covariance matrices, U, using the TED algorithm.
  control <- list(scaled.update = "none",rank1.update = "ted",
                  unconstrained.update = "ted")
  control1 <- control
  control2 <- control
  control1$version <- "R"
  control2$version <- "Rcpp"
  updates1 <- assign_prior_covariance_updates(fit1,control1)$covupdates
  updates2 <- assign_prior_covariance_updates(fit2,control2)$covupdates
  fit1 <- update_prior_covariances(fit1,updates1)
  fit2 <- update_prior_covariances(fit2,updates2)
  removeQ <- function (U)
    lapply(U,function (x) { x["Q"] <- NULL; return(x) })
  fit1$U <- removeQ(fit1$U)
  fit2$U <- removeQ(fit2$U)
  expect_equal(fit1,fit2,scale = 1,tolerance = 1e-14)

  # Update the prior covariance matrices, U, using the ED updates.
  control <- list(scaled.update = "none",rank1.update = "none",
                  unconstrained.update = "ed")
  control1 <- control
  control2 <- control
  control1$version <- "R"
  control2$version <- "Rcpp"
  updates1 <- assign_prior_covariance_updates(fit1,control1)$covupdates
  updates2 <- assign_prior_covariance_updates(fit2,control2)$covupdates
  fit1   <- update_prior_covariances(fit1,updates1)
  fit2   <- update_prior_covariances(fit2,updates2)
  fit1$U <- removeQ(fit1$U)
  fit2$U <- removeQ(fit2$U)
  expect_equal(fit1,fit2,scale = 1,tolerance = 1e-14)
})

test_that(paste("R and C++ implementations of advanced model fitting ",
                "interface produce the same result for non-i.i.d. case"),{

  # Simulate data.
  set.seed(1)
  n   <- 100
  dat <- simulate_ud_data_2d(n)
  X   <- dat$X

  # Vary the measurement error slightly for each observation.
  V <- vector("list",n)
  for (i in 1:n)
    V[[i]] <- dat$V + 0.01 * sim_unconstrained(2)
  
  # Perform 4 EM updates.
  fit <- ud_init(X,V = V)
  control <- list(scaled.update = "none",rank1.update = "none",
                  unconstrained.update = "none")
  capture.output(fit <- ud_fit(fit,control = c(control,list(maxiter = 4))))

  # Update the responsibilities matrix.
  control1 <- control
  control2 <- control
  control1$version <- "R"
  control2$version <- "Rcpp"
  fit1 <- compute_posterior_probs(fit,version = "R")
  fit2 <- compute_posterior_probs(fit,version = "Rcpp")
  expect_equal(fit1,fit2,scale = 1,tolerance = 1e-15)
  
  # Update the mixture weights.
  fit1 <- update_mixture_weights(fit1)
  fit2 <- update_mixture_weights(fit2)
  expect_equal(fit1,fit2,scale = 1,tolerance = 1e-15)

  # Update the prior covariance matrices, U, using the ED updates.
  control <- list(scaled.update = "none",rank1.update = "none",
                  unconstrained.update = "ed")
  control1 <- control
  control2 <- control
  control1$version <- "R"
  control2$version <- "Rcpp"
  updates1 <- assign_prior_covariance_updates(fit1,control1)$covupdates
  updates2 <- assign_prior_covariance_updates(fit2,control2)$covupdates
  fit1 <- update_prior_covariances(fit1,updates1)
  fit2 <- update_prior_covariances(fit2,updates2)
  expect_equal(fit1,fit2,scale = 1,tolerance = 1e-15)
  
  # Attempting to perform the TED updates should result in an error.
  control <- list(scaled.update = "none",rank1.update = "ted",
                  unconstrained.update = "ted")
  control1 <- control
  control2 <- control
  control1$version <- "R"
  control2$version <- "Rcpp"
  updates1 <- assign_prior_covariance_updates(fit1,control1)$covupdates
  updates2 <- assign_prior_covariance_updates(fit2,control2)$covupdates
  expect_error(update_prior_covariances(fit1,updates1))
  expect_error(update_prior_covariances(fit2,updates2))
})


==> anc/supplementary_code/udr_0.3-153/tests/testthat/test_ud_init.R <==
context("ud_init")

test_that("Error is thrown when X has less than 2 rows or columns",{
  set.seed(1)
  X <- matrix(rnorm(20))
  expect_error(ud_init(X))
  expect_error(ud_init(t(X)))
})

test_that("ud_init produces same result when V is a matrix or list",{

  # Simulate data.
  set.seed(1)
  n   <- 100
  dat <- simulate_ud_data_2d(n)
  X   <- dat$X

  # Run ud_fit when V is a matrix and a list.
  set.seed(1); fit1 <- ud_init(X,V = dat$V)
  set.seed(1); fit2 <- ud_init(X,V = rep(list(dat$V),n))

  # The two ud_fit objects should be the same, except for V.
  fit1["V"] <- NULL
  fit2["V"] <- NULL
  expect_equal(fit1,fit2,scale = 1,tolerance = 1e-15)
})

test_that("R and C++ implementations of ud_init produce same result",{

  # Simulate data.
  set.seed(1)
  n   <- 100
  dat <- simulate_ud_data_2d(n)
  X   <- dat$X

  # Run ud_fit when V is a matrix. The two outputs should be the same.
  set.seed(1); fit1 <- ud_init(X,V = dat$V,control = list(version = "R"))
  set.seed(1); fit2 <- ud_init(X,V = dat$V,control = list(version = "Rcpp"))
  expect_equal(fit1,fit2,scale = 1,tolerance = 1e-12)

  # Run ud_fit when V is a list. The two outputs should be the same.
  V <- vector("list",n)
  for (i in 1:n)
    V[[i]] <- sim_unconstrained(2) + diag(2)
  set.seed(1); fit1 <- ud_init(X,V,control = list(version = "R"))
  set.seed(1); fit2 <- ud_init(X,V,control = list(version = "Rcpp"))
  expect_equal(fit1,fit2,scale = 1,tolerance = 1e-12)
})


==> anc/supplementary_code/udr_0.3-153/udr.Rproj <==
Version: 1.0

RestoreWorkspace: Default
SaveWorkspace: Default
AlwaysSaveHistory: Default

EnableCodeIndexing: Yes
UseSpacesForTab: Yes
NumSpacesForTab: 2
Encoding: UTF-8

RnwWeave: Sweave
LaTeX: pdfLaTeX

BuildType: Package
PackageUseDevtools: Yes
PackageInstallArgs: --no-multiarch --with-keep.source
PackageRoxygenize: rd,collate,namespace


==> anc/supplementary_code/udr_0.3-153/vignettes/ud_cv.R <==
## -----------------------------------------------------------------------------
knitr::opts_chunk$set(comment = "#",
                      results = "hold",
                      collapse = TRUE,
                      fig.align = "center",
                      warning = FALSE,
                      message = FALSE)

## -----------------------------------------------------------------------------
library(udr)

## -----------------------------------------------------------------------------

set.seed(1)
n <- 400
V <- rbind(c(0.8,0.2),
           c(0.2,1.5))
U <- list(none   = rbind(c(0,0),
                         c(0,0)),
          shared = rbind(c(1.0,0.9),
                         c(0.9,1.0)),
          only1  = rbind(c(1,0),
                         c(0,0)),
          only2  = rbind(c(0,0),
                         c(0,1)))
w <- c(0.8,0.1,0.075,0.025)
X <- simulate_ud_data(n,w,U,V)




==> anc/supplementary_code/udr_0.3-153/vignettes/udr_advanced.Rmd <==
---
title: "udr_advanced"
author: "Yunqi Yang"
date: "`r Sys.Date()`"
output:
  html_document:
    theme: readable
vignette: >
  %\VignetteIndexEntry{udr advanced}
  %\VignetteEngine{knitr::rmarkdown}
  %\VignetteEncoding{UTF-8}
---

```{r knitr-opts, include=FALSE}
knitr::opts_chunk$set(comment = "#",collapse = TRUE,results = "hold",
                      fig.align = "center")
```

Here we illustrate how to incorporate covariance regularization to unconstrained update. This is recommended when sample size is small and the number of condition is large. 



```{r}
library(udr)
```

## Simulate data
```{r}
set.seed(3)
n = 20
R = 5
K = 2
Ut = c()
for (k in 1:K){
  Ut[[k]] <- udr:::sim_unconstrained(R)
}
Vt = diag(R)
wt = rep(1/K, K)
# Simulate data 
X <- simulate_ud_data(n,wt,Ut,Vt)
X = as.matrix(X)
```

## Initialization
```{r}
set.seed(999)
U.init = c()
for (i in 1:K)
  U.init[[i]] = udr:::sim_unconstrained(R)

tol = 1e-2
tol.lik = 1e-2
lambda = 1

f0 <- ud_init(X, V = Vt, n_rank1 = 0, U_scaled = NULL, U_unconstrained = U.init)
```

## Run udr with covariance regularization

In control list, specify (1) $\lambda$: the parameter that controls regularization strength; (2) penalty.type: either "iw" or "nu", where "iw" means inverse Wishart penalty and "nu" means nuclear norm penalty. In total, there are three algorithms that can be used:

1. ted.nu: TED algorithm with nuclear norm penalty;

2. ted.iw: TED algorithm with inverse Wishart penalty;

3. ed.iw: ED algorithm with inverse Wishart penalty. 

#### 1. Run ted.nu
```{r}
ted.nu = ud_fit(f0, control = list(unconstrained.update = "ted", scaled.update = "fa", resid.update = 'none', lambda =lambda, penalty.type = "nu", maxiter=500, tol = tol, tol.lik = tol.lik), verbose=TRUE)
```

#### 2. Run ted.iw
```{r}
ted.iw = ud_fit(f0, control = list(unconstrained.update = "ted", scaled.update = "fa", resid.update = 'none', lambda =lambda, penalty.type = "iw", maxiter=500, tol = tol, tol.lik = tol.lik), verbose=TRUE)
```

#### 3. Run ed.iw
```{r}
ed.iw = ud_fit(f0, control = list(unconstrained.update = "ed", scaled.update = "fa", resid.update = 'none', lambda =lambda, penalty.type = "iw", maxiter=500, tol = tol, tol.lik = tol.lik), verbose=TRUE)
```

#### Plot results:

The penalized log-likelihood is guaranteed to increase every iteration. 
```{r}
plot(ted.nu$progress$loglik.pen, ylim = c(-200, -188), xlim = c(0, 20), xlab = "iteration", ylab = "Penalized log-likelihood")
points(ted.iw$progress$loglik.pen, col = 2)
points(ed.iw$progress$loglik.pen, col = 3)
legend("bottomright", legend = c("ted.nu", "ted.iw", "ed.iw"), col = c(1:3), pch = 1)
```


==> anc/supplementary_code/udr_0.3-153/vignettes/udr_intro.Rmd <==
---
title: "Introduction to Ultimate Deconvolution"
author: Peter Carbonetto
date: "`r Sys.Date()`"
output:
  html_document:
    theme: readable
vignette: >
  %\VignetteIndexEntry{Introduction to Ultimate Deconvolution}
  %\VignetteEngine{knitr::rmarkdown}
  %\VignetteEncoding{UTF-8}
---

```{r knitr-opts, include=FALSE}
knitr::opts_chunk$set(comment = "#",collapse = TRUE,results = "hold",
                      fig.align = "center")
```

Here we illustrate the features of the Ultimate Deconvolution (UD)
package.

```{r load-pkgs}
library(udr)
```

We simulate 4,000 data points from a UD model with 4 mixture
components:
$$
x_i \sim w_1 N(0,V + U_1) + \cdots + w_4 N(0,V + U_4).
$$

```{r sim-data-settings}
set.seed(1)
n <- 4000
V <- rbind(c(0.8,0.2),
           c(0.2,1.5))
U <- list(none   = rbind(c(0,0),
                         c(0,0)),
          shared = rbind(c(1.0,0.9),
                         c(0.9,1.0)),
          only1  = rbind(c(1,0),
                         c(0,0)),
          only2  = rbind(c(0,0),
                         c(0,1)))
w <- c(0.8,0.1,0.075,0.025)
X <- simulate_ud_data(n,w,U,V)
```

This is the most basic usage, using the default settings:

Note: in this toy simulation example, we set model parameter $V$ to $V$ as we know the simulation truth. In practice, it's likely one needs to estimate $V$ and use $\hat V$ for $V$.

```{r ud-fit-1}
fit0 <- ud_init(X, V = V)
fit1 <- ud_fit(fit0)
```

The default model is a mixture with $K = 10$ mixture components: 2 scaled
scaled and 8 unconstrained prior covariance matrices $U_k$:

```{r ud-fit-2}
summary(fit1)
```

The function `ud_init` is a flexible interface for defining a variety
of UD models. For example,

```{r ud-fit-3}
fit0 <- ud_init(X,U_scaled = U,n_rank1 = 1,n_unconstrained = 1,V = V)
fit2 <- ud_fit(fit0)
summary(fit2)
```

The `ud_fit` interface also allows for flexibly re-fitting a model;
that is, a `ud_fit` output can be used in another call to `ud_fit`.
There is also a more advanced model fitting interface for more
fine-grained control; see `help(ud_fit_advanced)` for details.

Notice that the data do not need to be passed to `ud_fit` because they
are already embedded in the `ud_fit` output. However, one can also
pass a new data set `X` to `ud_fit`.

The `control` argument to `ud_fit` controls the optimization of the
model parameters. For example, the unconstrained prior covariance
matrices are by default optimized using the "truncated eigenvalue
decomposition" (TED) updates, and we can replace these with the
Extreme Deconvolution (ED) updates:

```{r ud-fit-4}
fit3 <- ud_fit(fit0,control = list(unconstrained.update = "ed"))
```

Notice that the likelihood is slightly higher with the TED updates,
reflecting the fact that the TED updates have greater freedom to
optimize the covariance matrices.

These are the current model fitting defaults:

```{r ud-fit-control-default}
unlist(ud_fit_control_default())
```

The most intensive computations are implemented in R (`control$version
= R`) and C++ (`control$version = Rcpp`); both versions should return
the same, or nearly the same output, but the C++ version can sometimes
be much faster.

In some cases each sample might have different measurement error, and
udr can handle such cases by specifying `V` as a list instead of a
matrix:

```{r ud-fit-5}
fit0 <- ud_init(X,V = rep(list(V),n))
fit4 <- ud_fit(fit0)
```

The TED updates cannot be applied to this setting, so the ED updates
must be used instead.

Session info
------------

This is the version of R and the packages that were used to generate
these results:

```{r session-info}
sessionInfo()
```

